A Framework for Asymptotic Limit Problems of Probabilistic Nature

A convenient framework for dealing with asymptotic limit problems of probabilistic nature is provided. These problems include questions such as finding the asymptotic proportion of terms of a sequence falling inside a given interval, or the limit of the arithmetic mean of its partial sums; but several classes of problems are examined in a much more general setting. The proposed framework, which aims to unify those questions and their solution, is based on the idea that to any finite multiset $E_n$, one can associate a finitely distributed atomic probability $\mu_n$; assuming $\mu_n$ tends in distribution to a probability $\mu$, it provides the tools needed to establish the desired asymptotic limit. Few examples are worked out in order to illustrate how using the framework.

==> auxi.mac <==
% File auxi.mac
% Written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% Jerusalem, 19/6/2003
%

                      		%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
                       		%  AUXILIARY FILE RELATED MACROS % 
                       		%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 

% This file provide control of margin notes according to odd and even page numbers using
% an auxiliary file mechanism. Furthermore, it keeps track of the total number of pages
% of the document, in case such an information is necessary.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{auxi}{mac}

\newpackage auxi.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% NECESSARY MODULES:

\input base.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ALLOWING PRIVATE CONTROL SEQUENCES

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% OPENNING AUXILIARY FILE


\newwrite\auxioutfile

\edef\auxifile{\jobname.auxi}	%auxiliary file name, different from \jobname.aux of label.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% KEEPING TRACK OF TOTAL NUMBER OF PAGE IN DOCUMENT AND CLOSING .AUXI FILE


\def\countpaget@t{%
	\write\auxioutfile{\docpagetotal=\the\pageno}%
	\closeout\auxioutfile
}


\append\countpaget@t(to:)\everyend

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% MARGIN NOTES IN TWO SIDED PAGES CONTEXT


\newfasttoks\margn@test@ks

\newfastcount\margn@tc@unt

\margn@tc@unt=0

\newif\ifoddmargpagen@


\protected\def\evenmargnote{%
	\gappend\oddmargpagen@false(to:)\margn@test@ks \gadvance\margn@tc@unt\@ne
}

\protected\def\oddmargnote{%
	\gappend\oddmargpagen@true(to:)\margn@test@ks \gadvance\margn@tc@unt\@ne
}


\protected\long\def\marginnote#1#2#3{%
	\write\auxioutfile{\ifodd\pageno \oddmargnote \else \evenmargnote \fi}%
	\iftwosidedpages
		\ifnum\margn@tc@unt=\z@ 
			\ifodd\pageno \oddmargpagen@true \else \oddmargpagen@false \fi
					%(the best it can do)
		\else 
			\gadvance\margn@tc@unt\m@ne
			\pop\margn@test@ks(into:)\tempvar@ 
			\tempvar@
		\fi
	\else \oddmargpagen@true
	\fi
	\ifoddmargpagen@  
		\ifheb \rmarginnotefalse \lmarginnote{#1}{#2}{#3}%
		\else \rmarginnotetrue \rmarginnote{#1}{#2}{#3}%
		\fi
	\else  
		\ifheb \rmarginnotetrue \rmarginnote{#1}{#2}{#3}%
		\else \rmarginnotefalse \lmarginnote{#1}{#2}{#3}%
		\fi
	\fi 
}	

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% INPUT FILE AUXI.AUX

\if\existfile{\auxifile}\input \auxifile \fi 

\immediate\openout\auxioutfile\auxifile

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\restoreatcatcode

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% end of file auxi.mac
% Written by Michael Bensimhoun.


==> base.mac <==
% File base.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003


                       		%%%%%%%%%%%%%%%%%%% 
                       		%   BASE MACROS   % 
                       		%%%%%%%%%%%%%%%%%%% 



% This file is intended to give some useful macros for general writting.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{base}{mac}

\newpackage base.mac 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ALLOWING PRIVATE CONTROL SEQUENCES

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

				% PARAGRAPH SHAPE


% LISTS WITH HANGING INDENTED KEYS

%===========================================================================

% LIST ITEMS WITH INDENTED PARAGRAPH AND KEY LEFT ALIGNED

% redefinition of "\item" of plain text to take into account the  paragraph 
% environment (this redefinition is completely compatible with plain tex)
% and the item skip: before each item, TeX will skip vertically a skip of
% \itemskipamount, and will insert a penalty \itempenalty. These parameters 
% are user definable.
% As in plain Tex, the \itemindent controls the hanging indentation. 

\newfastdimen\itemindent  
		%global variable which fix the value of the indentation in an item% 
\itemindent=\parindent  %default value of the item indentation 

\newfastskip\itemskipamount
\itemskipamount=\parskip        % the default %

\newfastcount\itempenalty
\itempenalty=30                 % the default %


\def\@@genitem{%
	\ifinlist \genbreak\itemskipamount\itempenalty \fi 
	\par 
	\ifinlist \nolocalindent \leavevmode 
	\else \localindent \indent
	\fi
	\ifheb \advance \hangindent -\itemindent 
	\else  \advance \hangindent \itemindent
	\fi 	
}

\redef\item #1{%
	\@@genitem
	\ifheb\rlap{#1\enspace} \else \llap{#1\enspace}\fi
	\ignorespaces
}

%===========================================================================

% LIST ITEMS WITH INDENTED AND CENTERED KEYS

% The following \citem works exactely like "\item" of plain Tex except that 
% it put the item keys centered into a box of size \itemkeywidth, that you should
% of course set to the width of the largest key + an extra space.
% Again, the hanging indentation is controled by \itemindent.


\newdimen\itemkeywidth

\newdimen\addedindent@

\itemkeywidth = \parindent		% the default %


\def\citem #1{%
	\@@genitem
	\setbox\t@mpbox\hbox{\testingtrue #1}%
	\ifdim\wd\t@mpbox>\itemkeywidth \itemw@rning \fi
	\setbox\t@mpbox \hbox to \itemkeywidth{\hss #1\hss}%
	\ifheb \rlap{\tempbox@}\else \llap{\tempbox@}\fi 
	\ignorespaces
} 

%			--------------------------
 

\def\itemw@rning{%
	\edef\tempvar@{\the\dimexpr \wd\t@mpbox -\itemkeywidth}%
	\warning{width of item greater than \noexpand\itemkeywidth by \tempvar@}%
}

%===================================================================================

% LIST ITEMS WITHOUT INDENTED KEYS BUT WITH CENTERED KEYS


% The following \sitem macro just puts the item keys 
% into a box of size \itemkeywidth, that must be fixed
% to the width of the largest key, and then it puts 
% an extra space. 
% There is no indentation for the item key and the paragraph:
% only the itemkeywidth (and the extra space) fixes the
% point where the material begins, and this makes the 
% material aligned (if the \itemkeywidth is not overflowed
% by a too large key).
% Note that "\sitem" holds for "simple item".

\def\sitem#1{%
	\setbox\t@mpbox\hbox{\testingtrue #1}%
	\ifdim\wd\t@mpbox > \itemkeywidth \itemw@rning \fi
	\ifinlist 
		\genbreak\itemskipamount\itempenalty 
	\else \par
	\fi
	\nolocalindent \leavevmode
	\ifheb
		\setbox\t@mpbox \hbox to \itemindent{\hss #1}%
	\else
		\setbox\t@mpbox \hbox to \itemindent{#1\hss}%
	\fi	
	\tempbox@ \enspace 
	\ignorespaces  
}

%===================================================================================

% LIST ITEMS WITHOUT INDENTED KEYS, WITH INDENTED PARAGRAPHS RELATIVE TO THE KEY

% The macro \itemize do the same as \item, except that there is no 
% hangging indentation at the item key; up to the second line of the
% paragraph, the indentation is equal to \itemizeindent
% If the optional argument is called, like 
% \itemize[-auto]{...}, then the indentation will be set to the 
% width of the item key (and not to \itemizeindent).
% USAGE1: \itemize{key} ...a_paragraph
% USAGE2: \itemize[-auto]{key}  ...a_paragraph


\newfastdimen\itemizeindent 

\itemizeindent=\parindent %default

\protected\def\itemize{\optmacro\no@ptitemize@\@ptitemize@}

% ---------

\protected\def\no@ptitemize@#1{%
	\ifinlist 
		\genbreak\itemskipamount\itempenalty 
		\localindent \indent
	\else 
		\par \nolocalindent \leavevmode
	\fi
	\ifheb \advance \hangindent -\itemizeindent 
	\else  \advance \hangindent \itemizeindent 
	\fi
	\hangafter\@ne 
	#1%%%
}


\def\@ptitemize@[#1]#2{%
	\setbox\t@mpbox\hbox{#2}%
	\tempdimen@ \itemizeindent 
	\itemizeindent\wd\t@mpbox
	\no@ptitemize@{#2}%
	\itemizeindent\tempdimen@
}

%===================================================================================

% ITEMIZE ENVIRONMENT


% The environment \beginitemize{..} ... \enditemize do the same as \itemize above, 
% except that in this environment, all the paragraphs will be indented
% in the same way as do \itemize for one paragraph, until \enditemize is found.
% USAGE1: \beginitemize{key} ...several_paragraphs... \enditemize
% USAGE2: \beginitemize[-auto]{key}  ...several_paragraphs... \enditemize
% See \itemize macro above for details about optional argument.


\protected\def\beginitemize{%
	\begingroup
	\nogloballineno
	\optmacro\no@ptitemize@b\@ptitemize@b
}

\let\enditemize=\endgroup

% -----

\def\no@ptitemize@b#1{%
	\no@ptitemize@{#1}%
	\append\@ddind@nt@(to:)\everypar 
}	

\def\@ptitemize@b[#1]#2{%
	\setbox\t@mpbox\hbox{#2}%
	\itemizeindent \wd\t@mpbox
	\no@ptitemize@b{#2}%
}

\def\@ddind@nt@{%
	\ifheb\advance\hangindent -\itemizeindent 
	\else \advance\hangindent \itemizeindent
	\fi 
	\hangafter\z@
}

%====================================================================================

% LISTS ENVIRONMENT

% The following optional \beginlist is a useful list environment.
% It also allows better use of the macros \item etc. above. Basically, 
% begin your list by "\beginlist" and end it by \endlist. Then every 
% paragraph will be indented by an amount equal to \listindent.
% 
% A very sympathic feature is that you can nest \beginlist...\endlist into a
% \beginlist...\endlist; every time such a nested \beginlist...\endlist will appear,
% the indentation will increase by \listindent (notice that \listindent can be modified
% before a nested \beginlist ... \endlist to get another indentation);
%
% Inside \beginlist...\endlist, you can use "\item#1" \citem, \itemize or \sitem 
% as many time as you want. Inside \beginlist ... \endlist, the macro
% "item" works as specified above; in particular, the indentation is now controlled by
% \itemindent that you can reset as desired (for example: \itemindent=30pt).
% \itemindent also control the indentation for \sitem and \citem
%
% You can modify \itemindent and \itemizeindent and \itemkeywidth inside 
% \beginlist ... \endlist: the changes will be local to that group.
%
% Notice that you must end the lists by \endlist in a balanced way (like 
% \endgroup,  since \beginlist define a new level of grouping).%
%
% The possibility of nesting \beginlist...\endlist makes unnecessary the macro \itemitem 
% of plain tex.
%
% \beginlist sets conditional \ifinlist to true, a flag that can be used by the user
% to know if the current state is in an \beginlist...\endlist environment, a fact that 
% can serve when programming macros. 
% Also, \beginlist sets a count \listlevel that can be used to test the level of 
% nested lists (first level  = 1).
%
% \beginlist can take an optional argument: if there is such an argument "foo", then
% every call \item will be equivalent to \item{\foo} (thus \item is no more a
% macro with argument) and similarly for \citem, \itemize and \sitem;  
% This allows for example bullets as the item key or automatic numeration of lists.
%
% Before each \item, \citem, \sitem or \itemize, a skip of value \itemskipamount is put
% (see above the definition of these macros). Notice that after each call to \beginlist
% without such an optional argument, the macros \item, \sitem etc. recover their original 
% meaning, a fact that is important for lists nested in lists.
%
 % The skip between paragraphs (not beginning with \item etc.) is controlled as usual 
 % by \parskip (one can also use \openup to control the distance between lines).
 %
% Finally, when \beginlist is called, it will insert a vertical skip of amount
% \listskipamount with penalty \listpenalty that are both user definable, and similarly
% when \endlist is called. Note that you can redefine these value even inside
% a list if you need this for lists nested inside lists.
%
% NOTES: 
% If, inside a list, you start a new paragraph with a brace, 
% like {\sl...}, put a \leavevmode before {\sl ...} otherwise the paragraph may not have
% the desired indentation.


\newfastskip\listskipamount   

\listskipamount=\smallskipamount   %the default%

\newfastcount\listpenalty     

\newfastdimen\listindent
\listindent\parindent % default list indentation equals parindent

\listpenalty=-100 

\newfastcount\listlevel
\listlevel=\z@

\protected\def\beginlist{%
	\genbreak\listskipamount\listpenalty
	\begingroup
	\advance\listlevel\@ne
	\nogloballineno
	\let\item\@lditem
	\let\citem\@ldcitem
	\let\sitem\@ldsitem
	\let\itemize\@lditemize 
	\noglobalindent
	\inlisttrue
	\append\h@nglist(to:)\everypar 
	\advance\listindent@\listindent
	\redef\newline{\hfill\break}%
	\optmacro\relax\optlistr@ut
}

\protected\def\endlist{\par \endgroup \genbreak\listskipamount\listpenalty \relax}


%		------------------------------------------------- 

\newif\ifinlist

\newfastdimen\listindent@

\listindent@=\z@

\def\h@nglist{%
	\ifheb \hangindent -\listindent@ 
	\else \hangindent \listindent@  
	\fi 
	\hangafter\z@
}


\let\@lditem=\item
\let\@ldcitem=\citem
\let\@ldsitem=\sitem
\let\@lditemize=\itemize 


\def\optlistr@ut[#1]{%
	\setbox\t@mpbox\hbox{#1}%
	\itemkeywidth \wd\t@mpbox
	\def\item{\@lditem{#1}}%
	\def\citem{\@ldcitem{#1}}%
	\def\sitem{\@ldsitem{#1}}%
	\def\itemize{\@lditemize{#1}}%
}


%==================================================================================== 

% ENVIRONMENT WHERE ONE END-OF-LINE CHARACTER IS EQUIVALENT TO A NEW LINE 
% AND TWO OR MORE END-OF-LINE CHARACTERS ARE EQUIVALENT TO \par


% This allows playing with \parskip to enspace the paragraph, while switching
% to an obeylines-like mode.
% USAGE \begincontext ...some text with eventual paragraphs... \endcontext


{%
\makeactive\^^M%
\protected\gdef\begincontext{%
	\begingroup 
	\globalparskip \nolocalparskip
	\makeactive\^^M%
	\def^^M{%
		\ifhmode%
			\tempcount@\the\lastpenalty \relax%%%%%%%%%the \relax is important here
			\ifnum\tempcount@=-10001 \unpenalty \par%
			\else% 
				\unskip \nobreak \hskip\parfillskip \penalty-10001%
			\fi% 
		\fi%	
	}%
}%
}%


\protected\def\endcontext{%
	\ifhmode
		\tempcount@\the\lastpenalty \relax	%the \relax is important here
		\ifnum\tempcount@=-10001 \unpenalty \unskip \par \fi
	\else 
		\vskip \parskip
	\fi
	\endgroup
}


%======================================================================================

% QUOTATION ENVIRONMENT 


% It is good to have quotation displayed with some indentation at the end sides
% this is the aim of the environment \beginquotation...\endquotation.
% At left and right side of every paragraph, an indentation of size \quotationindent
% is put.  Before the beginning and after the end of the quotation environment, 
% a vertical skip with value \quotationskipamount is put.
% Between paragraph, a skip of value \betweenquotationskipamount is put
% (that is, \parskip is set to \betweenquotationskipamount and \globalparskip is set).
% So, the parameters \quotationindent, \quotationskipamount and 
% \betweenquotationskipamount are defined by the user (default: 2\parindent, 
% \medskipamount and \parskip resp.).
% USAGE: \beginquotation ... quotations... \endquotation



\newfastskip\quotationindent
\quotationindent=2\parindent	%default

\newfastskip\quotationskipamount
\quotationskipamount=\medskipamount %default

\newfastskip\betweenquotationskipamount
\betweenquotationskipamount=\smallskipamount	%default


\protected\def\beginquotation{%
	\par \nobreak \vskip\quotationskipamount
	\begingroup
		\noglobalindent \globalparskip \nolocalparskip
		\parskipamount\betweenquotationskipamount
		\advance\leftskip\quotationindent
		\advance\rightskip\quotationindent 
}


\protected\def\endquotation{\genbreak\quotationskipamount{-300}\endgroup}

%===================================================================================

% VERSES ENVIRONMENT


% The macro \verse acts as follows: it switches to an almost-obeyline mode (see
% \begincontext above), with no paragraph indentation, and sets the skip between
% paragraphs to \betweenverseskipamount (which is a user parameter). 
% Also, before and after the environment, a skip with value \verseskipamount is put.
% The indentation at both sides is set by \verseindent=skip (default 2\parindent).
% So, \verseindent, \verseskipamount and \betweenverseskipamount are user parameters.
% USAGE: \beginverse some_verses \endverse



\newfastskip\verseindent
\verseindent=2\parindent	%default

\newfastskip\verseskipamount
\verseskipamount=\medskipamount

\newfastskip\betweenverseskipamount
\betweenverseskipamount=\smallskipamount


\protected\def\beginverse{%
	\genbreak\verseskipamount{-200}%
	\begincontext 
	\noglobalindent \parskipamount\betweenverseskipamount
	\advance\leftskip\quotationindent
	\advance\rightskip\quotationindent	
}	


\protected\def\endverse{\endcontext \genbreak\verseskipamount{-400}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

				%FOOTNOTES 


% To introduce an upper footnote, use the following \upperfootnote macro 
% (the first parameter is the number of the footnote, and the second is the footnote)%
% For footnotes with automatic numering, use \ufootn.
% You can change the default indentation of the footnote at the bottom of the page 
% (e.g. \parindent) by redefining the variable \footnoteindent; to return to the default
% indentation (\parindent), simply type "\footnoteindent=-1pt" .%
% also, you can set the default font for the upper footnote argument by setting
% \fnfont (default \fnfont=\rm) and \fnhebfont (default \fnhebfont=\relax).
% USAGE: 
%        \upperfootnote{sign}{footnote_material}
% where sign is a number or a star or something else.
% USAGE:
%        \ufootn{footnote_material}
% will put the material in a footnote, referenced by an automatic number.


\def\upperfootnote#1#2{%
	\ifheb \footnote{\fnhyperref{$\m@th \mskip 2mu ^{\hbox{#1}}$}}{#2}%
	\else \footnote{\fnhyperref{$\m@th ^{\hbox{#1}}$}}{#2}%
	\fi
}

\def\ufootn#1{\upperfootnote{\number\footnotecount}{#1}}


% Another version for upper footnotes:
%
% The following "\classicfootnote" is the same as the \upperfootnote macro, but put the number, 
% or the sign or whatever is given inside its first argument into parentheses, like (1).
% Also, as \ufootn allows automatic numbering, the macro \cfootn allows automatic number, with 
% reference number in parentheses (like \classicfootnotes).
%
% USAGE: 
%        \classicfootnote{sign}{footnote_material}
% where sign is a number or a star or something else.
% USAGE:
%        \cfootn{footnote_material}
% will put the material in a footnote, referenced by an automatic number.


\def\classicfootnote#1#2{%
	\ifheb \footnote{$\m@th \mskip 2mu ^{\hbox{(\fnhyperref{#1})}}$}{#2}%
	\else \footnote{$\m@th ^{\hbox{(\fnhyperref{#1})}}$}{#2}%
	\fi
}

\def\cfootn#1{\classicfootnote{\number\footnotecount}{#1}}

%=====================================================================================

% Finally, the following displays footnotes in the alphanumeric numbering ( (a), (b),
% (c)...  Note that you you should initialize the \footnotecount at 
% each new page, else no alphanumberic numbering will appear after the count has reached
% the number 26 (i.e. the letter z). This can be done automatically, safely and easily 
% by:  \prepend \global\footnotecount=0 (to:)\output"  . 
%
% USAGE: \alphafn{the_foot_note}



\protected\def\alphafn#1{%
	\upperfootnote{\alphafnstyle}{#1}%
}  


\def\alphafnstyle{(\alphanum{\footnotecount})}	% may be redefined


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

				%MARGIN NOTES%


% The following macro puts a right marginnote #1 of horizontal size #2, 
% at a distance #3 from the end of the text (#3 is a glue: value recommended: 5pt). 
% In order to set its font, type  "\marginfnt[=]{font_name}%
% REMARKS: 
% 1) This won't work if you call it from a math formula, a mark, or other 
% strange possible uses. But if you want to put a margin note beside a math 
% formula, use \eqno or \leqno in the following way: 
% \eqno [eventual math material] \rmarginnote{...} / \lmarginnote{...}
% \leqno \rmarginnote{...} / lmarginnnote{...} [eventual math material]
% 2) In restricted mode (i.e. if calling from a box), this macro insert a \strut in 
% the current lines;  In general, this won't harm,
% but in some rare cases, this may increase very slightly the depth of the current line.
% In fact, in restricted modes,  a \strut is inserted at the current point to ensure
% proper depth and its depth is used to adjust the marginnote. 
% So, if the current line contains a box with large depth, the margin
% note will not properly align with the current line: it will be 1\strutdepth above
% the bottom of that box.
% 3) if calling from the main vertical list, then these macro will take into 
% account the depth of the current line. 
% 4) If several margin notes appear in the same horizontal line, they may overlap or the 
% second one (and so one) may be put slightly below the first one. 
%
% USAGE: \rmarginnote{a_margin_note}{width_dim}{dist_dim}



\newfasttoks\marginfnt	



\marginfnt={%			%the default margin font%
	\pretolerance 200 \tolerance 500 
	\sevenrm
} 			 

\protected\long\def\rmarginnote#1#2#3{%	% notice that in hebrew mode, the whole box will be "reflected", 
														%	so right-to-left direction has not to be taken into account here, 
														% excepted for the stretch
	\unless\iftesting
	\gsetbox\t@mpbox \vtop{%
		\vreset
		\tempdimen@ #3 
		\hsize \dimexpr #2 + \tempdimen@\relax
		\the\marginfnt	
		\ifheb 
			\leftskip\z@
			\rightskip \tempdimen@ \plus \tw@\em@     % (this add a glue if the user hasn't added one, in order to allow some ragged end of lines, which is necessary in margin notes 
		\else  
			\leftskip \tempdimen@ 
			\rightskip \z@ \plus \tw@\em@ 
		\fi
		\baselineskip \@ne\em@  \lineskiplimit \z@  \lineskip .1ex
		\spaceskip .3333\em@ \xspaceskip .5\em@
		\parfillskip \z@ \plus 1\fil
		\noindent #1\vss
	}%
	\def\@@rlmarginl@@p{\rmarginl@@p}%
	\rmarginl@@p 
	\fi
}

%			---------------------------------

\newif\ifeqn@leqn@

% The following loop jump from group to group until it find the adequat exterior group:

\def\rmarginl@@p{%
	\ifmmode 
		\ifis\iseqno\true 
			\rmarginnoter@utC 
		\else \ifis\isleqno\true 
			\rmarginnoter@utD
		\else	
			\aftergroup\@@specialmarginnoteprocess  
		\fi \fi  
	\else  
		\ifinner 
			\ifhmode \aftergroup\rmarginl@@p \else  \rmarginnoter@utA \fi 
		\else   
			\rmarginnoter@utB
		\fi
	\fi
}

\def\@@specialmarginnoteprocess{%
	\ifnum\currentgrouptype=\z@ % main vertical list
		\@@rlmarginl@@p 
	\else \ifnum\currentgrouptype=11 % insert group
		\@@rlmarginl@@p
	\else \ifnum\currentgrouptype=12 % vcenter group
		\@@rlmarginl@@p
	\else \ifnum\currentgrouptype=1 % simple group
		\@@rlmarginl@@p
	\else \ifnum\currentgrouptype=14 % semi-simple group
		\@@rlmarginl@@p
	\else \ifnum\currentgrouptype=9	% math group
		\aftergroup\@@rlmarginl@@p
	\fi\fi\fi\fi\fi\fi	
}

\def\rmarginnoter@utA{%
	\setbox\t@mpbox\vbox{%
		\vreset
		%\noindent 
		\ifheb 
			\llap{\box\t@mpbox}%
		\else
			\rlap{\kern\hsize  \box\t@mpbox}%
		\fi	
	}%
	\kern -\ht\t@mpbox  
	\dp\t@mpbox \z@
	\tempbox@
}		

\def\rmarginnoter@utB{%
	\ifhmode 
		\ifnum\currentgrouptype=\z@ 
			\rmarginnoter@utE  % main vertical list
		\else\ifnum\currentgrouptype=\@ne 
			\rmarginnoter@utE % simple group 
		\else\ifnum\currentgrouptype=14 
			\rmarginnoter@utE  % semi simple group
		\else 
			\strut \vadjust{\vskip -\dp\strutbox \rmarginnoter@utA}%  % imperfect, this works only if the depth of the current line doesn't exceed dp strutbox, otherwise the margin note is put just below the line; but this is better than nothing
		\fi\fi\fi
	\else
		\rmarginnoter@utA
	\fi
}

\def\rmarginnoter@utE{\vadjusttest{\kern -\linedepth}{\rmarginnoter@utA}{\kern \linedepth}}%	


\def\rmarginnoter@utC{% 
	\hbox to \epsilondim{%
		\hskip \dimexpr \hsize-\displaywidth 
		\vtop to \z@ {\vreset \box\t@mpbox\vss}%
		\hss
	}%
}	

\def\rmarginnoter@utD{% 
	\hbox to \epsilondim {%
		\kern \dimexpr \hsize 
		\vtop to \z@ {\vreset \box\t@mpbox \vss}%
		\hss
	}%
}	

\def\epsilondim{0.00001pt}

%========================================================================================

% The following put a left marginnote #1 of horizontal size #2;
% at a distance #3 from the end of the text (#3 is a glue: value 
% recommended: 5pt plus 2em). 
% In order to set its its font, type "\marginfnt[=]{font_name}%
% \leqnomarginnote allows the user to put a left margin note in the 
% same way, inside a display math formula: it must be called after
% \eqno 


\protected\long\def\lmarginnote#1#2#3{%	% notice that in global hebrew mode, the whole box will be "reflected", 
														%	so right-to-left direction has not to be taken into account here, 
														% excepted for the stretch 
	\unless\iftesting
	\leavevmode
	\gsetbox\t@mpbox \vtop{%
		\vreset 
		\tempdimen@ #3
		\hsize \dimexpr #2+\tempdimen@\relax 
		\the\marginfnt
		\ifheb 
			\rightskip \z@ \plus \tw@\em@  \leftskip \tempdimen@
		\else 
			\rightskip \tempdimen@ \plus \tw@\em@  \leftskip \z@ 
		\fi 
		\baselineskip \@ne\em@  \lineskiplimit \z@  \lineskip .1ex
		\spaceskip .3333\em@ \xspaceskip .5\em@
		\noindent  #1\vss
	}%
	\def\lmarginnotedel@yed{\lmarginnote{#1}{#2}{#3}}% % may be used to delayed the margin note
	\def\@@rlmarginl@@p{\lmarginl@@p}%
	\lmarginl@@p
	\fi
}

%			---------------------------------

\def\lmarginl@@p{%
	\ifmmode 
		\ifis\iseqno\true \lmarginnoter@utC 
		\else \ifis\isleqno\true \lmarginnoter@utD 
		\else \aftergroup\@@specialmarginnoteprocess
		\fi\fi
	\else 
		\ifinner 
			\ifhmode \aftergroup\lmarginl@@p \else  \lmarginnoter@utA \fi 
		\else 
			\lmarginnoter@utB 
		\fi
	\fi
}

\def\lmarginnoter@utA{%
	\setbox\t@mpbox\vbox{%
		\vreset
		%\noindent 
		\ifheb
			\rlap{\kern\hsize \box\t@mpbox}%
		\else	
			\llap{\box\t@mpbox}%
		\fi	
	}%
	\kern -\ht\t@mpbox 
	\dp\t@mpbox \z@ 
	\tempbox@
}	

\def\lmarginnoter@utB{%
	\ifhmode
		\ifnum\currentgrouptype=\z@ 
			\lmarginnoter@utE  % main vertical list
		\else\ifnum\currentgrouptype=\@ne 
			\lmarginnoter@utE % simple group 
		\else\ifnum\currentgrouptype=14 
			\lmarginnoter@utE  % semi simple group
		\else 
		\strut \vadjust{\vskip -\dp\strutbox \lmarginnoter@utA}% % imperfect, this this works only if the depth of the current line doesn't exceed dp strutbox, otherwise the margin note is put just below the line; but this is better than nothing
		\fi\fi\fi 
	\else
		\lmarginnoter@utA
	\fi
}

\def\lmarginnoter@utE{\vadjusttest{\kern -\linedepth}{\lmarginnoter@utA}{\kern \linedepth}}

\def\lmarginnoter@utC{% 
	\hbox to  \epsilondim {%
		\hss 
		\vtop to \z@ {\vreset \noindent \llap{\box\t@mpbox}\vss}%
		\kern -\dimexpr \hsize - \displaywidth
	}%
}	

\def\lmarginnoter@utD{% 
	\hbox to \epsilondim {\hss \vtop to \z@{\vreset \box\t@mpbox \vss}}
}	

%======================================================================================

% Finally, the following macro puts a margin note at the outer side of the page 
% (which is the usual costum), assuming one sided page output, and
% taking into account right to left typewritting (as usual, it is supposed that 
% the odd numbered pages have their outer side on the right for latin typewritting, 
% and on the left for hebrew typewritting).
% For the usage of the parameters, see \rightmarginnote or \letfmarginnote above.
% Inside a margin note, you can test if you are currently inside a left or a right 
% margin note using \ifrmarginnote; this may be usuful
% to put some material such as arrows that depend on the position of the margin note.
% \qnomarginnote allows putting a marginnote at the outer side of the page after 
% when typed inside a display math formula after \eqno or \leqno.
%
% USAGE: \marginnote{a_marginnote}
%
% NOTE: As for two sided pages output, it is necessary to use auxiliary files
% mechanism in order to keep track the number of the page the margin note appears, and
% put the margin note at the outer side of the page. This is done in the package 
% auxi.mac.



\newif\ifrmarginnote	     %to allow user to test if the margin note is at the right 


\protected\long\def\marginnote#1#2#3{%
		\ifheb \rmarginnotefalse  \lmarginnote{#1}{#2}{#3}%
		\else \rmarginnotetrue  \rmarginnote{#1}{#2}{#3}%
		\fi
}	


\long\def\margnote#1{\marginnote{#1}{.5in}{7pt}} %an abbreviation

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

				%CENTERING TEXT%


% This simple macro allows you to type a text centered in the page. The carriage
% return is made effective and equivalent to a new line, but two or more carriage 
% return are equivalent to the \par token, that is, this macro switchs to an 
% "almost obeylines" mode (see \begincontext above).
% USAGE: \begincenter some_text \endcenter


\protected\def\begincenter{%
  	\ifhmode \par \fi
	\begincontext  
	\noglobalindent	
	\parfillskip\z@skip  \rightskip\filskip  \leftskip\filskip
}

\def\endcenter{\par\endcontext}

%-------------------------------------------------------------------------------------

% The following macro "\beginCenter" allows the user to write a text
% with each line centered.  Every macro that you may type in a line of the 
% text will be local to the line it is typed; for example, 
% "\begincenter \sl Hello <CR> word <CR>\endcenter<CR> "
% will display the first line slanted and the second one nonslanted. This is  
% one of the features of this macro and difference with \begincenter...\endcenter,
% and may be useful while preparing covers, letters etc. The other difference
% with \begincenter...\endcenter is that the end-of-line character is always
% equivalent to a new line, and if several end-of-line characters appear sequentially,
% then a corresponding number of void lines will be displayed. There is only one 
% exception: if one or several end-of-line characters just follow \beginCenter, then
% they will do nothing (this is a feature, not a bug).
% USAGE: \beginCenter text_with_each_line_separed_by_a_carriage_return_(<CR>) \endCenter 


{%
\makeactive\^^M%
\protected\gdef\beginCenter{%
	\endgraf
	\begingroup \let\@@begincenterFlag\true%	 
	\noglobalindent	\noglobalparskip%
	\makeactive\^^M% 	
	\def^^M{%
		\ifx\@@begincenterFlag\true \else \null\endgroup \endgraf \begingroup \fi% 
	}%
	\parfillskip\z@skip	\rightskip\filskip	\leftskip\filskip % 
	\begingroup%
}%
}%


\def\endCenter{\endgraf \endgroup  \endgroup}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

				% TIME AND DATE

%======================================================================================= 

% The following macro allows to set the date internally, that is to set the primitives
% \day, \month and \year, normally equal to the internal computer date. This can be 
% usefull to make macros that normally use the current date use another date.

\def\setdate #1/#2/#3 {\day=#1 \month=#2 \year=#3 } 

%======================================================================================= 


% The following macro gives the name of the day in the week, provided that you
% have called the macro \daynum{\day}{\month}{\year} (it is called at initialisation
% in file hebtex.mac)%

\def\todayname{%
	\ifcase\daynumcount \or Sunday\or Monday\or Tuesday\or Wednesday%
		\or Thursday\or Friday\or Saturday 
	\fi
}
 
%======================================================================================= 

% This outputs something like "9th June 2003" :%

\def\date{%                      
	\ifcase\day
		\or 1st \or 2nd \or 3rd \else\number\day th\space 
	\fi
	\ifcase\month
		\or January\or Februar\or March%
		\or April\or May\or June%
		\or July\or August\or September%
		\or October\or November\or December%
	\fi
	\space \the \year
}
 
%========================================================================================

% This outputs something like: "9 Jun 2003, 6:08 p.m"% 

\def\nowis{%                    
	\the\day  \space 		
	\ifcase \month
		\or Jan\or Feb\or Mar%
		\or Apr\or May\or Jun%
		\or Jul\or Aug\or Sep%
		\or Oct\or Nov\or Dec%
	\fi
	\space \the\year, \the\numexpr \hour \ifafternoon -12 \fi:%
	\ifnum\minute<10 0\fi \the\minute
	\space \ifafternoon p.m\else a.m\fi 
}

%========================================================================================

% This outputs something like "9/6/2003" :%                                 


\def\quickdate{%
	\iflocalheb\beginL \the\day{\tt/}\the\month{\tt/}\the\year \endL%
	\else\the\day{\tt/}\number\month{\tt/}\the\year\fi
}                           


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

			% SMALL USEFUL MACROS

%=======================================================================================

% The following macro allows breaking a section title or whatever else in such a way 
% that the second line will appear flushed right in left to right typesetting, or 
% flushed left in right to left typesetting.
% If such a behaviour is not desired, just use \newline inside the title to break it 
% at some point.


\def\breaktitle{\hfill \endgraf \nolocalparskip \hfill}

%========================================================================================

% An abreviation for easily doing a ">" or a "<"  in text mode:% 

\def\<{\ifmmode \mskip -\medmuskip \else $\m@th <$\fi}

\redef\>{\ifmmode \mskip \medmuskip \else $\m@th >$\fi}   

%========================================================================================

% This thinspace (and negative thinspace) works well in both math and text mode:% 


\def\,{\ifmmode \mskip \thinmuskip \else \kern .1\em@ \fi} 

\def\!{\ifmmode \mskip -\thinmuskip \else \kern -.1\em@ \fi}

\def\>{\ifmmode \mskip \medmuskip \else \kern .15\em@ \fi}

\def\;{\ifmmode \mskip \thickmuskip \else \nobreak \hskip .2\em@ \fi} 

%========================================================================================

% Brace in math and non math mode

\let\{=\obracechar	% so, \{ will work also in non math mode

\let\}=\cbracechar	% 	"" "" "" 

%======================================================================================

% An abreviation for backslash:%

\let\bslash=\bslashchar  

%=======================================================================================

% bullet:%

\let\@ldbullet=\bullet

\redef\bullet{\ifmmode \@ldbullet \else $\m@th \@ldbullet$\fi}

%=======================================================================================
% rules with spaces:

% Useful to make a horizontal rule of given size inside the current text, to let 
% a space to be filled in a contract for example.
% USAGE1: \hline thick_of_the_line_(optional) to number_of_ex_spaces   
% USAGE2: \hline thick_of_the_line_(optional) to end/toend  
% By default, the thick of the line is 0.4pt. If you use the second form (with end as
% the second option) then the rule will fulfill all the remainder of the line.
% Example: "\hline 1pt to 5 " will draw a horizontal line of thickness 1pt and of 
% width 5ex (that is approximately the width of 5 characters).
% "\hline 1pt to end", "\hline 1pt toend" will draw a 1pt thick line until the end.
% "\hline to 5ex", "\hline toend" will draw a line with default rule thickness (0.4 pt)


\protected\def\hline#1to{\def\tempvar@{#1}\futurenonspacelet\testch@r\hlinerout@}

\def\hlinerout@#1 {%
	\leavevmode
	\ifcat e\testch@r \else \hbox to #1 ex\fi
		{%
		\ifx\empty\tempvar@\leaders\hrule \height@@ .4\scp@ 
		\else\leaders\hrule \height@@ \tempvar@
		\fi
		\hfill\null 
		}%
}
	
%========================================================================================

% To generate leaders like ...... in (e.g.) table of content
% USAGE 1: \leaderfill : generate leades like ..... with
% space between two points equal to the dimension \leaderspace (default 1em).
% USAGE 2: \leaderfill[any material that can be put in a \hbox] will generate
% as many copies of the material inside the square braces as necessary to fill
% the available space.
% EXAMPLE: compare
% hello \leaderfill{-} word		with 
% hello \leaderfill[\hbox to 1em{\hss -\hss}] word
%


\newdimen\leaderspace     \leaderspace=1em    % the space between the points


\def\leaderfill{\optmacro\@@nooptleaderfill\@@optleaderfill}

\def\@@optleaderfill[#1]{\leaders\hbox{#1}\hfill}

\def\@@nooptleaderfill{\@@optleaderfill[\hbox to \leaderspace{\hss.\hss}]}


%========================================================================================

% To write paragraphs with indentation from right and left (of dimension \parindent):%

\protected\long\def\narrowpar#1{%
	\advance\leftskip\parindent \advance\rightskip\parindent \par 
	#1\hfil\par
	\advance\leftskip -\parindent   \advance\rightskip -\parindent
}

%========================================================================================

% Abbreviation for "numero" (ie no):

\def\numero{n$\m@th ^{\rm o}$\kern.5ex }

%========================================================================================

% To overline some text: \overtext{...}. 


\def\overtext#1{%
	\setbox\t@mpbox\hbox{\iflocalheb\beginR #1\endR \else #1\fi}%
	\ifmmode\overline{\tempbox@}%
	\else $\m@th \overline{\tempbox@}$%
	\fi
}

%========================================================================================

% a strut that has the height of a "l" and the depth of a "p" in the current font:

\protected\def\smallstrut{%
	\setbox\t@mpbox \hbox{l}\tempdimen@\wd\t@mpbox
	\setbox\t@mpbox \hbox{p}%
	\vrule \nowidth \height@@ \tempdimen@ \depth@@ \dp\t@mpbox
}

%========================================================================================

% A square bullet:%

\def\sqbull{\vrule \height@@ .5\em@ \width@@ .333\em@ \depth@@ .039\em@ \relax} 

%========================================================================================

%To make a nice underscore in text mode:

\def\underscore{\kern -.03\em@ \hline .058\em@ to 1 \kern .03\em@}

%========================================================================================

% To underline a line or a paragraph (works in math and text mode):%%
% you can increase or decrease the space between the text and the underline by
% setting \undertextspace
% USAGE: \undertext{...} (works in both math and non-math mode, but in math mode,
% the text will be put automatically in an \hbox).


\newfastdimen\undertextspace 

\undertextspace=0pt    %help to control the space between letters and under line.
				%note that \undertextspace may be negative (ex: -2pt}


\protected\def\undertext#1{%
	\setbox\t@mpbox \hbox{\iflocalheb\beginR #1\endR \else #1\fi}%
	\dp\t@mpbox \dimexpr \dp\t@mpbox+\undertextspace
	\ifmmode \underline{\tempbox@}%
	\else $\m@th \underline{\tempbox@}$%
	\fi
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% DEFINNING ABBREVIATIONS:%

\newabbreviation*\chap{Chap}

\newabbreviation*\page{p}

\newabbreviation*\idest{i.e}

\newabbreviation\eg{e.g}

\newabbreviation\etc{etc}

\newabbreviation*\ex{Ex} 	%Example, Exercise%

\newabbreviation\resp{resp}

\newabbreviation*\rmk{Rmk}

\newabbreviation*\rmks{Rmks}

\newabbreviation*\sct{Sec}	%Section%

\let\@ldsec=\sec

\redef\sec{\ifmmode \@ldsec \else \expandafter\sct \fi}

\def\thatis{that~is, }

%----------
 
% To make 1st, 2nd, 3thd, and nth :

\def\nth#1{% 
	#1$\m@th ^{\rm 
		\ifcat #11 %
			\ifnum #1 > 3 th%
			\else \ifnum #1 = 3 thd 
			\else \ifnum #1 = 2 nd
			\else st
			\fi\fi\fi
		\else th%	
		\fi
	}$% 
}	

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% CONVERSION OF NUMBERS TO STRING OF CHARACTERS%


% The following macro "\numbertochar" takes a number (positive or negative) 
% as its first argument and convert it in a string of character that 
% represent this number (for example 1-->one  -2-->minus two etc...).
% The second argument must be "0" in general, but if you want the equivalent 
% of the n-th number, e.g, 1-->first 2-->second etc... you have to put 1 (or some
% positive number) for the second argument.
% This macro can be useful to automatically number the section of a book.
% EXAMPLES: \numbertochar{1125}{0} gives 
% "one thousand one hundred and twenty five",
% \numbertochar{1120}{1} gives: 
% "one thousand one hundred and twentieh".%
% The maximal number possible is 999999999.
% You can also use the \capital macro in order to get the first letter be
% uppercase (\e.g. \capital \numbertochar{123}{0}).
% NOTE: this macro expand totally to a string of characters, which may be useful 
% in some contexts of total expansion.
% USAGE: \numbertochar{some_number}{0|1} 


\newError\nbtocharerr@{number too large (maximum allowed: 999999999)}


\def\numbertochar#1#2{%
	\ifnum #1<0
		\ifnum #1<-999999999 \Error\nbtocharerr@ 
		\else 
			minus 
			\ifnum #2>0 \numbert@char@{-#1}{\@ne}%
			\else \numbert@char@{-#1}{\z@}%
			\fi
		\fi
	\else 	
		\ifnum #1>999999999 \Error\nbtocharerr@ %
		\else \ifnum #2>0 \numbert@char@{#1}{\@ne}%
		\else \numbert@char@{#1}{\z@}%
		\fi \fi
	\fi
}

\def\numbert@char@#1#2{%
	\nbtochar@{\quotient{#1}{1000000}}%	%the millions  
			{\quotient{\remainder{#1}{1000000}}{\@m}}%  %the thousands 
				{\remainder{#1}{1000}}%  %the hundreds 
					{#2}%	%the drap
}	
		
\def\nbtochar@#1#2#3#4{%
	\ifnum\numexpr #1 > \z@ 
		\tohundreds@{#1}{\z@}\space million%
		\ifnum \numexpr #2 > \z@ 
			\space\tohundreds@{#2}{\z@}\space thousand%
		\fi
		\ifnum\numexpr #3 < 100 \ifnum \numexpr #3 > \z@ \space and\fi\fi
		\ifnum \numexpr #3 > \z@ \space \tohundreds@{#3}{#4}%
		\else \ifx #4\@ne th\fi
		\fi
	\else \ifnum \numexpr #2 > \z@ 
		\tohundreds@{#2}{\z@}\space thousand%
		\ifnum \numexpr #3 < 100 \ifnum\numexpr #3 > \z@ \space and\fi\fi
		\ifnum \numexpr #3 > \z@ \space \tohundreds@{#3}{#4}%
		\else \ifx #4\@ne th\fi
		\fi
	\else \ifnum \numexpr #3 > \z@	\tohundreds@{#3}{#4}%
	\else zero\ifx #4\@ne th\fi
	\fi\fi\fi	
}

%       ---------------------------------------------------------

\def\tohundreds@#1#2{%
	\hundred@{\quotient{#1}{100}}%	% the hundreds
			{\quotient{\remainder{#1}{100}}{10}}%	%the tens
			{\remainder{#1}{10}%	%the units
			 \ifnum \numexpr \quotient{\remainder{#1}{100}}{10} = 1 +10 \fi
			}%	% to track the "teen"
					{#2}%	%the drap
}

\def\hundred@#1#2#3#4{%
	\ifcase \numexpr #1 \or one hundred\or two hundred\or three hundred%
		\or four hundred\or five hundred\or six hundred\or 
		    seven hundred\or eight hundred\or nine hundred%
	\fi% 
	\ifx #4\z@ \else \ifnum \numexpr #2=\z@ \ifnum\numexpr #3=\z@ th\fi \fi
	\fi
	\ifnum \numexpr #1 >\z@  
		\ifnum \numexpr #2 > \z@ \space and\space 
		\else \ifnum \numexpr #3 >\z@ \space and\space\fi 
		\fi
	\fi%
	\ifx #4\z@
		\ifcase \numexpr #2 \or \or 
		twenty\or thirty\or forty\or fifty%
		\or sixty\or seventy\or eighty\or ninety%
		\fi
	\else
		\ifnum \numexpr #3 = \z@ 
		   \ifcase \numexpr #2 \or \or 
			twentieth\or thirtieth\or fortieth%
			\or fiftieth\or sixtieth\or seventieth%
			\or eightieth\or ninetieth%
		   \fi
		\else
		   \ifcase \numexpr #2 
		 	\or \or twenty\or thirty\or forty\or fifty%
			\or sixty\or seventy\or eighty\or ninety%
		   \fi
		\fi
	\fi
	\ifnum \numexpr #2 > \@ne \ifnum \numexpr #3 > \z@ -\fi \fi
	\ifx #4\z@
		\ifcase \numexpr #3
			\or one\or two\or three\or four\or five%
			\or six\or seven\or eight\or nine\or ten%
			\or eleven\or twelve\or thirteen\or fourteen%
			\or fifteen\or sixteen\or seventeen%
			\or eighteen\or nineteen%
		\fi
	\else
		\ifcase \numexpr #3
			\or first\or second\or third\or fourth%
			\or fifth\or sixth\or seventh\or eighth%
			\or ninth\or tenth\or eleventh\or twelfth%
			\or thirteenth\or fourteenth\or fifteenth%
			\or sixteenth\or seventeenth\or eighteenth%
			\or nineteenth%
		\fi
	\fi
}%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\restoreatcatcode

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% end of file base.mac
% Written by Michael Bensimhoun.


==> bibtex.mac <==
% File bibtex.mac
% Written by Michael bensimhoun

% Note: this file is from the btxmac.tex from Karl Berry and Oren Patashnik, 
% adapted to hebtex by Michael Bensimhoun. It has been renamed bibtex.mac.
% Furthermore, sorting and compressing features were added by Michael Bensimhoun.
% Citation numbers (or keys) are always sorted (and repeated number are removed)
% according to the order they appear in the .bbl file generated by bibtex.exe
% Number (or keys) are by default compressed (like [1--4] in place of[1,2,3,4]) but
% the user can disable this behaviour.
% 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% USAGE: use the \cite{foo1,foo2,...} command inside the document, and put some command
% like \bibliographystyle{plain} and \bibligraphy{file_containing_the_bibliography} at the
% end of the document. Then TeX the document, bibtex it and Tex it twice again. 
% It is also possible to write the bibliography inside the document. See the documentation.
%
% PARAMETERS:
%
% The following are optional settings, and may be set after inputing \bibtex.mac:
%
%   \citecompress : to be set as \let\citecompress=\true / \false (default true). If 
%        true, the citations will be compressed; for example, [1,2,3, 5,6] will be compressed
%        to [1--3, 5--6].
%   \citehyperref : to be set as \let\citehyperref=\true / \false (default true). If true
%        the citations (eg inside brackets) will be made hyperlink to the bibliography
%   \citehypercolor[#1 #2 #3 #4] or \citehypercolor{#1} : can be used to set the color of
%       the hyper references (default: default color of all the hyperlinks). The syntax is 
%       exactly like \hyperrefcolor of hebtex; see the hebtex hyper reference scheme and in
%       particular \hyperrefcolor for details.  
%   \printbetweencitations  : the material between citation numbers (default comma+\thinspace)
%   \printcitestart, \printcitefinish : control sequences that enclose any citation numbers 
%                   or keys inside the body of the document 
%                  (default [ and ] resp.).
%    \printcitenote : a command that help to put a note inside the citation brackets 
%          (default: \def\printcitenote#1{, #1}  ). For example, 
%          \cite[this is a small note]{key1,key2} will use \printcitenote to put
%          the sentence "this is a small note" inside the citation brackets, like
%          [1,2, this is a small note].
%    \bblfilebasename : the name of the .bbl file (default \jobname)
%
%
% The following may be redefined to obtain other styles of bibliographies:
%
%    \biblabelextraspace - see \biblabelprint below (default .5em)
%    \bblem   - (default \it)
%    \bblhook - (default \empty)
%    \bblnewblock - (default \def\bblnewblock{\hskip .11em plus .33em minus .07em }%
%    \bblrm - (\default \rm)
%    \bblsc - (default \def\bblsc{\ifis\@scfont\@undefined \font\@scfont = cmcsc10 \fi \@scfont }%
%    \biblabelcontents - \def\biblabelcontents#1{{\bblrm [#1]}}% 
%    \biblabelprecontents, \biblabelpostcontents - see below (*) 
%    \biblabelprint - default 
%    \def\biblabelprint#1{%
%       \noindent
%       \hbox to \biblabelwidth{%
%          \biblabelprecontents
%          \biblabelcontents{#1}%
%          \biblabelpostcontents
%       }%
%        \kern\biblabelextraspace
%    }%
%
% (*) If you are using numeric labels, and you want them left-justified
%     (numeric labels by default are right-justified), do something like:
%     \def\biblabelprecontents{\relax}
%     \def\biblabelpostcontents{\hss}
%
%
% For the three commands below, see the documentation inside;
%   \em
%   \newblock
%   \sc
%
% SPECIAL TOOLS:
%  - \gobbleit : \gobbleit{something} produce nothing; this can be used to force
%    bibtex to order the keys in the .bbl file in some different order; for example
%    suppose there are two keys whose author corresponding name are Descartes, and
%    you want one of them appear before the second (assuming this is not the behaviour)
%    of bibtex. Then you can define, in the .bib file AUTHOR={Descartes\gobbleit{1}} for
%    the first reference and @AUTHOR={Descartes\gobbleit{2}} for the second, forcing 
%    bibtex to classify them according to 1/2 order.
% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% %%%%%%%%%%%%%%%%%%%%%   ORIGINAL COMMENTS BY BERRY AND PATASHNIK: %%%%%%%%%%%%%%%%%
%
%% @texfile{
%%   author = "Karl Berry, Oren Patashnik"
%%   version = "0.99k",
%%   date = "13 Nov 1995",
%%   filename = "btxmac.tex",
%%   address = "Please use electronic mail",
%%   checksum = "842    4571   33524",
%%   email = "opbibtex@cs.stanford.edu",
%%   codetable = "ISO/ASCII",
%%   supported = "yes",
%%   docstring = "Defines macros that make BibTeX work with plain TeX",
%% }
% BibTeX-for-TeX macros, version 0.99k, for BibTeX 0.99c, TeX 3.0 or later.
% Copyright (C) 1990-92,95 by Karl Berry & Oren Patashnik; all rights reserved.
% You may copy this file provided: that it's accompanied by the
% "BibTeXing" document, whose text is contained in the file `btxdoc.tex';
% that any documentation you write for these macros also gives a
% reference for "BibTeXing"; and that either you make absolutely no
% changes to your copy, or if you do make changes, (1) you name the file
% something other than `btxmac.tex' and you remove all occurrences of
% `btxmac.tex' from the file, (2) you put, somewhere in the first twenty
% lines of the file, your name, along with an electronic address at which
% others who might use the file may reach you, and (3) you remove each
% occurrence of Oren's name and electronic address from this file.  These
% restrictions help ensure that all standard versions of these macros are
% identical, and that Oren doesn't get deluged with inappropriate e-mail.
%
% This file, btxmac.tex, contains TeX macros that allow BibTeX, a
% bibliography program that was originally designed for use with LaTeX,
% to work with plain TeX.  Please report any bugs (outright goofs,
% improvable macros, misfeatures, or unclear documentation) to Oren
% Patashnik (opbibtex@cs.stanford.edu).  These macros will become frozen
% shortly after BibTeX version 1.00 is released.
%
% AMS-TEX WARNING: We tried very hard, for version .99i of these macros,
% to make them compatible with AmS-TeX.  We succeeded to the extent
% that, if you use one of the standard bibliography styles, you probably
% won't notice any problems with version 0.99i of btxmac.tex.  But
% ultimately we failed, in that the inherent incompatibilities between
% plain TeX and AmS-TeX kept making these macros break, for certain
% inputs or certain styles.  Examples:  (1) AmS-TeX treats at-signs as
% special, in ways that plain TeX and LaTeX don't, so that, for example,
% you can't have any `@' characters in an argument to the \cite command,
% the way you can in TeX or LaTeX; (2) AmS-TeX decided that plain TeX's
% and LaTeX's macron-accent control sequence `\=' should be undefined;
% so you'll need to define `\=' to be `\B' to get the xampl.bib example
% suggested below to work with AmS-TeX; (3) AmS-TeX redefines the tie
% character `~' of plain TeX, and AmS-TeX's `amsppt' style redefines
% plain TeX's `\nobreak' macro, so that if you use an author-date style
% like `apalike' and you have a multiple-author reference for which the
% author-date style automatically produces a citation in the text like
% `(Jones et~al., 1992)' you will throw AmS-TeX's `amsppt' style into
% an infinite loop, exceeding its input stack size.  In practice, such
% incompatibilities surface infrequently; but it is now clear to us that
% it's not worth the effort (perhaps it's not even possible) to make the
% btxmac.tex macros robust when used both with plain TeX and Ams-TeX.
% If the BibTeX/AmS-TeX results attainable with the current btxmac.tex
% macros are sufficient, fine.  But if there's a demand for more robust
% BibTeX/AmS-TeX behavior, then someone who's very familiar with the
% AmS-TeX package should probably make an amsbtxmc.tex version of the
% macros (remembering to follow the copyright restrictions above).
% Until then, if you're an AmS-TeX user, or a LaTeX or plain TeX user
% sharing files with an AmS-TeX user, beware.
% END OF AMS-TEX WARNING.
%
% To use these macros you should be familiar with how BibTeX interacts
% with LaTeX, since BibTeX's interaction with TeX is very similar; that
% interaction is explained in the LaTeX manual.  It also helps to
% have read "BibTeXing", the documentation that accompanies BibTeX.
% Then, if you want, you should redefine any of the macros that begin
% with `\bbl' or `\biblabel' or `\print' that you need to get formatting
% different from the default (the default settings are designed to
% accompany a bibliography style like BibTeX's standard style `plain').
% The macros you might want to change are described briefly a few
% paragraphs hence.  [To get started without reading any documentation,
% try running the nine-line .tex file below through TeX and BibTeX.
% Remember the general scheme: Running (La)TeX writes information on
% the .aux (auxiliary) file; then running BibTeX reads information from
% the .aux, .bst (style), and .bib (database) files, and writes
% information (the bibliography) on a .bbl file; then running (La)TeX
% incorporates the bibliography; then running (La)TeX once more fixes
% the remaining forward references into the bibliography.  Thus, to get
% everything incorporated into your output, you'll have to run (La)TeX,
% BibTeX, (La)TeX, (La)TeX.  (Standup, sitdown, fight, fight, fight.)]
%
% These macros can stand alone or they can be \input into a macro
% package, like Eplain, that is sufficiently compatible with plain TeX.
% To use these macros to format the 0.99 version of the xampl.bib file
% that's distributed with BibTeX (that version of the file has no
% self-identification), you'll need to define \mbox, which is a LaTeX
% command, to be \hbox, as in the example below.
%
% Here's a nine-line plain TeX file for trying out btxmac.tex; of course
% you'll have to remove the comment characters at the beginning of each
% line, and, depending on your system, you might have to take steps so
% that BibTeX can "see" the files xampl.bib and plain.bst (BibTeX will
% give you two empty-field warning messages that you should ignore).
%
%     \def\mbox#1{\leavevmode\hbox{#1}}
%     \input btxmac
%     \noindent This cites Aamport's gnominious article~\cite{article-full}.
%     \medskip
%     \leftline{\bf References}
%     \nocite{*}   % put all database entries into the reference list
%     \bibliography{xampl}   % specify the database files; here, just xampl.bib
%     \bibliographystyle{plain}   % specify plain.bst as the style file
%     \bye
%
%
%   HISTORY
%
% Karl Berry wrote the original version of these macros in 1989 and
% 1990, for use in his `Eplain' package.  Oren Patashnik modified them
% slightly in July 1990, as part of the official BibTeX distribution.
%
%    1-Aug-90  Version 0.99a, not released to the general public.
%   14-Aug-90  0.99b, first general release.
%   26-Aug-90  0.99c, made \@undefinedmessage work with other macro packages.
%    6-Sep-90  0.99d, allowed for general formatting of bibliography labels,
%                     for general formatting of (in-text) citations, and for
%                     changing certain catcodes while reading the .aux file.
%   14-Nov-90  0.99e, changed the way \@setletters works, made some \new...'s
%                     non-outer, and changed the way Eplain reads this file.
%   12-Dec-90  0.99f, made \@resetnumerals change the `,' and `.' catcodes; and
%                     added \biblabelextrahang, \@getoptionalarg, and \bblsc.
%   11-Mar-91  0.99g, made a few minor changes required by the way Eplain reads
%                     this file, but no functional changes.
%   24-Apr-91  0.99h, inhibited the reading and writing of the .aux file if it
%                     isn't used or if the \noauxfile macro is defined, and
%                     removed some .aux-file-opening detritus; printed the
%                     cite-key of undefined citations in \tt font; changed the
%                     catcode of `_' inside \cite; and called \@resetnumerals
%                     from inside a group.
%   29-Feb-92  0.99i, made these macros semi-compatible with AmS-TeX; removed
%                     \@resetnumerals, \@setletters, \@tokstostring, and
%                     friends; changed the way \cite handles catcodes; changed
%                     \@getoptionalarg, and had \bibitem and \newcommand use
%                     it; added \@futurenonspacelet and (to facilitate the use
%                     of multiple reference lists) \bblfilebasename; changed
%                     \biblabelprint to use the new macros \biblabelprecontents
%                     and \biblabelpostcontents, and to, by default, right-
%                     justify numeric labels; and renamed \biblabelextrahang to
%                     the more descriptive \biblabelextraspace.
%   14-Mar-92  0.99j, made 0.99i's use of `\\' local to btxmac.tex.
%   13-Nov-95  0.99k, defined \begin and \end (while reading bbl file) only if
%                     it wasn't already defined.
%
%
% The LaTeX-related commands defined in this file include (a) the four
% commands that a user types (\bibliography, \bibliographystyle, \cite,
% and \nocite); (b) the three commands that BibTeX looks for in the .aux
% file (\bibdata, \bibstyle, and \citation---there is a fourth command
% that BibTeX looks for, but that command is related to LaTeX's \include
% facility, so these macros ignore that command); and (c) a LaTeX
% command (\newcommand) that's written by one of the four standard
% bibliography styles (alpha).  The definitions here are not exactly the
% same as the corresponding LaTeX definitions (those eight LaTeX
% definitions depend on a significant fraction of LaTeX itself).  But
% the only substantial differences are with \newcommand, which here,
% without complaining, lets you redefine a preexisting control sequence
% (in LaTeX, \newcommand won't let you redefine a preexisting command),
% and which here doesn't make the control sequences it defines \long (in
% LaTeX, that happens automatically); there may also be other minor
% differences.  To summarize: Unless you know what you're doing, you
% shouldn't define any control sequences with these eight names:
%
% \bibdata
% \bibliography
% \bibliographystyle
% \bibstyle
% \citation
% \cite
% \newcommand
% \nocite
%
% There are three other commands written by one or more of the four
% standard (plain, abbrv, alpha, unsrt) or four semistandard (acm,
% apalike, ieeetr, siam) bibliography styles; they take effect only
% within the bibliography, and are redefinable, as explained later:
%
% \em
% \newblock
% \sc
%
% There's one control sequence you might want to use (but not redefine)
% in redefining \biblabelprint:
%
% \biblabelwidth
%
% There are fifteen other control sequences (explained later in more detail)
% that the macros of this file will use if you define them---you should
% define them after the \input btxmac command but before the \bibliography
% command.  The first six begin with `\bbl' and affect fonts, spacing,
% perhaps other characteristics of the bibliography, and which .bbl files
% get read; the next five begin with `\biblabel' and determine how labels
% are formatted in the bibliography; and the last four begin with `\print'
% and determine how the in-text citations are formatted:
%
% \bblem
% \bblfilebasename
% \bblhook
% \bblnewblock
% \bblrm
% \bblsc
% \biblabelcontents
% \biblabelprecontents
% \biblabelprint
% \biblabelpostcontents
% \biblabelextraspace
% \printbetweencitations
% \printcitefinish
% \printcitenote
% \printcitestart
%
% If it's defined before the \input btxmac command, the control sequence
% below inhibits the reading and writing of the .aux file(s), and the
% issuing of related warning messages.  Any definition will do.  This
% feature might help when you're working on draft stages of a document:
%
% \noauxfile
%
%
% Here's another control sequence (it's described later) that you
% probably won't want to redefine unless you are writing another macro
% package; if you do redefine it, however, do it before the \input btxmac
% command (and notice that it has an `@' in its name):
%
% \@undefinedmessage
%
% Any other control sequence in this file that might conflict with
% something you've defined will have an `@' in its name, so such conflicts
% are unlikely; but if you're worried about a specific control sequence
% name, do a text search of this file to look for it.
%
%%%%%%%%%%%%%% END OF ORIGINAL COMMENTS BY BERRY AND PATASHNIK %%%%%%%%%%%%%
%
%%%%%%%%%%%%%% NOTES BY MICHAEL BENSIMHOUN %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 
% 1. original commands that were removed are put 
% after a triple comment sign, like "%%%"
%
% 2. commands that were added are signaled. We leave the original comments of the 
% first authors, even if they are not always more relevant.
%
% We added the command 
% \nocitewarning that prevents any warning if the citation is not found. 
% This is useful when writting a first draft of a document, and the bibliography file is 
% still not ready. Then it is possible to cite hypothetical documents without being annoyed 
% by the warnings.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{bibtex}{mac}

\newpackage\bibtex.mac


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%
%%%% So to start things off we turn `@' into a letter (category code 11),
%%%% keeping track of the old category code for future restoration.
%%%% (Simply resetting it to 12 when we leave these macros is
%%%% insufficient.)  The use of `\cite' as a temporary control sequence is
%%%% a kludge, but it's a reasonably simple way to accomplish what we need
%%%% without possibly overwriting something (without an `@' in its name)
%%%% that might already be defined.
%%%%
%%%\edef\cite{\the\catcode`@}%
%%%\catcode`@ = 11
%%%\let\@oldatcatcode = \cite
%%%\chardef\@letter = 11
%%%\chardef\@other = 12
%
\makeatprivate   %<<<<<<<<< code above replaced by
%
%
% Next come some things that will be useful later.
%
% Make an outer definition into an inner one (due to Chris Thompson).
% The arguments should be the control sequence to be defined, and the
% new of the \outer control sequence, as characters; the control
% sequence #1 is defined to be just the same as \csname#2\endcsname, but
% not \outer.  For example, \@innerdef\innernewcount{newcount} would
% define \innernewcount to be a non-outer version of \newcount.
%
\def\@innerdef#1#2{\edef#1{\expandafter\noexpand\csname #2\endcsname}}%
%
% We use \@innerdef to make some of our allocations local, because
% Eplain includes our code inside a conditional.  We put @'s in the
% names to minimize the (already small) chance of conflicts.
%
% The following are not necessary using \loccount etc of etex
%%%\@innerdef\@innernewcount{newcount}%
%%%\@innerdef\@innernewdimen{newdimen}%
%%%\@innerdef\@innernewif{newif}%   
%
\@innerdef\@innernewwrite{newwrite}%
%
%
%%%% Swallow one parameter.
%%% \def\@gobble#1{}%   % a \g@bble@ne is define in hebtex, replaced everywere
%
%
% Use TeX 3.0's \inputlineno to get the line number, for better error
% messages, but if we're using an old version of TeX, don't do anything.
%
\ifis\inputlineno\@undefined
   \let\@linenumber = \empty % Pre-3.0.
\else
   \def\@linenumber{\the\inputlineno:\space}%
\fi
%
%
%%%% The following macro \@futurenonspacelet (from the TeXbook) behaves
%%%% essentially like \futurelet except that it discards any implicit or
%%%% explicit space tokens that intervene before a nonspace is scanned:
%%%%
%%%\def\@futurenonspacelet#1{\def\cs{#1}%
%%%   \afterassignment\@stepone\let\@nexttoken=
%%%}%
%%%\begingroup % The grouping here avoids stepping on an outside use of `\\'.
%%%\def\\{\global\let\@stoken= }%
%%%\\ % now \@stoken is a space token (\\ is a control symbol, so that
   % space after it is seen).
%%%\endgroup
%%%\def\@stepone{\expandafter\futurelet\cs\@steptwo}%
%%%\def\@steptwo{\expandafter\ifx\cs\@stoken\let\@@next=\@stepthree
%%%   \else\let\@@next=\@nexttoken\fi \@@next}%
%%%\def\@stepthree{\afterassignment\@stepone\let\@@next= }%
%
%
% \@getoptionalarg\CS gets an optional argument from the input, enclosed
% in brackets, then expands \CS.  We set \@optionalarg to \empty if we
% don't find one, otherwise to the text of the argument.  This assumes
% the brackets don't have a funny category code.
%-----------------------------------------------------------------------
%
\let\gobbleit=\g@bble@ne   % <<<<<< added (this can be used by writters to force bibtex to classify
%               % some entry before another one
%
\def\nocitewarning{\let\@citewarning\false} 
% 
\let\citecompress=\true      % <<<<< added to allow citation compression
%
\let\citehyperref=\true      %<<<<<< added to allow hyper ref to reference
%
%
%
\def\citehypercolor{\ifnexttoken=\citehypercor@uta\citehypercor@utb}%
%
%
\def\citehypercor@uta={\optmacro\nooptcitehyperr@ut\optcitehyperr@ut}%
%
\def\citehypercor@utb{\optmacro\nooptcitehyperr@ut\optcitehyperr@ut}%
%
\def\optcitehyperr@ut[#1 #2 #3 #4]{%
   \def\citehypcol{ #1 #2 #3 #4 }%       % may be used in some circumstances
   \def\citehyperc@l@r{\def\hyperrefc@l@r{\txtcolor[{#1} {#2} {#3} {#4}]}}%
}%
%
\def\nooptcitehyperr@ut#1{%
   \if\relax\noexpand#1%
      \expandafter\findcitec@l#1%
   \else 
      \def\citehypcol{ #1 0 0 0 }%
   \fi
   \def\citehyperc@l@r{\def\hyperrefc@l@r{\txtcolor#1}}%
}%
%
\def\findcitec@l#1#2#3#4{\def\citehypcol{ #1 #2 #3 #4 }}%
%
\citehypercolor=\defaulthyperrefcolor   % the default 
%
%
\def\@getoptionalarg#1{%
   \let\@optionaltemp = #1%
   \let\@optionalnext = \relax
   \futurenonspacelet\@optionalnext\@bracketcheck
}%
%
% The \expandafter's in this macro let us avoid the use of \aftergroup,
% which is somewhat more expensive.
%
\def\@bracketcheck{%
   \ifx [\@optionalnext
      \expandafter\@@getoptionalarg
   \else
      \let\@optionalarg = \empty
      % We can't do the \temp after the \fi, because then the \temp gets
      % in the way of reading the optional argument from the input, if
      % we do have one.
      \expandafter\@optionaltemp
   \fi
}%
%
\def\@@getoptionalarg[#1]{%
   \def\@optionalarg{#1}%
   \@optionaltemp
}%
%
%
% \mbox is not defined in hebtex, so we define it here.
\def\mbox#1{\leavevmode\hbox{#1}}
%
% No need of the following since hebtex define a superior macro
%%%% From LaTeX.
%%%
%%%\def\@nnil{\@nil}%
%%%\def\@fornoop#1\@@#2#3{}%
%
%%%\def\@for#1:=#2\do#3{%
%%%   \edef\@fortmp{#2}%
%%%   \ifx\@fortmp\empty \else
%%%      \expandafter\@forloop#2,\@nil,\@nil\@@#1{#3}%
%%%   \fi
%%%}%
%%%
%%%\def\@forloop#1,#2,#3\@@#4#5{\def#4{#1}\ifx #4\@nnil \else
%%%       #5\def#4{#2}\ifx #4\@nnil \else#5\@iforloop #3\@@#4{#5}\fi\fi
%%%}%
%%%
%%%\def\@iforloop#1,#2\@@#3#4{\def#3{#1}\ifx #3\@nnil
%%%       \let\@nextwhile=\@fornoop \else
%%%      #4\relax\let\@nextwhile=\@iforloop\fi\@nextwhile#2\@@#3{#4}%
%%%}%
%
% No need for the following test as well:
%%%% This macro tests if a file \jobname.#1 exists, and sets \if@fileexists
%%%% appropriately.  If an optional argument is given, it is used as the
%%%% root part of the filename instead of \jobname.
%%%%
%%%\@innernewif\if@fileexists
%%%
%%%\def\@testfileexistence{\@getoptionalarg\@finishtestfileexistence}%
%%%\def\@finishtestfileexistence#1{%
%%%   \begingroup
%%%      \def\extension{#1}%
%%%      \immediate\openin0 =
%%%         \ifx\@optionalarg\empty\jobname\else\@optionalarg\fi
%%%         \ifx\extension\empty \else .#1\fi
%%%         \space
%%%      \ifeof 0
%%%         \global\@fileexistsfalse
%%%      \else
%%%         \global\@fileexiststrue
%%%      \fi
%%%      \immediate\closein0
%%%   \endgroup
%%%}%
%
%
%% [[[start of BibTeX-specific stuff]]]
%
% Now come the four main LaTeX commands and their associated .aux
% commands.  Just as in LaTeX, \bibliographystyle defines the BibTeX
% style name (.bst file, that is), and \bibliography defines the
% database (.bib) file(s).  The corresponding .aux-file commands are
% \bibstyle and \bibdata, which are there only for BibTeX's (but not
% LaTeX's) use.
%
\def\bibliographystyle#1{%
   \@readauxfile
   \@writeaux{\string\bibstyle{#1}}%
}%
\def\bibstyle#1{\ignorespaces}%
%
% As well as writing the \bibdata command to tell BibTeX which .bib
% files to read, we read the .bbl file that BibTeX (or a person,
% conceivably) has produced.  We use \bblfilebasename as the root of the
% filename to read; this defaults to \jobname.
%
\let\bblfilebasename = \jobname
\def\bibliography#1{%
   \@readauxfile
   \@writeaux{\string\bibdata{#1}}%
   %%%\@testfileexistence[\bblfilebasename]{bbl}%
   %%%\if@fileexists
   \if\existfile{\bblfilebasename.bbl}%    <<<< replace the above
      % We just output a non-discardable item (the `whatsit' with the
      % \bibdata command).  This means that the glue that will be
      % inserted next (\parskip or \baselineskip, most likely) will be a
      % legal breakpoint.  Most likely, this is after some kind of
      % heading, where we don't want to allow a page break.  So:
      \nobreak
      \@readbblfile
   \fi
}%
\def\bibdata#1{\ignorespaces}%
%
% The \nocite{label,label,...} command writes its argument to \auxoutfile,
% unless instructed not to, but produces no text in the document.  Both
% the \nocite and \cite commands produce \citation commands in the .aux file.
%
\def\nocite#1{%
   \@readauxfile 
   %<<<<<<<< added to allow user to put spaces before and after the commas
   \setbox\t@mpbox\hbox{\ignorespacesdef\tempvar@{\detokenize{#1}}}%  
   % (setbox necessary because \scantokens add a space)
   %%%\@writeaux{\string\citation{#1}}%
   \@writeaux{\string\citation{\tempvar@}}%   <<<< replace the above
}%
%
%%%\@innernewif\if@notfirstcitation   <<<< we prefer to use booleans of hebtex
%
% \cite[note]{label,label,...} produces the citations for the labels as
% well.  If the optional argument `note' is present, it's added after
% the labels.  Since \cite calls \nocite to do its .aux-file writing,
% \cite doesn't need to call \@readauxfile (\nocite does).
%
\def\cite{\@getoptionalarg\@cite}%
%
% Typeset the citations for the labels in #1, followed by the note, if
% it exists.  To change the citation's format in the text, redefine one
% or more `\print...' macros, whose defaults appear later in this file.
%
%
%    GETTING THE SORTED KEYS FROM .BBL FILE:
% 
%   <<<<<<<<<<<<< all the following piece of code was added to perform 
%         sorting of the entries
%
\def\@@getsortedkeys{%
   \if\existfile{\bblfilebasename.bbl}% 
      \setbox\t@mpbox\vbox{%
         \def\begin##1##2{}%
          \def\end##1{}%
          \let\newblock\relax
          \let\em\relax
          \let\sc\relax
          \def\bibitem{\@getoptionalarg\@@bibitem}%
          \tempcount@=\z@
         \def\@@bibitem##1{%   % this definition is local
            \advance\tempcount@\@ne
             \expandafter\xdef\csname @@##1-index\endcsname{\the\tempcount@}%   
         }%
         \input \bblfilebasename.bbl
         \xdef\@@numberofkeys{\the\tempcount@}%
      }%
   \else 
      \let\@@numberofkeys\z@
   \fi
}   
%
%
% >>>>>>>>>>>> end of added piece of code   
\def\@cite#1{%
   % Remember the optional argument, in case one of the macros we call
   % below ends up looking for an optional argument itself.  For
   % example, if a \cite[note] triggers reading the .aux file, then the
   % [note] would be clobbered, since \@testfileexistence looks for an
   % optional arg.
   \let\@citenotetext = \@optionalarg
   % Start printing the text, beginning with a left bracket by default.
   \printcitestart
   % It's complicated, but because \nocite puts a `whatsit' onto the list,
   % \nocite should follow \printcitestart.  It's conceivable, but very
   % unlikely, that this `whatsit' will cause a problem (glue that doesn't
   % disappear when you want it to is the most likely symptom), requiring
   % a change either to \printcitestart or to the label that the .bst file
   % produces.
   \nocite{#1}%
   %%%\@notfirstcitationfalse
   \let\@notfirstcitation\false % <<< replace the above
   % <<<<<< next lines added, and modify the original definitions
   \unless\ifx\@@gotsortedkeys\true   
      \@@getsortedkeys   % getting sorted keys (all)
   \glet\@@gotsortedkeys\true
   \fi
   % Now, sorting the cited keys in O(\@@numberofkeys) steps:
   \for\@@var=1(to:)\@@numberofkeys+1(do:){\gundefineM\@@bibarray(\the\@@var)}%    % initialize
   % The next line removes all trailling spaces from argument (allowing the user to put space before and
   % after the commas).
   \setbox\t@mpbox\hbox{\ignorespacesdef\tempvar@{#1}}%  % \setbox necessary to prevent space
   \expandafter\foreach \tempvar@ <--\@citation(do:){%
      \expandafter\ifx\csname @@\@citation-index\endcsname\relax % case a key is not in the .bbl file
         \xdef\@@numberofkeys{\the\numexpr\@@numberofkeys+1}%
         \expandafter\xdef\csname @@\@citation-index\endcsname{\@@numberofkeys}%
      \fi  
      \xdefM\@@bibarray(\csname @@\@citation-index\endcsname){\detokenize\expandafter{\@citation}}%
   }%
   %
   % Now printing the ordered and/or compressed keys:   
   %\for\@@var=1(to:)\@@numberofkeys(do:){\showM\@@bibarray(\the\@@var)}%    % for debug
   \let\@@bibtflag\false
   \ifis\citecompress\true
       \let\@@fstkeydefflag\false
      \for\@@var=1(to:)\@@numberofkeys(do:){%
         \if\isdefinedM\@@bibarray(\the\@@var)%
            \edef\@citation{\getM\@@bibarray(\the\@@var)}%
            \begingroup    
               \forcecolortrue 
               \ifis\citehyperref\true   
                  \citehyperc@l@r
                  \edef\tempvar@{@@bibtex@\@citation}%
                  \expandafterafter\beginhyperref{\tempvar@}%
               \else 
                   \let\endhyper\relax   % local to the group
               \fi     
               \@@casenotexistcitation{\@citation}%
               \ifis\@@fstkeydefflag\false
                  \ifis\@@bibtflag\true 
                     \printbetweencitations 
                  \fi 
                  \xdef\@@markedkey{\the\@@var}%
                  \csname\@citelabel{\@citation}\endcsname
                  \glet\@@bibtflag\true
                  \glet\@@fstkeydefflag\true
                  \endhyper
               \else
                  \endhyper
                  \if\isdefinedM\@@bibarray(\the\numexpr\@@var+1)% 
                  \else 
                     \ifnum\numexpr\@@var-1>\@@markedkey
                        --%                   % (looks like 1--4)
                     \else
                        \printbetweencitations
                     \fi   
                     \ifis\citehyperref\true   
                        \citehyperc@l@r
                        \edef\tempvar@{@@bibtex@\@citation}%
                        \expandafterafter\beginhyperref{\tempvar@}%
                     \else 
                        \let\endhyper\relax   % local to the group
                     \fi     
                     \csname\@citelabel{\@citation}\endcsname
                     \endhyper  
                     \glet\@@fstkeydefflag\false 
                  \fi   
               \fi
            \endgroup
         \else
            \glet\@@fstkeydefflag\false
         \fi   
      }%   
   \else
      \temptoks@{}% % initialization
      \for\@@var=1(to:)\@@numberofkeys(do:){%
         \if\isdefinedM\@@bibarray(\the\@@var)%
            \edef\tempvar@{%
               \ifis\@@bibtflag\true ,\fi 
               \getM\@@bibarray(\the\@@var)%
            }%
            \expandafter\gappend\tempvar@(to:)\temptoks@
            \glet\@@bibtflag\true
         \fi
         }%
         \expandafter \foreach \the\temptoks@ <--\@citation (do:){%
         \expandafter\@onecitation\@citation\@@%
      }%
   \fi
   %
   % >>>>>>>>> end added code
   %
    \unless\ifx\empty\@citenotetext
       \printcitenote{\@citenotetext}%
   \fi
   \printcitefinish
}%
%
%
\def\@onecitation#1\@@{%  <<-------------- This is the macro that physically print
             %         the number (#1 is the reference key)
   %%%\if@notfirstcitation
   \ifis\@notfirstcitation\true
      \printbetweencitations   % put material between citations
   \fi
   %
   \begingroup   
   \forcecolortrue
   \ifis\citehyperref\true    
      \citehyperc@l@r
      \edef\tempvar@{@@bibtex@#1}%
      \expandafterafter\beginhyperref{\tempvar@}%
   \else
      \let\endhyper\relax % local to the group
   \fi   
   \@@casenotexistcitation{#1}%
   %
   % Now produce the text, whether it was undefined or not.
   \csname\@citelabel{#1}\endcsname       % <<---------- this is the physical text
   \endhyper
   \endgroup
   %%%\@notfirstcitationtrue
   \let\@notfirstcitation\true
}%
%
\def\@@casenotexistcitation#1{%
   \expandafter \ifx \csname\@citelabel{#1}\endcsname \relax % case of the first pass where the labels are not known
      %%%\if@citewarning
      \ifis\@citewarning\true
         \warning{\@linenumber Undefined citation `#1'.}%
      \fi
      % Give it a dummy definition:
      \expandafter\gdef\csname\@citelabel{#1}\endcsname{%
         \begingroup
         \tt
         \escapechar = -1
         \nobreak \hskip\z@
         #1%
         \nobreak \hskip\z@
         \endgroup
      }%
   \fi
}%
%
% Given a label `foo', the macro `\b@foo' is supposed to
% hold the text that should be produced.
%
\def\@citelabel#1{b@#1}%
%
% So, how does a citation label get defined?  When we read the .bbl file
% (below), a \bibitem writes out a \@citedef command.  And when we read
% the \@citedef, we define \@citelabel{#1}, where #1 is the user's
% label.
%
\def\@citedef#1#2{\expandafter\gdef\csname\@citelabel{#1}\endcsname{#2}\ignorespaces}%
%
%
% Reading the .bbl file also produces the typeset bibliography.  Please
% notice, however, that we do not produce the title for the references
% (e.g., `References'), as LaTeX does.  The formatting and spacing of
% that title, whether it should go into the headline, and so on, are all
% things determined by your format.  We cannot know those things in
% advance.  If you wish, you can define \bblhook to produce the title.
% Or just do it before the \bibliography command.
%
\def\@readbblfile{%
   % Define a counter to tell us which item number we are on, unless
   % we've already defined it (because the document has more than one
   % bibliography).
   \ifis\@itemnum\@undefined
      %%%\@innernewcount\@itemnum
      \loccount\@itemnum
   \fi
   %
   \begingroup
      % If another package has already defined \begin, don't define our
      % own simplistic \begin and \end; assume they want to take care of
      % it themselves.  (That way, their \begin's and \end's for other
      % things can be used in the bib files.)
      \ifis\begin\@undefined
         \def\begin##1##2{%
            % ##1 is just `thebibliography'.
            % ##2 is the widest label.
            % We set (new dimen) \biblabelwidth based on the widest label
            \setbox0 = \hbox{\biblabelcontents{##2}}%
            \biblabelwidth = \wd0
         }%
         \let\end = \g@bble@ne % The arg is `thebibliography' again.
      \fi
      %
      % Here we have two possibilities:
      % \bibitem[typesetlabel]{citationlabel}
      % \bibitem{citationlabel}
      % If we have the second of these, the citations are numbered, starting
      % from one; we use our own count register \@itemnum for this.
      %
      \@itemnum = 0
      \def\bibitem{\@getoptionalarg\@bibitem}%
      \def\@bibitem{%
         \ifx\@optionalarg\empty
            \expandafter\@numberedbibitem
         \else
            \expandafter\@alphabibitem
         \fi
      }%
      \def\@alphabibitem##1{%
         % Need \xdef here for various reasons.
         \expandafter \xdef\csname\@citelabel{##1}\endcsname {\@optionalarg}%
         % Left-justify alpha labels, unless \biblabel{pre,post}contents
         % are already defined.
         \ifis\biblabelprecontents\@undefined
            \let\biblabelprecontents = \relax
         \fi
         \ifis\biblabelpostcontents\@undefined
            \let\biblabelpostcontents = \hss
         \fi
         \@finishbibitem{##1}%
      }%
      %
      \def\@numberedbibitem##1{%
         \advance\@itemnum by 1
         \expandafter \xdef\csname\@citelabel{##1}\endcsname{\number\@itemnum}%
         % Right-justify numeric labels, unless \biblabel{pre,post}contents
         % are already defined.
         \ifis\biblabelprecontents\@undefined
            \let\biblabelprecontents = \hss
         \fi
         \ifis\biblabelpostcontents\@undefined
            \let\biblabelpostcontents = \relax
         \fi
         \@finishbibitem{##1}%
      }%
      %
      \def\@finishbibitem##1{%
         \biblabelprint{\csname\@citelabel{##1}\endcsname}%
         \ifis\citehyperref\true
            \edef\tempvar@{@@bibtex@##1}\expandafterafter\hyperanchor{\tempvar@}%
         \fi   
         \@writeaux{\string\@citedef{##1}{\csname\@citelabel{##1}\endcsname}}%
         \ignorespaces
      }%
      %
      % Do the printing (we're producing the bibliography, remember).
      %
      \let\em = \bblem
      \let\newblock = \bblnewblock
      \let\sc = \bblsc
      % Punctuation won't affect spacing;
      \frenchspacing
      % the penalties below are from LaTeX's [article,book,report].sty;
      \clubpenalty = 4000 \widowpenalty = 4000
      % the next two values come from LaTeX's \sloppy command;
      \tolerance = 10000 \hfuzz = .5pt
      \everypar = {\hangindent = \biblabelwidth
                      \advance\hangindent by \biblabelextraspace}%
      \bblrm
      % the \parskip is a guess at what looks good;
      \parskip = 1.5ex plus .5ex minus .5ex
      % and the space between label and text comes from LaTeX's \labelsep.
      \biblabelextraspace = .5em
      \bblhook
      %
      \input \bblfilebasename.bbl
   \endgroup
}%
%
% The widest label's width is useful for redefining \biblabelprint;
% you redefine \biblabelwidth, in effect, by redefining the
% \biblabelcontents macro that appears below.  And \biblabelextraspace,
% which is redefinable inside \bblhook, is added to \biblabelwidth to
% determine the amount of hanging indentation.
%
%%%\@innernewdimen\biblabelwidth
\locdimen\biblabelwidth
%%%\@innernewdimen\biblabelextraspace
\locdimen\biblabelextraspace
%
% Now come the main macros that are related to the printing of the
% bibliography.  Since you might want to redefine them, they are given
% default definitions outside of \@readbblfile.
%
% The first one controls the printing of a bibliography entry's label.
% If you change it, make sure that it starts with something like
% \noindent or \indent or \leavevmode that puts TeX into horizontal mode
% (even if the label itself is empty); otherwise, the hanging
% indentation will get messed up in certain circumstances.
%
\def\biblabelprint#1{%
   \nolocalindent \leavevmode
   \hbox to \biblabelwidth{%
      \biblabelprecontents
      \biblabelcontents{#1}%
      \biblabelpostcontents
   }%
   \kern\biblabelextraspace
}%
%
% If you are using numeric labels, and you want them left-justified
% (numeric labels by default are right-justified), do something like:
%     \def\biblabelprecontents{\relax}
%     \def\biblabelpostcontents{\hss}
%
% By default the labels are typeset in \bblrm, and enclosed in brackets.
%
\def\biblabelcontents#1{{\bblrm [#1]}}%
%
% The main text, too, is typeset using \bblrm, which is \rm by default.
%
\def\bblrm{\rm}%
%
% Emphasis for producing, e.g., titles, is done with \it by default.
%
\def\bblem{\it}%
%
% Some styles use a caps-and-small-caps font for author names.  LaTeX
% defines an \sc command but plain TeX doesn't, so we need one here.
% The definition below doesn't load the font unless it's needed, but it
% tries to load only the 10pt version, because it might not exist at
% other point sizes.
%
\def\bblsc{\ifis\@scfont\@undefined
              \font\@scfont = cmcsc10
           \fi
           \@scfont
}%
%
% The major parts of an entry are separated with \bblnewblock.  The
% numbers below are taken from LaTeX's `article' style.
%
\def\bblnewblock{\hskip .11em plus .33em minus .07em }%
%
% Here's where you stick any other bibliography-formatting goodies, or
% redefine the values above.
%
\let\bblhook = \empty
%
%
% Here are the four default definitions for formatting the in-text
% citations.  These are what you redefine (after your \input btxmac but
% before your \bibliography) to get parens instead of brackets, or
% superscripts, or footnotes, or whatever.
%
\def\printcitestart{[}%         left bracket
\def\printcitefinish{]}%        right bracket
\def\printbetweencitations{,\thinspace}% comma, thin space
\def\printcitenote#1{, #1}%     comma, space, note (if it exists)
%
% That scheme is pretty flexible.  For example you could use
%     \def\printcitestart{\unskip $^\bgroup}
%     \def\printcitefinish{\egroup$}
%     \def\printbetweencitations{, }
%     \def\printcitenote#1{\hbox{\sevenrm\space (#1)}}
%     \font\eighttt = cmtt8
%     \scriptfont\ttfam = \eighttt
% to get superscripted in-text citations.  (The scriptfont stuff
% exists only to print an undefined citation; it's in cmtt8 because
% there is no cmtt7.)  To get something radically different, however,
% you'll have to define your own \cite command.
%
% When we read `\citation' from the .aux file, it means nothing.
%
\def\citation#1{\ignorespaces}
%
%
% Now comes the stuff for dealing with LaTeX's \newcommand.  As
% mentioned earlier, this \newcommand will redefine a preexisting
% command; that's different from how LaTeX's \newcommand behaves.
%
%%%\@innernewcount\@numparams
\loccount\@numparams
%
% \newcommand{\foo}[n]{text} defines the control sequence \foo to have
% n parameters, and replacement text `text'.
%
\def\newcommand#1{%
   \def\@commandname{#1}%
   \@getoptionalarg\@continuenewcommand
}%
%
% Figure out if this definition has parameters.
%
\def\@continuenewcommand{%
   % If no optional argument, we have zero parameters.  Otherwise, we
   % have that many.
   \@numparams = \ifx\@optionalarg\empty 0\else\@optionalarg \fi \relax
   \@@newcommand
}%
%
% \@numparams is how many arguments this command has.  The name of the
% command is \@commandname.  The replacement text for the new macro is #1.
%
\def\@@newcommand#1{%
   \def\@startdef{\expandafter\edef\@commandname}%
   \ifnum\@numparams=0
      \let\@paramdef = \empty
   \else
      \ifnum\@numparams>9
         \errmessage{\the\@numparams\space is too many parameters}%
      \else
         \ifnum\@numparams<0
            \errmessage{\the\@numparams\space is too few parameters}%
         \else
            \edef\@paramdef{%
               % This is disgusting, but \loop doesn't work inside \edef,
               % because \body isn't defined.
               \ifcase\@numparams
                  \empty  No arguments.
               \or ####1%
               \or ####1####2%
               \or ####1####2####3%
               \or ####1####2####3####4%
               \or ####1####2####3####4####5%
               \or ####1####2####3####4####5####6%
               \or ####1####2####3####4####5####6####7%
               \or ####1####2####3####4####5####6####7####8%
               \or ####1####2####3####4####5####6####7####8####9%
               \fi
            }%
         \fi
      \fi
   \fi
   \expandafter\@startdef\@paramdef{#1}%
}%
%
%% [[[end of BibTeX-specific stuff]]]
%
%
% Names of references (arguments given in the \cite and \nocite
% commands) and file names (arguments given in the \bibliography and
% \bibliographystyle commands) are recorded in \jobname.aux, called the
% \auxoutfile in these macros.  Here's how they get read in.
%
\def\@readauxfile{%
%%%   \if@auxfiledone \else % remember: \@auxoutfiledonetrue if \noauxfile is defined
   \ifis\@auxoutfiledone\true \else   
      %%%\global\@auxoutfiledonetrue
      \glet\@auxoutfiledone\true
      %%%\@testfileexistence{aux}%
      %%%\if@fileexists
      \if\existfile{\jobname.aux}%
         \begingroup
            % Because we might be in horizontal mode when \@readauxfile
            % is called (if it's in response to a \cite or \nocite), we
            % want to ignore all the would-be spaces at the ends of
            % lines in the aux file.  Fortunately, it's highly unlikely
            % an end-of-line might actually be desired.
            % And because we don't change the category code of anything
            % but @, primitives like \gdef can't be used to define labels
            % in the aux file.  The solution adopted by btxmac.tex is to
            % write `\@citedef{LABEL}{DEFINITION}' to the aux file, and
            % use \csname on LABEL.
            \endlinechar = -1
            \catcode`@ = 11
            \input \jobname.aux
         \endgroup
      \else
         \message{\@undefinedmessage}%
         %%%\global\@citewarningfalse
         \glet\@citewarning\false
      \fi
      \ifopenauxfile 
         \else \global\openauxfiletrue \immediate\openout\auxoutfile=\jobname.aux
      \fi
   \fi
}%
%
% The \@readauxfile macro does all that work the first time it's called.
% Since it's called once for every \cite, \nocite, \bibliography, and
% \bibliographystyle command that the user issues, we need to remember
% whether the work's been done.  It's considered done if we're not to do
% it---that is, if \noauxfile is defined.
%
%%%\newif\if@auxfiledone
%%%\ifis\noauxfile\@undefined \else \@auxoutfiledonetrue\fi
\ifis\noauxfile\@undefined \let\@auxoutfiledone\false \else \let\@auxoutfiledone\true\fi
%
% It's conceivable you'd want to change how other characters are read;
% to do that, change their category code before doing \input btxmac.
%
%
% After reading the .aux file, \@readauxfile opens it for writing.
% The \@writeaux macro does the actual writing (as long as
% \noauxfile is undefined).
%
%
\ifdefined\ifopenauxfile \comment \fi   % since \ifopenauxfile and \auxoutfile are 
               % defined in other files
\newread\auxoutfile
\newif\ifopenauxfile
\iffalse \endcomment \fi 
%
\@innernewwrite\auxoutfile
%
\def\@writeaux#1{\ifis\noauxfile\@undefined \immediate\write\auxoutfile{#1}\fi}%
%
%
% A macro package that uses btxmac.tex might define
% \@undefinedmessage (before doing an \input btxmac).
%
\ifis\@undefinedmessage\@undefined
   \def\@undefinedmessage{No .aux file; I won't give you warnings about
                          undefined citations.}%
\fi
%
% Even if citations are undefined, we want to complain only if
% \@citewarningtrue.  The default is to set \@citewarningtrue unless
% \noauxfile is defined.  Again, a macro package that uses
% btxmac.tex might want to redefine this.
%
%%%\@innernewif\if@citewarning
\ifis\noauxfile\@undefined 
   %%%\@citewarningtrue
   \let\@citewarning\true
\fi
%
%
% Finally, before leaving we restore @'s old category code.
%
%%%\catcode`@ = \@oldatcatcode
\restoreatcatcode
%
%


==> colors.mac <==
% File colors.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003


			%%%%%%%%%%%%%%%%%%%%%%%%%
			% COLORS IN CMYK FORMAT %
			%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{colors}{mac}

\newpackage colors.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% We define here a number of colors in the cmyk format.


\newcolor\GreenYellow[0.15 0 0.69 0]
%\newcolor\Yellow[0 0 1 0]		% defined in hebtex
\newcolor\Goldenrod[0 0.10 0.84 0]
\newcolor\Dandelion[0 0.29 0.84 0]
\newcolor\Apricot[0 0.32 0.52 0]
\newcolor\Peach[0 0.50 0.70 0]
\newcolor\Melon[0 0.46 0.50 0]
\newcolor\YellowOrange[0 0.42 1 0]
%\newcolor\Orange[0 0.61 0.87 0]	% defined in hebtex
\newcolor\BurntOrange[0 0.51 1 0]
\newcolor\Bittersweet[0 0.75 1 0.24]
\newcolor\RedOrange[0 0.77 0.87 0]
\newcolor\Mahogany[0 0.85 0.87 0.35]
%\newcolor\Maroon[0 0.87 0.68 0.32]	% defined in hebtex
\newcolor\BrickRed[0 0.89 0.94 0.28]
%\newcolor\Red[0 1 1 0]
\newcolor\OrangeRed[0 1 0.50 0]
\newcolor\RubineRed[0 1 0.13 0]
\newcolor\WildStrawberry[0 0.96 0.39 0]
\newcolor\Salmon[0 0.53 0.38 0]
\newcolor\CarnationPink[0 0.63 0 0]
\newcolor\Magenta[0 1 0 0]
\newcolor\VioletRed[0 0.81 0 0]
\newcolor\Rhodamine[0 0.82 0 0]
\newcolor\Mulberry[0.34 0.90 0 0.02]
\newcolor\RedViolet[0.07 0.90 0 0.34]
%\newcolor\Fuchsia[0.47 0.91 0 0.08]	% defined in hebtex
\newcolor\Lavender[0 0.48 0 0]
\newcolor\Thistle[0.12 0.59 0 0]
\newcolor\Orchid[0.32 0.64 0 0]
\newcolor\DarkOrchid[0.40 0.80 0.20 0]
\newcolor\Purple[0.45 0.86 0 0]
\newcolor\Plum[0.50 1 0 0]
%\newcolor\Violet[0.79 0.88 0 0]	% defined in hebtex
\newcolor\RoyalPurple[0.75 0.90 0 0]
\newcolor\BlueViolet[0.86 0.91 0 0.04]
\newcolor\Periwinkle[0.57 0.55 0 0]
\newcolor\CadetBlue[0.62 0.57 0.23 0]
\newcolor\CornflowerBlue[0.65 0.13 0 0]
\newcolor\MidnightBlue[0.98 0.13 0 0.43]
\newcolor\NavyBlue[0.94 0.54 0 0]
\newcolor\RoyalBlue[1 0.50 0 0]
%\newcolor\Blue[1 1 0 0]		% defined in hebtex
\newcolor\Cerulean[0.94 0.11 0 0]
%\newcolor\Cyan[1 0 0 0]		% defined in hebtex
\newcolor\ProcessBlue[0.96 0 0 0]
\newcolor\SkyBlue[0.62 0 0.12 0]
\newcolor\Turquoise[0.85 0 0.20 0]
\newcolor\TealBlue[0.86 0 0.34 0.02]
\newcolor\Aquamarine[0.82 0 0.30 0]
\newcolor\BlueGreen[0.85 0 0.33 0]
\newcolor\Emerald[1 0 0.50 0]
\newcolor\JungleGreen[0.99 0 0.52 0]
\newcolor\SeaGreen[0.69 0 0.50 0]
%\newcolor\Green[1 0 1 0]		% defined in hebtex
\newcolor\ForestGreen[0.91 0 0.88 0.12]
\newcolor\PineGreen[0.92 0 0.59 0.25]
\newcolor\LimeGreen[0.50 0 1 0]
\newcolor\YellowGreen[0.44 0 0.74 0]
\newcolor\SpringGreen[0.26 0 0.76 0]
\newcolor\OliveGreen[0.64 0 0.95 0.40]
\newcolor\RawSienna[0 0.72 1 0.45]
\newcolor\Sepia[0 0.83 1 0.70]
%\newcolor\Brown[0 0.81 1 0.60]		% defined in hebtex
\newcolor\Tan[0.14 0.42 0.56 0]
%\newcolor\Gray[0 0 0 0.50]		% defined in hebtex
%\newcolor\Black[0 0 0 1]		% defined in hebtex
%\newcolor\White[0 0 0 0]		% defined in hebtex


% end of file colors.mac, written by Michael Bensimhoun.


==> drivers.mac <==
% File drivers.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003
%
%
%          %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%          %      DRIVERS RELATED MACROS      %
%          %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% 0. SETTING THE OUTPUT FORMAT:
% Use the command \output{output_format}{[driver_name]}
% Example:
% \outputformat{pdf}{pdftex}
% \outputformat{pdf}{xetex}
% \outputformat{pdf}{luatex}
% \outputformat{dvi}{dvips}
% \outputformat{dvi}{yap}
% \outputformat{dvi}{dvipdfmx}
% Or without specifiying the driver:
% \outputformat{pdf}{}  will use Luatex if the file is processed by Luatex, xetex if the file is 
%                       processed by xetex, or pdftex if the file is processed by pdftex. 
% \outputformat{dvi}{}  will use yap 
%
% 1. ROTATED AND SCALED BOXES SCHEME:
%
% This scheme allows the user to scale and to rotate a \hbox.
% \transbox{..(1)..}{..(2)..} is actually a \hbox, that contains the 
% material in (2) but transformed according to the transformations
% specified in (1). These are scaling and rotations. The syntax is 
% \transbox{\height 20pt, \width 30pt, \scale 0.2, \rotate 30, \fliprl}{...}
% where each of these arguments is optional and can be written
% in any order.
% If \height and \width are specified, the box will be scaled 
% accordingly, ignoring the \scale specification (that has no
% reason to be specified). If only one of the specifications
% \height or \width is present, then the other will be scaled
% in order to keep the natural proportions of the box, while
% \scale will be ignored. If no of the two specification 
% \height and \width is specified, then the box will keep
% its natural size, unless \scale is specified, in which case
% the natural x-size and y-size will be scaled accordingly.
% If \fliprl (holds for flip right left) is typed, then the box will
% be flipped right-left. Finally, in any case, if \rotate is 
% specified, the box will be furthermore rotated by the specified 
% value in degrees (the rotation will be performed only after
% all the other transformations).
% Notice that the actual output is a \hbox enclosing the scaled
% and rotated box, with reference point at the bottom left 
% corner; so the final output take exactely as many space 
% as it should. 
% IMPORTANT NOTE: the commas separating the transformation
% specifications are very important and shouldn't be omitted.
% EXAMPLE: \transbox{\width 100pt, height 20 pt, \rotate 90}{hello word}
%
% FOR THE DVIPDFM ONLY:
% Currently, I found no way to implement the \fliprl transformation 
% for this driver, so this command will do nothing.
% 
% FOR THE YAP DRIVER ONLY:
% I found no way to implement this macro, so only the a box of dimension
% equal to the total dimensions of the excpected material will be 
% inserted. 
% =======================================================================
%
% 2. PICTURE SCHEME:
% 
% This picture scheme define the macro \picbox that serves 
% to the insertion of pictures by the different drivers.
% \picbox{..(spec)..}{img_name} is a \hbox that contains an image.
% A flag \enablepic / \disablepic serves to enable or disable the 
% display of the pictures by the drivers, keeping only a frame
% of size equal to the dimensions of the excpected materal, 
% with the word "pic" inside. This is important to accelerate
% the compilation stages while working, because the display of pictures
% can consume a lot of time. Here are the different usages of \picbox
%
% USAGE 1:
%   \picbox{[\height h,] [\width w,] [\rotate r,] [\fliprl]}{img_name}
% EXAMPLE:			
%   \picbox{\height 20pt, \width 30 pt, \scale 0.2, \rotate 80, \fliprl}{img_name.jpg}
%
% USAGE 2: 
%    \picbox{[\scale s,] [\imgresolution{450}{447},] [\fliprl,] [rotate r]}{img_name.jpg}
% EXAMPLE:
%    \picbox{\scale 0.2, \imgresolution{450}{447}, \fliprl}{img_name.jpg}

% In these paradigms, any of the specification can be omitted: if 
% \height is omitted and \width is specified, the image will be scaled
% to make its width as specified and its height correspond to the 
% proportions of the natural image. The same if \width is omitted. 
% If both \width and \height are specified, then the image will be 
% scaled correspondingly. If both \width and \height are omitted, then
% the image will be put with natural proportions at 100 pixels per inch, 
% unless \scale is specified, in which case the natural image (at 100 pixels
% per inch) will be scaled correspondingly. 
% If \fliprl is specified, then the image will be flipped from left to right.
% Finally, if \rotate n (where n is a natural number corresponding to an angle 
% in degrees) is specified, then the image will be rotated (this transformation 
% will be always performed after all the other transformations).
% 
% IMPORTANT NOTE: the commas separating the transformation
% specifications are very important and shouldn't be omitted.
%
% FOR THE DVIPS AND YAP DRIVERS ONLY:
% The images must be of type ".eps". Many converters exist to this format,
% such as the imagemagick converter.
%
% FOR THE DIVPDFM DRIVER ONLY:
% 1. Whenever \width or \height are not both specified, 
% parameter "\imgresolution" must be specified, for example
% \picbox{\height 20pt, \imgresolution{300}{200}}{img_name.jpg},
% or \picbox{\imegresolution{300}{200}{img_name.jpg}.
% Otherwise, there will be an error message.
% \imgresolution is unecessary for the other drivers.
% 2. Only jpg/jpeg images are supported by this driver.
% 3. I found no way to implement the \fliprl feature, so it is
% disabled for this driver.
% 
% FOR THE PDFETEX DRIVER ONLY:
% Support jpg/jpeg and some other image formats, but not the .eps format.
% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{drivers}{mac}

\newpackage drivers.mac

%=====================================================================================
%
% ALLOWING PRIVATE CONTROL SEQUENCES 
%
\makeatprivate
%
%------------------------------------------------------------------------
%
% CHECKING IF THE OUTPUT FORMAT HAS BEEN SET
%
\if\existfile{driver.set}%  % this is mostly for backward support, as the drivers are no more set with this method
	\input driver.set
\fi	

\unless\ifdefined\@@outputformat
   \warning{%
       Output format not set. You should set the output format with %
        command `` \noexpand\outputformat'', for example %
        \noexpand\outputformat{pdf}{pdftex}.%
   }%   
   \let\@ld@utputformat\outputformat
   \redef\outputformat#1#2{%  % Thus, the output format can be set even after calling this file.
      \@ld@utputformat{#1}{#2}%
      \input drivers.mac
   }%   
   \restoreatcatcode
   \expandafter\endinput   
\fi

%
%-------------------------------------------------------------------
%
% ROTATION COMMON TASKS: (the following macros are already written in hebtex.mac)
%
%\def\@@rotateprocess{%   % the dimension of the box enclosing the rotated box of given height and width
%   \edef\@@a{\remainder{\@@rotate}{360}}% % operations are modulo 360 degrees
%   \ifnum \@@a < \z@ \edef\@@a{\the\numexpr 360 + \@@a} \fi 
%   \ifnum\numexpr \@@a < 90 %
%      \edef\@@wa{\the\dimexpr \sinus\@@a \dimexpr\@@height}%
%      \edef\@@wb{\the\dimexpr \cosinus\@@a \dimexpr\@@width}%
%      \edef\@@ha{\the\dimexpr (\sinus\@@a \dimexpr\@@width)  + (\cosinus\@@a \dimexpr\@@height)}%
%      \edef\@@hb{\z@}%
%   \else \ifnum\numexpr\@@a < 180 %
%      \edef\@@wa{\the\dimexpr (-\cosinus\@@a \dimexpr\@@width) + (\sinus\@@a \dimexpr\@@height)}%
%      \edef\@@wb{\z@}%
%      \edef\@@ha{\the\dimexpr \sinus\@@a \dimexpr\@@width}%
%      \edef\@@hb{\the\dimexpr -\cosinus\@@a \dimexpr\@@height}%
%   \else \ifnum\numexpr\@@a < 270 %
%      \edef\@@wa{\the\dimexpr -\cosinus\@@a \dimexpr\@@width}%
%      \edef\@@wb{\the\dimexpr -\sinus\@@a \dimexpr\@@height}%
%      \edef\@@ha{\z@}%
%      \edef\@@hb{\dimexpr (-\sinus\@@a \dimexpr\@@width) - (\cosinus\@@a \dimexpr\@@height)}%
%   \else
%      \edef\@@wa{\z@}%
%      \edef\@@wb{\the\dimexpr (\cosinus\@@a \dimexpr\@@width) - (\sinus\@@a \dimexpr\@@height)}%
%      \edef\@@ha{\the\dimexpr \cosinus\@@a \dimexpr\@@height}%
%      \edef\@@hb{\the\dimexpr -\sinus\@@a \dimexpr\@@width}%
%   \fi\fi\fi         
%}%      
%%
%\def\@@rotateprocessflip{%   % the dimension of the box enclosing the rotated box of given height and width
%   \edef\@@a{\remainder{\@@rotate}{360}}% % operations are modulo 360 degrees
%   \ifnum \@@a < \z@ \edef\@@a{\the\numexpr 360 + \@@a} \fi 
%   \ifnum\numexpr \@@a < 90 %
%      \edef\@@wa{\the\dimexpr (\sinus\@@a \dimexpr \@@height) + (\cosinus\@@a \dimexpr\@@width)}%
%      \edef\@@wb{\z@}%
%      \edef\@@ha{\the\dimexpr \cosinus\@@a \dimexpr\@@height}%
%      \edef\@@hb{\the\dimexpr \sinus\@@a\dimexpr\@@width}%
%   \else \ifnum\numexpr\@@a < 180 %
%      \edef\@@wa{\the\dimexpr \sinus\@@a \dimexpr\@@height}%
%      \edef\@@wb{\the\dimexpr -\cosinus\@@a \dimexpr\@@width}%
%      \edef\@@ha{\z@}%
%      \edef\@@hb{\the\dimexpr (\sinus\@@a \dimexpr \@@width)-(\cosinus\@@a \dimexpr\@@height)}%
%   \else \ifnum\numexpr\@@a < 270 %
%      \edef\@@wa{\z@}%
%      \edef\@@wb{\the\dimexpr (-\sinus\@@a \dimexpr\@@height) -(\cosinus\@@a \dimexpr\@@width)}%
%      \edef\@@ha{\the\dimexpr -\sinus\@@a \dimexpr \@@width}%
%      \edef\@@hb{\dimexpr -\cosinus\@@a \dimexpr\@@height}%
%   \else
%      \edef\@@wa{\the\dimexpr \cosinus\@@a \dimexpr \@@width}%
%      \edef\@@wb{\the\dimexpr -\sinus\@@a \dimexpr\@@height}%
%      \edef\@@ha{\the\dimexpr (\cosinus\@@a \dimexpr \@@height) - (\sinus\@@a \dimexpr \@@width)}%
%      \edef\@@hb{\z@}%
%   \fi\fi\fi         
%}%      
%%
%%
%\def\@@boxit@b#1{%
%   \vbox{%
%      \vreset 
%      \hrule \height@@ \rulethick \nodepth 
%      \kern -\rulethick
%      \hbox{%
%         \vrule \width@@ \rulethick 
%         \kern -\rulethick
%         \vbox{#1}%
%         \kern -\rulethick \vrule \width@@ \rulethick 
%      }%
%      \kern -\rulethick
%      \hrule \height@@ \rulethick \nodepth
%   }%
%}%
%%
%%
%------------------------------------------------------------------------
%           
% CONDITIONALS AND CONSTANTS 
%
%
\if\isoutputformat{pdf}{}%        % case of generic pdf output format
   \ifdefined\directlua 
      \outputformat{pdf}{luatex}%
   \else\ifdefined\XeTeXuseglyphmetrics
      \outputformat{pdf}{xetex}%
   \else\ifdefined \pdfoutput 
      \outputformat{pdf}{pdftex}%
   \fi\fi\fi 
\fi
%
\if\isoutputformat{dvi}{}%        % case of generic dvi output format
	\outputformat{dvi}{yap}%
\fi
%
\if\isoutputformat{pdf}{pdftex}%
   \glet\@@pdftexORluatexdriverPDF\true    % pdftex or luatex with \pdfoutput=1
\else\if\isoutputformat{pdf}{xetex}%
   \glet\@@xetexORdvipdfmxdriver\true 
\else\if\isoutputformat{pdf}{luatex}%
   \glet\@@pdftexORluatexdriverPDF\true    % pdftex or luatex with \pdfoutput=1
\else\if\isoutputformat{dvi}{dvips}%
   \glet\@@dvipsORyapdriver\true 
\else\if\isoutputformat{dvi}{yap}%
   \glet\@@dvipsORyapdriver\true 
\else\if\isoutputformat{dvi}{dvipdfmx}%
   \glet\@@xetexORdvipdfmxdriver\true
\fi\fi\fi\fi\fi\fi
%
%---------------------------------------------------------------------------------
%
%% THE FOLLOWING IS ALREADY DEFINED IN HEBTEX:
%%
%\newif\if@@@enablepic % to enable or disable pictures
%\@@@enablepictrue      % by default, enable 
%\let\enablepic=\@@@enablepictrue
%\let\disablepic=\@@@enablepicfalse
%%
%\newWarning\@@disabledpicwarn{%
%   Picture display has been disabled to accelerate process. % 
%   In order to display the pictures, enable the picture process %
%   with \noexpand\enablepic.
%}%
%%
%%
% 
%
\newWarning\@@picturemissingwarn{Picture is missing. Will be omitted.}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
\if\isoutputformat{dvi}{dvips}                  % {dvi}{dvips}
%
% DVIPS PAGE SETTINGS:
%
%
   \redef\eqpaperr@ut=#1*#2 {%this is a redefinition of the same macro in hebtex
      \global\p@perwidth #1 %
      \global\p@perheight #2 %   
         \special{papersize=#1,#2 }%    
   }%
%
%
%
\fi       % {dvi}{dvips}
%
%---------------------------------------------------------------
%
%         % YAP AND DVIPS DRIVER SETTINGS %
%
%
\ifis\@@dvipsORyapdriver\true 
%
%  % The following dimensions have been already defined in hebtex.mac, to 
%  provide an example of definition for the \transbox command
%  So, we put them into comment here:
%   \locdimen \@@xsize 
%   \locdimen \@@ysize    
%   \locdimen \@@pspoint
%   \@@pspoint = \dimexpr 1in/72\relax
   %
   %
   \locread  \@@epsffilein 
   % 
   \let\@@epsfatend\false     % need to scan to LAST BoundingBox comment?
   \let\@@epsfbbfound\false   % success?
   \let\@@epsffileok\false    % continue looking for the bounding box?
   \let\@@epsfverbose\false   % report what you're making?
%
%
%---------------------------------------------------------------
%
% COLOR SETTINGS:
%
   \redef\@bc#1#2#3#4{%
      \if\isvoid{#4}\special{color push rgb #1 #2 #3}%
      \else \special{color push cmyk #1 #2 #3 #4}%
      \fi
   }%   
   \redef\@bcbis#1{\special{color push gray #1}}%
   \redef\@ec{\special{color pop}}%
   \redef\@bgbc#1#2#3#4{%
      \if\isvoid{#4}\special{background rgb #1 #2 #3}%
      \else \special{background cmyk #1 #2 #3 #4}%
      \fi
   }%   
   \redef\@bgbcbis#1{\special{background gray #1}}%
%
%
%---------------------------------------------------------------
%
% HYPERTEXT SETTINGS:
%
%
   \redef\endhyper@@@{\special{html:</a>}}
   \redef\hyperanchor@@@#1{%
      \iflocalheb \endhyper@@@ \fi
      \special{html:<a name="#1">}%
      \iflocalheb \else \endhyper@@@ \fi
   }%   
   \redef\beginhyperref@@@#1{\special{html:<a href="\diezesymbol #1">}}%
   \redef\beginhyperlink@@@#1{\special{html:<a href="#1">}}%
%
%
%---------------------------------------------------------------
%
% PICTURE SETTINGS:         % Note: to implement a "fliprightleft" operator, use the ps litteral command "[-1 0 0 1] concat"
%
\newWarning\@@epssuffixwarn{%
   The image is not of type eps. Only eps images can be processed with this driver.
   Please, convert this image to the eps format, or consider switching to another driver. 
}%
%
%
   \def\picbox#1#2{% 
      \hbox{%
         \@@setpicboxparams
         %
         \foreach #1<--\var (do:){\ignorespaces \var,}%
         %      
         \ifis\@@rotate\empty
            \let\@@rotspecial\empty
            \let\@@rotate\z@
         \else
            \edef\@@rotspecial{ \the\numexpr -\@@rotate\relax \space rotate }%
         \fi   
         \ifis\@@scale\empty 
            \def\@@scale{1.0}% % sentinel value 
            \let\@@scalespecial\empty 
         \fi     
         %
			\unless\if@@@enablepic   
            \ifpicw@rningfl@g \global\picw@rningfl@gfalse \Warning\@@disabledpicwarn \fi 
			\fi
         \if\existfile{#2}%
            \let\@@imgexistflag\true
       	   \@@scanforepssuffix#2.?%   % eps image
         	\ifx\tempvar@\@@epssuffix
            	\@@getimagecorners{#2}%
         	   \edef\@@imgwidth{\the\dimexpr \@@urx\@@pspoint - \@@llx\@@pspoint}%
            	\edef\@@imgheight{\the\dimexpr \@@ury\@@pspoint - \@@lly\@@pspoint}%
				\else
           		\@@@enablepicfalse  % since there is no .eps picture, and this assignment is local
           		\unless\if\isvoid{#2}\Warning\@@epssuffixwarn \fi % it may be desired to omit temporarily the picture display		
         	   \def\@@imgwidth{30pt}%    % default value for void picture box
            	\def\@@imgheight{30pt}%   % default value for void picture box 
				\fi	
         \else 
            \let\@@imgexistflag\false 
            \unless\if\isvoid{#2}\@@picturemissingwarn \fi 
				\@@@enablepicfalse % since the picture does not exist anyway, and this assignment is local
            \def\@@imgwidth{30pt}%    % default value for void picture box
            \def\@@imgheight{30pt}%   % default value for void picture box
         \fi 
			%\show\@@imgwidth
			%\show\@@imgheight
         %
         \ifis\@@height\empty
            \ifis\@@width\empty
               \ifis\@@resolutionSzx\empty  % well in this case it is supposed that \@@resolutionSzy is emtpy too, which is reasonable
                  \edef\@@width{\the \dimexpr 0.7227 \dimexpr \@@scale \dimexpr \@@imgwidth}%
                  \edef\@@height{\the \dimexpr 0.7227 \dimexpr \@@scale \dimexpr \@@imgheight}%
               \else
	          	  	% for the result be the same as the dvipdf driver, we need to give the illusion that the natural
   	         	% size is 100pt per inch, so we rescale the natural width and height by a factor of 0.7227 below 
                  \edef\@@width{%
                     \the\dimexpr 0.7227 \dimexpr \@@scale 
								\dimexpr \floatingdivide{\@@resolutionSzx pt}{100pt} in %
                  }%   
                  \edef\@@height{%
                     \the\dimexpr 0.7227 \dimexpr \@@scale 
								\dimexpr \floatingdivide{\@@resolutionSzy pt}{100pt} in %
                  }%
               \fi 
            \else  
               \ifis\@@resolutionSzy\empty 
						\edef\@@height{\the\dimexpr 0.7227 \dimexpr \@@scale \dimexpr \@@imgheight}%
					\else % no need to scale by 0.7227 because it is a proportion
                  \edef\@@sc{%
                     \floatingdivide{\dimexpr \@@width}{\dimexpr \@@resolutionSzx pt}% 
                  }%      
                  \edef\@@height {%
                     \the\dimexpr \@@sc \dimexpr 
                              \floatingdivide{\@@resolutionSzy pt}{100pt} in %
                  }%
               \fi   
            \fi
         \else 
            \ifis\@@width\empty
               \ifis\@@resolutionSzx\empty
						\edef\@@width{\the\dimexpr 0.7227 \dimexpr \@@scale \dimexpr \@@imgwidth }%
					\else	
                  \edef\@@sc{%
                     \floatingdivide{\@@height}%
                        {\the\dimexpr \@@resolutionSzy pt}%
                  }%
                   \edef\@@width{%
                     \the\dimexpr \@@sc \dimexpr
                              \floatingdivide{\@@resolutionSzx pt}{100pt} in % 
                  }%   
               \fi 
            \fi 
         \fi
			\edef\@@scx{\floatingdivide{\@@width}{\@@imgwidth}}%
			\edef\@@scy{\floatingdivide{\@@height}{\@@imgheight}}%
         \edef\@@scalespecial{ \@@scx \space \@@scy \space scale }% 
			%
			\ifis\@@fliprl\empty 
            \let\@@fliprlspecial\empty
            \let\@@endfliprlspecial\empty
            \@@rotateprocess 
         \else   
            \def\@@fliprlspecial{%
               \special{ps:gsave  currentpoint currentpoint translate %
               [-1 0 0 1 0 0] concat neg exch neg exch translate}%
            }%
            \def\@@endfliprlspecial{\special{ps:grestore}}%
            \@@rotateprocessflip 
         \fi         
			\if@@@enablepic 
	         \hskip \@@wa
   	      \vbox{%
      	      \vreset   
         	   \vskip \@@ha 
            	\special{%       % execute transformations
	               ps:gsave currentpoint currentpoint translate 
   	            \@@rotspecial \@@scalespecial 
      	         neg exch neg exch translate
         	   }% 
            	\@@fliprlspecial 
	            \special{ psfile= #2 hoffset=0 voffset=0 }%    % put the picture
   	         \@@endfliprlspecial
      	      \special{ps:currentpoint grestore moveto}%    % close the transformations 
         	   \vskip\@@hb
	         }%
   	      \hskip \@@wb
			\else
           \@@voidpicbox{\width \dimexpr \@@wa + \@@wb, \height\dimexpr \@@ha + \@@hb}{pic}% 
			\fi
      }%
   }%   
%
%
   \def\@@moveprecision#1.#2#3#4?{#1#2#3.#40} % the zeros come for the case where #4 is empty
%
   \def\@@epssuffix{eps.}
%
   \def\@@scanforepssuffix#1.#2?{\edef\tempvar@{#2}} 
%
%
   % THE REST OF THE MACROS ARE TAKEN FROM EPSF.TEX, REMOVING ALL IRRELEVANT PARTS:
   \def\@@getimagecorners #1{% % this is to get the image corners of the image in ps points, from the commented lines of the ps file
      \openin\@@epsffilein=#1
      \ifeof \@@epsffilein
         \immediate \write16 {(#1}%
         \errmessage{Could not open file #1. Ignoring it.}%
      \else   % process the file
         {%  start a group to contain catcode changes
         % Make all special characters, except space, to be of type
         % `other' so we process the file in almost verbatim mode
         % (TeXbook, p. 344).
         \chardef \other = 12%
         \def \do ##1{\catcode`##1=\other}%
         \dospecials
         \catcode `\ = 10%
         \let\@@epsffileok\true        %true while we are looping
         \let\@@epsfatend\false       %[02-Jul-1996]: add forgotten initialization
         \loop                    %reading lines from the EPS file
            \read \@@epsffilein to \@@epsffileline
            \ifeof \@@epsffilein %then no more input
               \let\@@epsffileok\false   %so set completion flag
            \else                  %otherwise process one line
               \expandafter \@@epsfaux \@@epsffileline :. \\%
            \fi
         \ifis\@@epsffileok\true \repeat
         \unless\ifis\@@epsfbbfound\true
            \ifis\@@epsfverbose\true
               \immediate \write16 {No BoundingBox comment found in %
                                        file #1; using defaults}%
            \fi
         \fi
         }%                      %end catcode changes
         \closein\@@epsffilein
      \fi                         %end of file processing
   }%

%
% We still need to define the tricky \@@epsfaux macro. This requires
% a couple of magic constants for comparison purposes.
%
   {\catcode`\%=12 \global \let \@@epsfpercent=%\global \def \@@epsfbblit {%BoundingBox}}%
%
   \global \def\@@epsfatend{(atend)}%
%
   \long \def \@@epsfaux#1#2:#3\\{%
      \def \@@testit {#2}%           % save second character up to just before colon
      \ifx#1\@@epsfpercent           % then first char is percent (quick test)
         \ifx \@@testit \@@epsfbblit  % then (slow test) we have %%BoundingBox
            \@@epsfgrab #3 . . . \\%
            \ifx \@@llx\@@epsfatend % then ignore %%BoundingBox: (atend)
               \global \let\@@epsfatend\true
            \else               % else found %%BoundingBox: llx lly urx ury
               \ifis\@@epsfatend\true    % then keep parsing ALL %%BoundingBox lines
               \else           % else stop after first one parsed
                  \let\@@epsffileok\false
               \fi
               \global \let\@@epsfbbfound\true
            \fi
         \fi
      \fi
   }%
% 
   \def \@@epsfgrab #1 #2 #3 #4 #5\\{%   % Here we grab the values and stuff them in the appropriate definitions.
      \global \def \@@llx {#1}% % the lower left corner of the box (x coordinate)
      \ifis \@@llx\empty % 
         \@@epsfgrab #2 #3 #4 #5 .\\%
      \else
         \global \def \@@lly {#2}% % lower left corner of the image (y coordinate)
         \global \def \@@urx {#3}% % upper right corner of the image (x coordinate)
         \global \def \@@ury {#4}% % upper right corner of the image (y coordinate) 
      \fi
   }%
%
%
%---------------------------------------------------------------
%
%       ROTATED AND SCALED VBOX
%
%
   \redef\transbox#1#2{%
      \hbox{%
         \let\@@scalespecial\empty % sentinel value
         \let\@@rotspecial\empty % sentinel value 
         \@@setpicboxparams
         %                  
         \foreach #1<--\var (do:){\ignorespaces \var,}%
         %
         \setbox\t@mpbox\hbox{#2}%
         \ifdim\wd\t@mpbox = \z@
            \let\zeroboxflag@@\true
         \else
            \let\zeroboxflag@@\false
         \fi
         \ifdim\ht\t@mpbox = \z@   
            \let\zeroboxflag@@\true
         \fi
         \ifis\zeroboxflag@@\true
            \setbox\t@mpbox\hbox{(no material)}%
         \fi 
         \@@xsize = \wd\t@mpbox
         \@@ysize = \dimexpr \ht\t@mpbox + \dp\t@mpbox \relax
         \ifis\@@height\empty
            \ifis\@@width\empty 
               % for the result be the same as the dvipdf driver, we need to give the illusion that the natural
               % size is 100pt per inch, so we rescale the natural width and height by a factor of 0.7227 below.       
               \ifis\@@scale\empty
                  \edef\@@scalespecial{ 0.7227 0.7227 scale }%
                  \edef\@@width{\the \dimexpr 0.7227\@@xsize}%
                  \edef\@@height{\the \dimexpr 0.7227\@@ysize}%   
               \else   
                  \edef\@@sc{\removept{\dimexpr 0.7227\dimexpr \@@scale pt \relax}}%
                  \edef\@@scalespecial{ \@@sc \space \@@sc \space scale }% 
                  \edef\@@width{\the \dimexpr \@@sc \@@xsize}% 
                  \edef\@@height{\the \dimexpr \@@sc \@@ysize}%         
               \fi 
            \else  
               \edef\@@sc{\floatingdivide{\@@width}{\@@xsize}}%
               \edef\@@scalespecial{ \@@sc \space \@@sc \space scale }%
               \edef\@@height{\the\dimexpr \@@sc \@@ysize}%   
            \fi   
         \else 
            \edef\@@sc{\floatingdivide{\@@height}{\@@ysize}}% 
            \ifis\@@width\empty
               \edef\@@scalespecial{ \@@sc \space \@@sc \space scale }% 
               \edef\@@width{\the \dimexpr \@@sc \@@xsize}% 
            \else
               \edef\@@scx{\floatingdivide{\@@width}{\@@xsize}}%
               \edef\@@scalespecial{\@@scx \space \@@sc \space scale }%
            \fi
         \fi 
         \ifis\@@rotate\empty
            \let\@@rotspecial\empty
            \let\@@rotate\z@
         \else
            \edef\@@rotspecial{ \the\numexpr -\@@rotate\relax \space rotate }%
         \fi   
         \ifis\@@fliprl\empty 
            \let\@@fliprlspecial\empty
            \let\@@endfliprlspecial\empty
            \@@rotateprocess 
         \else   
            \def\@@fliprlspecial{%
               \special{ps:gsave  currentpoint currentpoint translate %
                  [-1 0 0 1 0 0] concat neg exch neg exch translate}%
            }%
            \def\@@endfliprlspecial{\special{ps:grestore}}%
            \@@rotateprocessflip 
         \fi         
         \if\isoutputformat{dvi}{yap}%
            \vbox{
				\vreset\vss
				\@@voidpicbox{%
               \width \dimexpr \@@wa + \@@wb, \height \dimexpr \@@ha + \@@hb}%
												{\hbox to \z@{\hss ...\hss}}%
            }%
         \else   
            \hskip \@@wa
            \vbox{%
               \vreset   
               \vskip \@@ha 
               \special{%                % execute transformations
                  ps:gsave currentpoint currentpoint translate 
                  \@@rotspecial \@@scalespecial 
						neg exch neg exch translate
                }% 
               \@@fliprlspecial 
                 \vbox to \z@{% put the material
                    \vss 
                    \hbox to \z@{%
                    \ifis\zeroboxflag@@\true
                       (no material)%
                    \else   
                       #2%
                    \fi 
                    \null\hss
                  }   
                  \vskip \z@
               }% 
               \@@endfliprlspecial 
               \special{ps:currentpoint grestore moveto}%    % close the transformations 
               \vskip\@@hb
            }%   
            \hskip \@@wb 
         \fi   
      }%   
   }%
%
%
\fi    % yap , dvips
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%         % DVIPDFM AND XETEX DRIVER SETTINGS %
%         
\ifis\@@xetexORdvipdfmxdriver\true 
%
%
%-----------------------------------------------------------------
%
% COLOR SHEME SETTINGS:
%
   \redef\@bc#1#2#3#4{\special{pdf: bc [ #1 #2 #3 #4 ]}}%   
   \redef\@bcbis#1{\special{pdf: bc #1 }}%
   \redef\@ec{\special{pdf: ec }}%
   \redef\@bgbc#1#2#3#4{\special{pdf: bgcolor [ #1 #2 #3 #4 ]}}%   
   \redef\@bgbcbis#1{\special{pdf: bgcolor #1 }}%
%
%----------------------------------------------------------------
%
% PAGE SETTINGS:
%
   \redef\eqpaperr@ut=#1*#2 {%this is a redefinition of the same macro in hebtex
      \global\p@perwidth #1 \global\p@perheight #2 %
      \special{pdf: pagesize \width@@\removept\p@perwidth truept %
            \height@@\removept\p@perheight truept}%
   }%   
%   
%
%-----------------------------------------------------------------
%
% HYPERTEXT SETTINGS:
%
%
   \redef\hyperanchor@@@#1{%
      \btransparent
      \ifvmode 
        \kern -.1\hsize   
        \special{pdf: dest (#1) [@thispage /FitH @ypos]}%
        \kern .1\hsize
      \else 
         \hbox{%
         \vbox{%
            \kern -.1\hsize   
              \special{pdf: dest (#1) [@thispage /FitH @ypos]}%
            \kern .1\hsize
         }%
         }%
      \fi   
      \etransparent   
   }%
%   
   \redef\beginhyperref@@@#1{%       
      \special{%
         pdf: bann   
            <<
            /Type /Annot
            /Subtype /Link
                 /BS << /Type /Border /W 0 >>% other possibility /S /U   
                  %see the pdf reference manual p 611.
%               % /C [\hyprefcol]
            /A   
               <<
               /S /GoTo
               /D (#1)
               >>
            >>
      }%
   }%   
%   
   \redef\endhyper@@@{\special{pdf: eann}}
%   
   \redef\beginhyperlink@@@#1{%
      \special{%
         pdf: bann
            <<
            /Type /Annot
            /Subtype /Link
            /BS << /Type /Border /W 0 >>% other possibility /S /U   
                  %see the pdf reference manual p 611.
%               % /C [\hyplinkcol]
            /A   
               <<
               /S /URI
               /URI (#1)
               >>
            >>
      }%
   }%   
%
%
%--------------------------------------------------------------
%
% BOOKMARKS SETTINGS:
%
%
   \redef\bookmark#1#2#3{%   % #1 is the depth of the section (1,2,3...), #2 the
            % title of the section (must be expandable in an \edef), 
            % and #3 the position of the destination link (it must 
            % be a dimension).
      \edef\tempvar@{#2}%
      \btransparent
      \ifvmode
        \kern -#3   
        \special{%
            pdf: out #1 << /Title (\tempvar@) /Dest [ @thispage /FitH @ypos ] >>
        }%
        \kern #3
      \else 
         \hbox{%
         \vbox{
            \kern -#3   
              \special{%
                  pdf: out #1 << /Title (\tempvar@) 
            /Dest [ @thispage /FitH @ypos ] >>
              }%
            \kern #3
         }%
         }%
      \fi
      \etransparent
   }%   
%
%---------------------------------------------------------------
% 
% PICTURE SETTINGS:
%
   \def\g@bblep@int#1pt{#1}
%
   \def\picbox#1#2{%
      \hbox{% 
         \let\@@widthspecial\empty % sentinel value
         \let\@@heightspecial\empty % sentinel value
         \if\existfile{#2}%
            \let\@@imgexistflag\true 
         \else 
            \let\@@imgexistflag\false 
            \unless\if\isvoid{#2}\@@picturemissingwarn \fi 
         \fi 
         \@@setpicboxparams
         %
         \foreach #1<--\var (do:){\ignorespaces \var,}%
         %
         \ifis\@@scale\empty \def\@@scale{1.0}\fi 
         %
         \ifis\@@imgexistflag\false \@@@enablepicfalse \fi % since the picture does not exist anyway, and this assignment is local
			%
         \unless\if@@@enablepic 
				\ifis\@@width\empty \def\@@width{30pt}\fi   % default value for non enabled, unspecified, image size
            \ifis\@@height\empty \def\@@height{30pt}\fi  % idem 
         \fi   
         %      
         \ifis\@@height\empty
            \ifis\@@width\empty
               \ifis\@@resolutionSzx\empty  % well in this case it is supposed that \@@resolutionSzy is emtpy too, which is reasonable
						\warning{Image height and width unspecified. Setting them to 50pt.}%
						\def\@@height{50pt}%
						\def\@@width{50pt}% 
					\else
                  \edef\@@width{%
                     \the\dimexpr \@@scale  
								\dimexpr \floatingdivide{\@@resolutionSzx pt}{100pt} in %
                  }%   
                  \edef\@@height {%
                     \the\dimexpr \@@scale 
								\dimexpr \floatingdivide{\@@resolutionSzy pt}{100pt} in %
                  }%
               \fi 
            \else  
               \ifis\@@resolutionSzy\empty 
                  \error{Please, specify the height of the image or its resolution.}
					\else
                  \edef\@@sc{%
                     \floatingdivide{\dimexpr \@@width}{\dimexpr \@@resolutionSzx pt}% 
                  }%      
                  \edef\@@height {%
                     \the\dimexpr \@@sc \dimexpr 
                              \floatingdivide{\@@resolutionSzy pt}{100pt} in %
                  }%
               \fi   
            \fi
         \else 
            \ifis\@@width\empty
               \ifis\@@resolutionSzx\empty
						\error{Please, specify the width of the image or its resolution.}
					\else	
                  \edef\@@sc{%
                     \floatingdivide{\dimexpr \@@height}%
                        {\dimexpr \@@resolutionSzy pt}%
                  }%
                   \edef\@@width{%
                     \the\dimexpr \@@sc \dimexpr
                              \floatingdivide{\@@resolutionSzx pt}{100pt} in % 
                  }%   
               \fi 
            \fi 
         \fi
			\ifis\@@scalespecial\empty
            \edef\@@widthspecial{ width \@@width}%
            \edef\@@heightspecial{ height \@@height}%
		   \fi
%
%         AN OLD UNSUCCESSFUL TRY TO INCLUDE FLIP OF IMAGE:
%      
%   
%         \ifis\@@fliprl\empty 
%            \let\@@fliprlspecial\empty
%            \let\@@endfliprlspecial\empty
%            \@@rotateprocess 
%         \else   
%            \def\@@fliprlspecial{%
%               \special{pdf:content Q q -1 0 0 1 0 0 cm  q}%
%            }%
%            \def\@@endfliprlspecial{\special{pdf:content Q Q 1 0 0 1 0 0 cm q}}%
%            \@@rotateprocess%flip 
%         \fi         
%         \hskip \@@wa
%         \vbox{%
%            \vreset   
%            \vskip \@@ha 
%            \@@fliprlspecial 
%            \special{pdf:    image % 
%               \@@widthspecial \@@heightspecial
%               \@@scalespecial \@@rotspecial 
%               (#2) 
%            }%
%            \@@endfliprlspecial
%            \vskip\@@hb
%         }%
%         \hskip \@@wb
%
%
		   \ifis\@@rotate\empty 
            \let\@@rotate\z@   % equivalent to no rotation
            \let\@@rotspecial\empty 
         \else
            \edef\@@rotspecial{ rotate \@@rotate }% 
         \fi
			\@@rotateprocess
         \if\isvoid{#2}\@@@enablepicfalse\fi % since there is no image anyway and this assignment is local
         \if@@@enablepic 
            \hskip \@@wa 
            \vbox{%
               \vreset    
               \vskip \@@ha 
               \special{pdf:    image % 
                     \@@widthspecial \@@heightspecial
                     \@@rotspecial 
                     (#2) % 
               }%
                 \vskip \@@hb
            }%
            \hskip \@@wb 
         \else
            \@@voidpicbox{\width \dimexpr \@@wa + \@@wb, \height\dimexpr \@@ha + \@@hb}{pic}%
         \fi
        }% % end of \hbox 
         \unless\if@@@enablepic \ifpicw@rningfl@g \global\picw@rningfl@gfalse \Warning\@@disabledpicwarn \fi\fi 
   }%
%
%
%---------------------------------------------------------------
%
%       ROTATED AND SCALED VBOX
%
%
   \redef\transbox#1#2{%
      \hbox{% 
         \let\@@scalespecial\empty % sentinel value
         \let\@@rotspecial\empty % sentinel value
         \@@setpicboxparams      
         \ifis\@@fliprl\empty
            \let\@@fliprlspecial\empty
         \else 
            \def\@@fliprlspecial{[-1 0 0 1] concat }%
         \fi   
         %
         \foreach #1<--\var (do:){\ignorespaces \var,}%
         %
         \setbox\t@mpbox\hbox{#2}%
         \ifdim\wd\t@mpbox = \z@
            \let\zeroboxflag@@\true
         \else
            \let\zeroboxflag@@\false
         \fi
         \ifdim\ht\t@mpbox = \z@   
            \let\zeroboxflag@@\true
         \fi
         \ifis\zeroboxflag@@\true
            \setbox\t@mpbox\hbox{(no material)}%
         \fi 
         \@@xsize = \wd\t@mpbox
         \@@ysize = \dimexpr \ht\t@mpbox + \dp\t@mpbox \relax
         \ifis\@@height\empty
            \ifis\@@width\empty
               \ifis\@@scale\empty
                  \edef\@@scale{1.0}%
               \fi   
               \edef\@@width{\the\dimexpr \@@scale \@@xsize}%   
               \edef\@@height {\the\dimexpr \@@scale \@@ysize}%
            \else 
               \edef\@@scale{\floatingdivide{\@@width}{\@@xsize}}%
               \edef\@@height{\the\dimexpr \@@scale \@@ysize}%
            \fi
            \edef\@@scalespecial{ scale \@@scale}%
         \else 
            \edef\@@yscale{\floatingdivide{\@@height}{\@@ysize}}% 
            \ifis\@@width\empty
               \edef\@@xscale{\@@yscale}%
               \edef\@@width{\the\dimexpr \@@yscale \@@xsize}%
            \else
               \edef\@@xscale{\floatingdivide{\@@width}{\@@xsize}}%
            \fi
            \edef\@@scalespecial{ xscale \@@xscale \space yscale \@@yscale \space}%
         \fi
         \ifis\@@rotate\empty 
            \let\@@rotate\z@
         \else
            \edef\@@rotspecial{ rotate \@@rotate }%
         \fi
         \@@rotateprocess
         \hskip \@@wa
         \vbox{%
            \vreset    
            \vskip \@@ha   
            \special{pdf: begintransform \@@scalespecial \@@rotspecial}%
              \vbox to \z@{% put the material
               \vss 
               \hbox to \z@{%
                  \ifis\zeroboxflag@@\true
                     (no material)%
                  \else   
                     #2%
                  \fi 
                  \null\hss
               }
               \vskip \z@%
            }% 
            \special{pdf: endtransform}%
            \vskip \@@hb
         }%
         \hskip \@@wb
      }%
   }%     
%
%
%
% 
\fi    % \xetexORdvipdfmx
%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
            % PDFETEX AND LUATEX DRIVER SETTINGS, FOR \PDFOUTPUT=1 %
%   
\ifis\@@pdftexORluatexdriverPDF\true 
%
            % to be improved in the future:
            % the problem is that the pdf format works per page.
%
%
%
   \unless\ifdefined\pdfliteral 
      \error{the driver has been set to \noexpand\pdfetex, but you %
         are not processing your file with the pdfetex compiler}%
   \fi
%
%  SET THE OUTPUT TO BE PDF:
   \pdfoutput = 1 
%
%-------------------------------------------------------------
%
% PAGE SETTINGS:
%
   \redef\eqpaperr@ut=#1*#2 {%this is a redefinition of the same macro in hebtex
      \global\p@perwidth #1 %
      \global\p@perheight #2 %
      \pdfpagewidth \removept\p@perwidth truept
      \pdfpageheight \removept\p@perheight truept
      \pdfhorigin \@ne truein
      \pdfvorigin \@ne truein
   }%
%   
%%----------------------------------------------------------------
%%
%% COLOR SETTINGS:
%%
%%       % we now need to construct a stack to handle colors
%%
   \locmarks\pdfetexbgm@rk
%   
   \alloc@ 5\toks \toksdef \@cclvi\col@rstack  % non-outer \newfasttoks\col@rstack
%
   \def\c@l@a#1#2#3#4{%
      \if\isvoid{#4}%
         \if\isvoid{#2}%
            \pdfliteral page {#1 g}\pdfliteral page {#1 G}%
         \else 
            \pdfliteral page {#1 #2 #3 rg}\pdfliteral page {#1 #2 #3 RG}%
         \fi
      \else 
         \pdfliteral page {#1 #2 #3 #4 k}\pdfliteral page {#1 #2 #3 #4 K}%
      \fi
   }%   
%   
   \def\c@l@b#1#2#3#4{\gprepend{{\\{#1}{#2}{#3}{#4}}}(to:)\col@rstack}%
   \prepend\toksterminal(to:)\col@rstack
%   
   \def\currentc@l@{\\{0}{}{}{}}%
%
   \redef\@bc#1#2#3#4{%
         \ifheb 
            \c@l@a{#1}{#2}{#3}{#4}%      
         \else 
            \let\\\c@l@b 
            \currentc@l@
            \gdef\currentc@l@{\\{#1}{#2}{#3}{#4}}%
            \let\\\c@l@a 
            \currentc@l@
         \fi   
   }%   
%   
   \redef\@bcbis#1{%
      \ifheb\else \let\\\c@l@b \currentc@l@ \gdef\currentc@l@{\\{#1}{}{}{}}\fi
      \pdfliteral page {#1 g}\pdfliteral page {#1 G}%       
   }%      
%   
   \redef\@ec{%
      \ifheb \let\\\c@l@a \currentc@l@      
      \else
         \gpop\col@rstack(into:)\currentc@l@
         \ifx\currentc@l@\toksterminal
            \gprepend\toksterminal(to:)\col@rstack 
            \gdef\currentc@l@{\\{0}{}{}{}}%
         \else 
            \let\\\c@l@a 
            \currentc@l@
         \fi   
      \fi   
   }%
%
   \redef\@bgbc#1#2#3#4{%
      \if\isvoid{#4}\xdef\currp@c@l@{#1 #2 #3 rg}%
      \else \xdef\currp@c@l@{#1 #2 #3 #4 k}%
      \fi
      \removept\p@perwidth \glet\pdfp@perwidth@\tempvar@
      \removept\p@perheight \glet\pdfp@perheight@\tempvar@
      \marks\pdfetexbgm@rk{\putbgc@l@}%
   }%
%   
   \redef\@bgbcbis#1{%
      \xdef\currp@c@l@{#1 g}%
      \removept\p@perwidth \glet\pdfp@perwidth@\tempvar@
      \removept\p@perheight \glet\pdfp@perheight@\tempvar@
      \marks\pdfetexbgm@rk{\putbgc@l@}%
   }%
%   
   \def\putbgc@l@{%
      \pdfliteral direct{%
         q % gsave
         \currp@c@l@\space
         n % newpath
         0 0 \pdfp@perwidth@\space\pdfp@perheight@\space re % rectangle
         f % fill
         Q % grestore
      }%
   }%
%   
   \def\currp@c@l@{1 g}%
%
   \redef\pagecontents{%
      \botmarks\pdfetexbgm@rk
      \let\\\c@l@a 
      \currentc@l@
      \ifvoid \topins \else \unvbox\topins \fi 
      \dimen@ \dp \@cclv \unvbox\@cclv
      \unless\ifvoid \footins
         \splittopskip\ht\strutbox \splitmaxdepth\dp\strutbox 
         \leftskip\z@skip \rightskip\z@skip \spaceskip\z@skip \xspaceskip\z@skip   
         \setbox\t@mpbox \vsplit\footnotetrackbox to \ht\footins 
         \ifdim \dimexpr \ht\footins + \dp\footins >\z@  % a zero size (non void) footins box may occur
            \vskip \skip\footins 
            \begingroup
               \localhebfalse \footnc@l@r
               \footnoterule
               \unvbox\footins 
            \endgroup
         \else
            \vskip \z@ % to avoid underful vbox in case of zero size (non void) footins box
         \fi      
      \fi
      \ifr@ggedbottom \kern -\dimen@ \vfil \fi
   }   
%
%-------------------------------------------------------------------------
%
% HYPERTEXT SETTINGS:
%
%
   \redef\hyperanchor@@@#1{%
      \btransparent
      \ifvmode
        \kern -.1\hsize   
        \pdfdest name {#1} FitH%
        \kern .1\hsize
      \else 
         \hbox{%
         \vbox{
            \kern -.1\hsize   
              \pdfdest name {#1} FitH%
            \kern .1\hsize
         }%
         }%
      \fi
      \etransparent
   }%
%
   \redef\beginhyperref@@@#1{%
      \ifheb
      \else
       \pdfstartlink
         attr{%         
         /BS << /Type /Border /W 0 >>% other possibility /S /U   
                  %see the pdf reference manual p 611.
%               % /H\@pdfhighlight
%               % /C[\hyprefcol]%
         }%
         goto name {#1}%
      \fi      
   }%   
%   
   \redef\endhyper@@@{\ifheb \else \pdfendlink \fi}%
%   
   \redef\beginhyperlink@@@#1{%
      \ifheb
      \else
      \pdfstartlink
      attr{%
         /BS << /Type /Border /W 0 >>% other possibility /S /U   
                  %see the pdf reference manual p 611.    
%            % /H\@pdfhighlight
%            % /C[\hyplinkcol]%
      }%
      user{%
         /Subtype/Link%
         /A   <<%
            /Type/Action%
            /S/URI%
            /URI(#1)%
            >>%      
      }%
      \fi      
   }%
%   
%--------------------------------------------------------------------
%
% BOOKMARK SETTINGS:
%
%
   \alloc@ 5\toks \toksdef \@cclvi\pdfetexouttoks@    % like \newfasttoks   
%
   \alloc@ 0\count \countdef \insc@unt\pdfetexoutcount@  % like \newfastcount
   \pdfetexoutcount@=0
%
   \alloc@ 0\count \countdef \insc@unt\pdfetexlevelcount@
   \pdfetexlevelcount@=0
%
%
   \newError\pdfetexouterr@{depth of bookmark should be > 0}%
   \newError\pdfetexseqerr@{depth of bookmarks must be numbered sequencially}%
%
%
%
   \redef\bookmark#1#2#3{%   %#1 is the depth of the bookmark, #2 its title,
               % #3 the witdt of the bookmarks
      \ifnum#1<\@ne \Error\pdfetexouterr@ \fi
      \gadvance\pdfetexoutcount@\@ne 
      \edef\tempvar@{\the\pdfetexoutcount@.bookmark}%
      \hyperanchor@@@{\tempvar@}%
      \edef\tempvar@{%
         {\noexpand\\{\tempvar@}{\noexpand\detokenize{#2}}[}%
      }%   
      \ifnum #1>\pdfetexlevelcount@
         \ifnum #1>\numexpr \pdfetexlevelcount@+\@ne 
            \Error\pdfetexseqerr@ 
         \fi
         \expandafter\gappend\tempvar@(to:)\pdfetexouttoks@
      \else   
         \closebr@ces{#1}%
         \expandafter\gappend\tempvar@(to:)\pdfetexouttoks@
      \fi
      \global\pdfetexlevelcount@ #1%
   }%
%   
   \def\closebr@ces#1{%
      \loop 
         \gappend](to:)\pdfetexouttoks@
         \advance\pdfetexlevelcount@\m@ne
         \unless\ifnum\pdfetexlevelcount@<#1 \repeat
   }%   
%
   \def\makebookmarks{%   %at end of file, this actually put the bookmarks
       \ifnum \pdfetexlevelcount@ >\z@   
      \closebr@ces{\@ne}%
      \def\\##1##2##3{%
          \treecount@{##3}%
          \pdfoutline goto name {##1} count \tempvar@ { ##2 } %
          \scantokens{##3}%
      }%
      \begingroup 
      \makechar\@ \catcode`\[=1 \catcode `\]=2
      \tempcount@\z@ 
      \expandafterafter\scantokens{\the\pdfetexouttoks@}%
      \endgroup
      \fi   
   }%   
%   
   \def\treecount@#1{%
      \begingroup
         \def\\##1##2##3{\advance\tempcount@\@ne}%
         \scantokens{#1}%
         \xdef\tempvar@{-\the\tempcount@}%
      \endgroup
   }%
%   
   \append\makebookmarks(to:)\everyend
%
%---------------------------------------------------------------
%
% PICTURE SETTINGS:
%
%
%
%
   \def\picbox#1#2{%
      \hbox{% 
         \@@setpicboxparams
         %
         \foreach #1<--\var (do:){\ignorespaces \var,}%
         %      
         \ifis\@@scale\empty 
            \def\@@scale{1.0}% % sentinel value 
         \fi     
         %
			\unless\if@@@enablepic   
            \ifpicw@rningfl@g \global\picw@rningfl@gfalse \Warning\@@disabledpicwarn \fi 
			\fi
         \if\existfile{#2}%
            \let\@@imgexistflag\true
            \setbox\t@mpbox \hbox{\pdfximage {#2}\pdfrefximage\pdflastximage}% % in order to measure the natural image size        
            \edef\@@imgheight{\ht\t@mpbox}%  % we rescaled by factor of 0.7227 to comply with the dvips driver 
            \edef\@@imgwidth{\wd\t@mpbox}%   
         \else 
            \let\@@imgexistflag\false 
            \unless\if\isvoid{#2}\@@picturemissingwarn \fi 
				\@@@enablepicfalse % since the picture does not exist anyway, and this assignment is local
            \def\@@imgwidth{30pt}%    % default value for void picture box
            \def\@@imgheight{30pt}%   % default value for void picture box
         \fi 
			%\show\@@imgwidth
			%\show\@@imgheight
         %
         \ifis\@@height\empty
            \ifis\@@width\empty
               \ifis\@@resolutionSzx\empty  % well in this case it is supposed that \@@resolutionSzy is emtpy too, which is reasonable
                  \edef\@@width{\the\dimexpr 0.7227 \dimexpr \@@scale \dimexpr \@@imgwidth}%
                  \edef\@@height{\the\dimexpr 0.7227 \dimexpr \@@scale \dimexpr \@@imgheight}%
               \else
                  \edef\@@width{%
                     \the\dimexpr 0.7227 \dimexpr \@@scale 
								\dimexpr \floatingdivide{\@@resolutionSzx pt}{100pt} in %
                  }%   
                  \edef\@@height {%
                     \the\dimexpr 0.7227 \dimexpr \@@scale 
								\dimexpr \floatingdivide{\@@resolutionSzy pt}{100pt} in %
                  }%
               \fi 
            \else  
               \ifis\@@resolutionSzy\empty 
						\edef\@@height{\the\dimexpr 0.7227 \dimexpr \@@scale \dimexpr \@@imgheight}%
					\else 
                  \edef\@@sc{%  
                     \floatingdivide{\dimexpr \@@width}{\dimexpr \@@resolutionSzx pt}% % no need to scale by 0.7227 because it's used as a proportion below
                  }%      
                  \edef\@@height {%
                     \the\dimexpr \@@sc \dimexpr 
                              \floatingdivide{\@@resolutionSzy pt}{100pt} in %
                  }%
               \fi   
            \fi
         \else 
            \ifis\@@width\empty
               \ifis\@@resolutionSzx\empty
						\edef\@@width{\the\dimexpr 0.7227 \dimexpr \@@scale \dimexpr \@@imgwidth}%
					\else	
                  \edef\@@sc{%  					% no need to scale by 0.7227 because it's used as a proportion below
                     \floatingdivide{\dimexpr \@@height}%
                        {\dimexpr \@@resolutionSzy pt}%
                  }%
                   \edef\@@width{%
                     \the\dimexpr \@@sc \dimexpr
                              \floatingdivide{\@@resolutionSzx pt}{100pt} in % 
                  }%   
               \fi 
            \fi 
         \fi 
         %
			%\show\@@width \show\@@height \show\@@imgheight
         \ifis\@@fliprl\empty
            \let\@@fliprlspecial\empty
            \let\@@endfliprlspecial\empty
         \else
            \def\@@fliprlspecial{\pdfliteral{q -1 0 0 1 0 0 cm }}%
            \def\@@endfliprlspecial{\pdfliteral{Q 1 0 0 1 0 0 cm }}%
         \fi   
         \ifis\@@rotate\empty \let\@@rotate\z@ \fi
         \@@rotateprocess
         \if\isvoid{#2}\@@@enablepicfalse\fi % since there is no image anyway and this assignment is local 
         \if@@@enablepic 
            \hskip \@@wa
            \vbox{%
               \vreset    
               \vskip \@@ha
               \pdfliteral{%
                  q \cosinus{\@@rotate} \sinus{\@@rotate} \sinus{-\@@rotate} \cosinus{\@@rotate} 0 0 cm %
               }%
               \vbox to \z@{%
                  \vreset \vss
                  \hbox to \z@{%
                     \unless\ifis\@@fliprl\empty \hskip \@@width \fi 
                     \@@fliprlspecial 
                     \pdfximage height \@@height\space width \@@width\space 
                        {#2}\pdfrefximage \pdflastximage
                     \@@endfliprlspecial 
                     \null\hss
                  }%
               }%
               \pdfliteral{Q 1 0 0 1 0 0 cm}%
               \vskip \@@hb
            }%
            \hskip \@@wb
         \else
            \@@voidpicbox{\width \dimexpr \@@wa + \@@wb, \height\dimexpr \@@ha + \@@hb}{pic}% 
         \fi   
      }%      % end \hbox
       \unless\if@@@enablepic \ifpicw@rningfl@g \global\picw@rningfl@gfalse \Warning\@@disabledpicwarn \fi\fi 
   }%       % end macro
%
%
%---------------------------------------------------------------
%
%       ROTATED AND SCALED VBOX
%
%
   \def\@@gobblespace! {}%
   
   \redef\transbox#1#2{%
      \hbox{% 
         \@@setpicboxparams
         %
         \foreach #1<--\var (do:){\ignorespaces \var,}%
         %
         \setbox\t@mpbox = \hbox{#2}% % in order to measure the natural image size 
         \ifdim\wd\t@mpbox = \z@
            \let\zeroboxflag@@\true
         \else
            \let\zeroboxflag@@\false
         \fi
         \ifdim\ht\t@mpbox = \z@   
            \let\zeroboxflag@@\true
         \fi
         \ifis\zeroboxflag@@\true
            \setbox\t@mpbox\hbox{(no material)}%
         \fi 
         \@@xsize = \wd\t@mpbox
         \@@ysize = \dimexpr \ht\t@mpbox + \dp\t@mpbox \relax 
         \ifis\@@height\empty
            \ifis\@@width\empty
               \unless\ifis\@@scale\empty
                  \edef\@@scalex{\expandafterafter\@@gobblespace!\@@scale}% \empty is to remove the space
                  \let\@@scaley\@@scalex
                  \edef\@@height{\the\dimexpr \@@scale \@@ysize}% 
                  \edef\@@width{\the \dimexpr \@@scale \@@xsize}%
               \else
                  \def\@@scalex{1.0}\def\@@scaley{1.0}%
                  \edef\@@height{\the\dimexpr \@@ysize}% 
                  \edef\@@width{\the \dimexpr \@@xsize}% 
               \fi
            \else
               \edef\@@scalex{\floatingdivide{\@@width}{\@@xsize}}%
               \let\@@scaley\@@scalex
               \edef\@@height{\the\dimexpr \@@scalex \@@ysize}% 
            \fi
         \else
            \edef\@@scaley{\floatingdivide{\@@height}{\@@ysize}}% 
            \ifis\@@width\empty
                  \let\@@scalex\@@scaley
                  \edef\@@width{\the \dimexpr \@@scaley \@@xsize}% 
            \else
               \edef\@@scalex{\floatingdivide{\@@width}{\@@xsize}}%   
            \fi   
         \fi 
         \ifis\@@fliprl\empty
            \edef\@@flipandscalespecial{\pdfliteral{q \@@scalex\space 0 0 \@@scaley\space 0 0 cm}}%
         \else
            \edef\@@flipandscalespecial{\pdfliteral{q -\@@scalex\space 0 0 \@@scaley\space 0 0 cm}}%
         \fi
         \def\@@endflipandscalespecial{\pdfliteral{Q 1 0 0 1 0 0 cm }}% 
         \ifis\@@rotate\empty \let\@@rotate\z@ \fi
         \@@rotateprocess
         \hskip \@@wa
         \vbox{%
            \vreset    
            \vskip \@@ha
            \pdfliteral{%
               q \cosinus{\@@rotate} \sinus{\@@rotate} \sinus{-\@@rotate} \cosinus{\@@rotate} %
               0 0 cm %
            }%
            \vbox to \z@{%
               \vreset 
               \vss
               \hbox to \z@{%
                  \unless\ifis\@@fliprl\empty \hskip \@@width \fi 
                  \@@flipandscalespecial
                  \vbox to \z@{% put the material
                  \vss 
                  \hbox to \z@{%
                     \ifis\zeroboxflag@@\true
                           (no material)%
                     \else   #2%
                     \fi 
                     \null\hss
                  }
                  \vskip \z@
               }% 
               \@@endflipandscalespecial 
               \hss
            }%
         }%
         \pdfliteral{Q 1 0 0 1 0 0 cm}%
            \vskip \@@hb
      }%
      \hskip \@@wb 
      }%   % end \hbox 
   }% % end macro
%
%
%
%
\fi    % \ifpdfetex
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
            % PURE DVI
%            
\if\isoutputformat{dvi}{}          
%
   \@@@enablepicfalse % pure dvi is used at the stage of building a document, so we 
                      %   disable pictures to accelerate the process.
%
% 
\fi     
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
\restoreatcatcode
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% end of file drivers.mac
% Written by Michael Bensimhoun.



==> etexinlatex.mac <==
\everypar{}%\everymath{}\everydisplay{}%
\catcode`\@=11 %
\let\end\@@end  
\let\-\@@hyph
\let\/\@@italiccorr
\let\input\@@input
\let\par\@@par
\let\underline\@@underline
\def\documentclass#1{}%
\def\begin#1{\let\begin\undefined}


%% e-TeX V2.1;0
%% Revision-date:  01-FEB-1999 22:36:22 /PB
%% Revision-history: (at-end)

% The version  number in the first line is compared with the corresponding
% element in e-TeX, and an error reported if incompatibility is detected.
% The cycle and revision numbers (that is, the element(s) following the
% period) are not used in this comparison, allowing enhancements to be made to
% this module and recorded in its header without introducing a risk of conflict.
%
% This allows to use this file with e-TeX versions 2.0 and 2.1!
%
% Other files whose headers must be kept in synch include "etexdefs.lib" and
% "language.def".

% This is "etex.src", the (e-TeX) source file for the "etex" format file.
% To build the format from it, use one of the following commands or the
% local equivalent:

% Generic: einitex *etex.src \dump
% emTeX:   etex -i *etex.src \dump
% VMS:     etex /init /noformat *"etex.src \dump"

% Assume a purely IniTeX environment and set up a minimal \catcode r\'egime

\catcode `\{=1
\catcode `\}=2
\catcode `\#=6
\catcode `\^=7
\catcode `\@=\catcode `\A

% Define the basic error-reporting and abort mechanisms:

\def \et@xmsg #1#2%
   {\begingroup
    \def \n {^^J}%
    \def \ { }%
    \newlinechar=\expandafter `\n
    \if E#1%
          \errorcontextlines=0
          \errmessage {e-TeX error: #2}%
    \else
          \message {\n ! e-TeX \if I#1 message%
                               \else \if W#1 warning%
                                     \else \if F#1 fatal error%
                                           \else
                                               \ unknown (#1)%
                                           \fi
                                     \fi
                               \fi: #2%
                   }%
    \fi
    \endgroup
   }

% Note: a future version may report errors in the %<fac>-<s>-<code>[, <text>]
% format, allowing the more verbose <text>s to be read from file rather than
% stored in the format.

\def \et@xabort #1%
    {\et@xmsg {F}{#1}%
     \batchmode
     \end
    }

% Make sure this file is being read by e-TeX in extended mode;
% If it is, prepare to check version/revision compatibility, otherwise abort.

\ifx \undefined \eTeXversion
     \et@xabort {this file can be processed only in extended mode;\n
                 \ \ did you perhaps forget the asterisk?%
                }%
\else
     \begingroup
     \catcode `\%=12
     \catcode `\?=14
     \xdef \et@xfilehdr
          {\detokenize {%% e-TeX V}\the \eTeXversion \eTeXrevision}?
     \xdef \et@xlibhdr
          {\detokenize {%% e-TeXlib V}\the \eTeXversion \eTeXrevision}?
     \endgroup
\fi

% Assume extended mode, but no additional \catcodes/\defs yet;
% set up a simple e-TeX condition-reporting system:

\def \et@xinf #1{\et@xmsg {I}{#1}} %%% not currently used
\def \et@xwarn #1{\et@xmsg {W}{#1}}
\def \et@xerr   #1#2{{\errhelp={#2}\et@xmsg {E}{#1}}}

% deactivate the processing of patterns and exceptions; these will be
% reinstated later, after the \uselanguage mechanism has been defined.

\let \et@xpatterns=\patterns
\def \patterns
    {\begingroup
     \everyeof={\fi \endgroup}%
     \message {[skipping from \noexpand \patterns to end-of-file...]}%
     \iffalse
    }

% Read "plain.tex" (\patterns & \hyphenation will be skipped)

\input plaininlatex.mac



% restore the catcode of commercial-at (@), which will just have been clobbered

\catcode `\@=\catcode `\A

% Assume an extended Plain environment (i.e. there are no longer any
% restrictions on the coding techniques we can use).  First prepare to
% carry out consistency checks on the file headers and the current e-TeX
% version/revision levels:

\newread \et@xinput

\def \etexhdrchk #1#2%
    {\openin \et@xinput=#2
     \ifeof \et@xinput
            \chardef \etexstatus=0 % V1.0-1
     \else
            \begingroup
            \endlinechar=-1
            \readline \et@xinput to \et@xbuf
            \closein \et@xinput
            \def \p@rtition ##1.##2\endp@rtition {##1}%            V2.1%0
            \xdef \et@xbuf
                {\expandafter \p@rtition \et@xbuf .\endp@rtition}% V2.1;0
            \xdef \et@xtmp {\csname et@x#1hdr\endcsname}%
            \xdef \et@xtmp
                {\expandafter \p@rtition \et@xtmp .\endp@rtition}% V2.1;0
            \endgroup
            \ifx \et@xtmp \et@xbuf
                 \chardef \etexstatus=2 % V1.1;4
            \else
                 \chardef \etexstatus=1 % V1.1;4
            \fi
     \fi
    }

% Check the version number of this file:

\def \et@xfmtsrc {etex.src}
\etexhdrchk {file} {\et@xfmtsrc}
\ifcase \etexstatus
        \et@xerr {unable to open format source file "\et@xfmtsrc";}
                   {This should not happen; please ensure that your system
                    allows a file to be opened for reading more than once
                    concurrently.%
                   }%
\or
        \et@xwarn {format source file "\et@xfmtsrc" has wrong header;\n
                    \ \ expected: "\et@xfilehdr"; found: "\et@xbuf";%
                  }%
                  {You are using a version of e-TeX which may be incompatible
                   with the source for the format file you are trying to
                   compile; please ensure that you have the most recent
                   version of each.  I will proceed, but you should treat
                   the results with caution...%
                  }%
\fi

% Module handling now implemented (V1.0-2)

\def \module #1{\iftrue}
\let \endmodule=\fi

\newtoks \et@xtoks

\def \et@xl@@d #1 #2\endl@ad %%% the "#1 #2" code avoids trailing spaces
    {\ifcsname module:#1\endcsname
             \et@xwarn {duplicate module name "#1"}%
     \else
        \csname module:#1\endcsname %%% we exploit the side-effect explicitly
        \et@xtoks=\expandafter
                {\the \et@xtoks
                 \expandafter \let \csname module:#1\endcsname=\undefined
                }%
     \fi
    }

\def \et@xl@ad #1#2,#3\endl@ad %%% the #1#2 code avoids spurious leading spaces
    {\et@xl@@d #1#2 \endl@ad
     \if *#3*
        \let \n@xt=\relax
     \else
        \def \n@xt {\et@xl@ad #3\endl@ad}%
     \fi
     \n@xt
    }

\def \et@xload #1 %%% needed because of the embedded \ifs...
    {\def \module ##1%
         {\unless
          \ifcsname module:##1\endcsname
                 \message {Skipping module "##1";}%
          \else
                 \message {Loading module "##1";}%
         }%
     \input #1
     \def \module ##1{\iftrue}%
    }

\def \load #1 from #2 %%% selective module loading from an e-TeX library file
    {\etexhdrchk {lib} {#2}%
     \ifcase \etexstatus
        \et@xerr {unable to open library file "#2"; load aborted.}
                   {I got an <eof> on trying to open your library file;
                    please make sure it exists, is readable and is not locked.%
                   }%
     \or
        \et@xerr {library file "#2" has wrong header;\n
                    \ \ expected: "\et@xlibhdr"; found: "\et@xbuf";\n
                    \ \ load aborted.%
                 }%
                 {The first line of your library does not start with
                  the correct e-TeX header; you may need to update the
                  file to be compatible with the current version of
                  e-TeX, or you may simply have specified the wrong file.%
                 }%
     \else
        \et@xtoks={\et@xtoks={}}%
        \et@xl@ad #1,\endl@ad
        \et@xload {#2}
        \the \et@xtoks
     \fi
    }

\load interactionmodes from etexdefs.lib %%% \load <foo>[, <bar>...] from <baz>

\def \@sk #1#2#3%
    {\ifnum \interactionmode=\interactionmodes {errorstop} %%% V2.0;15
        \def \pr@mpt {\csname #1 \endcsname}%
        \edef \pr@mptloop {{\escapechar=-1 \global \readline 16 to \pr@mpt}}%
        \loop \pr@mptloop
           \ch@ckforyn \pr@mpt {#2}%
        \ifb@dresponse
           \message {Please answer Y[es] or N[o]}%
        \repeat
     \else
        \def \pr@mpt {#3}%
        \ch@ckforyn \pr@mpt {#2}%
     \fi
    }

\def \ch@ckforyn #1#2% Bernd Raichle's improved version, V1.0-1
    {\edef \@nswer {#1}%
     \def \p@rse ##1##2\endp@rse
         {\lowercase {\if y##1}\b@dresponsefalse \csname #2true\endcsname
          \else \lowercase {\if n##1}\b@dresponsefalse \csname #2false\endcsname
                \else
                      \b@dresponsetrue
                \fi
          \fi
         }%
     \expandafter \p@rse \@nswer \endp@rse
    }

\def \usef@llback %%% V1.0-3
    {\message {Using fallback mode (USenglish)}%
     \addlanguage {USenglish}{hyphen}{}{2}{3}%
    }

% OK, that's all the utilities defined; on with the real work:
% First, re-instate \patterns:

\let \patterns=\et@xpatterns

% Define the language-handling commands

\def \et@xlang {\csname newlanguage\endcsname}

\def \uselanguage #1%
    {\ifcsname lang@#1\endcsname
        \language=\csname lang@#1\endcsname
        \lefthyphenmin=\csname lhm@#1\endcsname
        \righthyphenmin=\csname rhm@#1\endcsname
        \ifdefined \uselanguage@hook % V1.0-1
            \uselanguage@hook {#1}%  % V1.0-1
        \fi
     \else
        \et@xerr {language #1 undefined.}%
                 {You are trying to use a language which has not previously
                  been defined; remember that any language you want to use
                  will need to have been specified at the time the format
                  was created.%
                 }%
     \fi
    }

\def \addlanguage #1#2#3#4#5% language patterns exceptions lhm rhm
    {\expandafter \et@xlang \csname lang@#1\endcsname
     \expandafter \chardef \csname lhm@#1\endcsname=#4 % V1.0-1
     \expandafter \chardef \csname rhm@#1\endcsname=#5 % V1.0-1
     \uselanguage {#1}%
     \input #2
     \if *#3*\else \input #3 \fi
     \ifdefined \addlanguage@hook % V1.0-4
        \addlanguage@hook {#1}%  % V1.0-4
     \fi
     \edef \fmtversion {\fmtversion/#1}%
    }

% Decrement \count 19, because \newlanguage will increment it again

\advance \count 19 by -1

% We are about to try to process a user/site-specific file "language.def",
% which establishes a Babel-like language selection environment.  Since
% there is always a risk of a spurious file of that name being found,
% we look for an e-TeX header in the first line.  If the file can be opened,
% but doesn't have the right header, we interrogate the user as to whether
% to use fallback mode; in this mode, we simply establish USenglish as the
% sole language, with the et@x patterns, exceptions and left- and right-
% hyphen minima for TeX.  If we can't interrogate the user (e.g. not in
% \errorstopmode), or if the user elects not to use fallback, we abort;
% if the file can't be found/opened, we use fallback unconditionally.

\newif \ifb@dresponse
\newif \ifusef@llback

\def \l@ngdefnfile {language.def}

\etexhdrchk {file} {\l@ngdefnfile}
\ifcase \etexstatus
        \et@xwarn {unable to open file "\l@ngdefnfile";}%
        \usef@llback                      % unable to open "language.def"
\or
        \et@xwarn {file "\l@ngdefnfile" has wrong header;\n
                      \ \ expected: "\et@xfilehdr"; found: "\et@xbuf";%
     		  }%
        \@sk {Use fallback?} {usef@llback} {y}%
        \ifusef@llback
                \usef@llback
        \else
%                \input \l@ngdefnfile    % use "language.def" after warning
        \fi
\else
%        \input \l@ngdefnfile  % "language.def" open & valid
\fi

% All that was just to set up natural language handling...
% The "real" work of "etex.src", however, is to augment the non-primitives
% of Plain.TeX to incorporate e-TeX specific features, and to add new
% non-primitives to simplify access to new e-TeX specific primitives.

\message {Augmenting the Plain TeX definitions:}
\message {\string \tracingall;}

\def \tracingall
    {\tracingonline=\@ne
     \tracingcommands=\thr@@ % plain.tex has \tw@
     \tracingstats=\tw@
     \tracingpages=\@ne
     \tracingoutput=\@ne
     \tracinglostchars=\tw@ % plain.tex has \@ne
     \tracingmacros=\tw@
     \tracingparagraphs=\@ne
     \tracingrestores=\@ne
     \showboxbreadth=\maxdimen
     \showboxdepth=\maxdimen
     \errorstopmode
     \tracinggroups=\@ne
     \tracingifs=\@ne
     \tracingscantokens=\@ne
     \tracingnesting=\@ne
     \tracingassigns=\tw@
     }

\message {Adding new e-TeX definitions:}

\message {\string \eTeX,}
\def \eTeX {$\varepsilon$-\TeX} %%% the simple version, not suitable for maths;
                                %%% a more sophisticated one may find its way
                                %%% into "etexdefs.lib" in due course.

\message {\string \loggingall,}
\def \loggingall {\tracingall \tracingonline=\z@}

\message {\string \tracingnone,}
\def \tracingnone
    {\tracingassigns=\z@
     \tracingnesting=\z@
     \tracingscantokens=\z@
     \tracingifs=\z@
     \tracinggroups=\z@
     \showboxdepth=\thr@@
     \showboxbreadth=5
     \tracingrestores=\z@
     \tracingparagraphs=\z@
     \tracingmacros=\z@
     \tracinglostchars=\@ne
     \tracingoutput=\z@
     \tracingpages=\z@
     \tracingstats=\z@
     \tracingcommands=\z@
     \tracingonline=\z@
    }

\message {register allocation;}

\newcount \et@xins % our insertion counter (\insc@unt is used differently)

% We have to adjust the Plain TeX register allocation counts for our
% slightly modified book-keeping:

\advance \count 10 by 1 % \count 10=23 % allocates \count registers 23, 24, ...
\advance \count 11 by 1 % \count 11=10 % allocates \dimen registers 10, 11, ...
\advance \count 12 by 1 % \count 12=10 % allocates \skip registers 10, 11, ...
\advance \count 13 by 1 % \count 13=10 % allocates \muskip registers 10, 11, ...
\advance \count 14 by 1 % \count 14=10 % allocates \box registers 10, 11, ...
\advance \count 15 by 1 % \count 15=10 % allocates \toks registers 10, 11, ...
\advance \count 16 by 1 % \count 16=0  % allocates input streams 0, 1, ...
\advance \count 17 by 1 % \count 17=0  % allocates output streams 0, 1, ...
\advance \count 18 by 1 % \count 18=4  % allocates math families 4, 5, ...
\advance \count 19 by 1 % \count 19=0  % allocates \language codes 0, 1, ...

\et@xins=\insc@unt % \et@xins=255 % allocates insertions 254, 253, ...

% We don't change the Plain TeX definitions of \newcount, etc., but the
% \alloc@ macro doing the actual work is redefined.

% When the normal register pool for \count, \dimen, \skip, \muskip,
% \box, or \toks registers is exhausted, we switch to the extended pool.

\def \alloc@ #1#2#3#4#5%
    {\ifnum \count 1#1 < #4% make sure there's still room
     	 \allocationnumber=\count 1#1
	 \global \advance \count 1#1 by \@ne
	 \global #3#5=\allocationnumber
	 \wlog {\string #5=\string #2\the \allocationnumber}%
     \else \ifnum #1 < 6
    		  \begingroup \escapechar=\m@ne
		  \expandafter \alloc@@ \expandafter {\string #2}#5%
	   \else	
	 	  \errmessage {No room for a new #2}%
	   \fi
     \fi
  }

% The \expandafter construction used here allows the generation of
% \newcount and \globcount from #1=count. Moreover (and more important)
% this construction avoids the appearance of \outer macros inside
% macro definitions or conditionals.

\def \alloc@@ #1#2%
    {\endgroup % restore \escapechar
     \message {Normal \csname#1\endcsname register pool exhausted,
						switching to extended pool.}%
     \global \expandafter 
     \let \csname new#1\expandafter \endcsname \csname glob#1\endcsname
     \csname new#1\endcsname#2%
    }

% We do change the Plain TeX definition of \newinsert

\outer \def \newinsert #1%make sure there's still room for ...
      {\ch@ck 0 \et@xins \count % ... a \count, ...
        {\ch@ck 1 \et@xins \dimen % ... \dimen, ...
     	  {\ch@ck 2 \et@xins \skip % ... \skip, ...
       	    {\ch@ck 4 \et@xins \box % ... and \box register
              {\global \advance \et@xins by \m@ne
	       \unless 
               \ifnum \insc@unt < \et@xins 
	      	      \global \insc@unt=\et@xins 
	       \fi
	       \allocationnumber=\et@xins
	       \global \chardef #1=\allocationnumber
	       \wlog {\string #1=\string \insert \the \allocationnumber}%
	      }%
            }%
          }%
        }%
      }

\def \ch@ck #1#2#3#4%
    {\ifnum \count 1#1 < #2#4\else \errmessage {No room for a new #3}\fi}

% And we define \reserveinserts, so that you can say \reserveinserts{17} 
% in order to reserve room for up to 17 additional insertion classes that will
% not be taken away by \newcount, \newdimen, \newskip, or \newbox.

\outer \def \reserveinserts#1%
      {\global \insc@unt=\numexpr \et@xins \ifnum #1 > \z@ -#1\fi \relax}

\message {extended register allocation;}

% Now, we define \globcount, \globbox, etc., so that you can say
% \globcount\foo and \foo will be defined (with \countdef) to be the
% next count register from the vastly larger but somewhat less efficient
% extended register pool. We also define \loccount, etc., but these
% register definitions are local to the current group.

\count 260=277     % globally allocates \count registers 277, 278, ...
\count 261=\@cclvi % globally allocates \dimen registers 256, 257, ...
\count 262=\@cclvi % globally allocates \skip registers 256, 257, ...
\count 263=\@cclvi % globally allocates \muskip registers 256, 257, ...
\count 264=\@cclvi % globally allocates \box registers 256, 257, ...
\count 265=\@cclvi % globally allocates \toks registers 256, 257, ...
\count 266=\@ne    % globally allocates \marks classes 1, 2, ...

\def \et@xmaxregs {32768}

\count 270=\et@xmaxregs % locally allocates \count registers 32767, 32766, ...
\count 271=\et@xmaxregs % ditto for \dimen registers
\count 272=\et@xmaxregs % ditto for \skip registers
\count 273=\et@xmaxregs % ditto for \muskip registers
\count 274=\et@xmaxregs % ditto for \box registers
\count 275=\et@xmaxregs % ditto for \toks registers
\count 276=\et@xmaxregs % ditto for \marks classes

% \count registers 256-259 and 267-269 are not (yet) used

\outer \def \globcount  {\et@xglob 0 \count  \countdef}
       \def \loccount   {\et@xloc  0 \count  \countdef}
\outer \def \globdimen  {\et@xglob 1 \dimen  \dimendef}
       \def \locdimen   {\et@xloc  1 \dimen  \dimendef}
\outer \def \globskip   {\et@xglob 2 \skip   \skipdef}
       \def \locskip    {\et@xloc  2 \skip   \skipdef}
\outer \def \globmuskip {\et@xglob 3 \muskip \muskipdef}
       \def \locmuskip  {\et@xloc  3 \muskip \muskipdef}
\outer \def \globbox    {\et@xglob 4 \box    \mathchardef}
       \def \locbox     {\et@xloc  4 \box    \mathchardef}
\outer \def \globtoks   {\et@xglob 5 \toks   \toksdef}
       \def \loctoks    {\et@xloc  5 \toks   \toksdef}
\outer \def \globmarks  {\et@xglob 6 \marks  \mathchardef}
       \def \locmarks   {\et@xloc  6 \marks  \mathchardef}

\let\newmark=\globmarks %%% 2.0;14
\let\newmarks=\globmarks

\def \et@xglob #1#2#3#4%
    {\et@xchk #1#2% make sure there's still room
    	{\allocationnumber=\count 26#1
	 \global \advance \count 26#1 by \@ne
	 \global #3#4=\allocationnumber
	 \wlog {\string #4=\string #2\the \allocationnumber}%
        }%
 }

\def \et@xloc#1#2#3#4%
    {\et@xchk #1#2% make sure there's still room
        {\advance \count 27#1 by \m@ne
         \allocationnumber=\count 27#1
 	 #3#4=\allocationnumber 
	 \wlog {\string #4=\string #2\the \allocationnumber \space (local)}%
       }%
 }

\def \et@xchk #1#2#3%
    {\ifnum \count 26#1 < \count 27#1 
        #3%
     \else 
	\errmessage {No room for a new #2}%
     \fi
    }

% Next we define \globcountblk, \loccountblk, etc., so that one can
% write \globcountblk\foo{17} and \foo will be defined (with \mathchardef)
% as the first (the zeroth?) of a block of 17 consecutive registers.
% Thus the user is intended to reference elements <\foo+0> to <\foo+n-1>,
% where n is the length of the block allocated.

\outer \def \globcountblk  {\et@xgblk 0 \count}
       \def \loccountblk   {\et@xlblk 0 \count}
\outer \def \globdimenblk  {\et@xgblk 1 \dimen}
       \def \locdimenblk   {\et@xlblk 1 \dimen}
\outer \def \globskipblk   {\et@xgblk 2 \skip}
       \def \locskipblk    {\et@xlblk 2 \skip}
\outer \def \globmuskipblk {\et@xgblk 3 \muskip}
       \def \locmuskipblk  {\et@xlblk 3 \muskip}
\outer \def \globboxblk    {\et@xgblk 4 \box}
       \def \locboxblk     {\et@xlblk 4 \box}
\outer \def \globtoksblk   {\et@xgblk 5 \toks}
       \def \loctoksblk    {\et@xlblk 5 \toks}
\outer \def \globmarksblk  {\et@xgblk 6 \marks}
       \def \locmarksblk   {\et@xlblk 6 \marks}

% And, both to provide a higher-level interface to the block allocation
% scheme, and to demonstrate possible applications of the new \...expr
% primitives, we also define \globcountvector and \loccountvector (etc)
% which allow the user to access elements with embedded arithmetic, as in

% \globcountvector \foo {12}
% \foo {\count 0 + 3} = \foo {\count 1 * 2}

\outer \def \globcountvector  {\et@xgvec 0 \count}
       \def \loccountvector   {\et@xlvec 0 \count}
\outer \def \globdimenvector  {\et@xgvec 1 \dimen}
       \def \locdimenvector   {\et@xlvec 1 \dimen}
\outer \def \globskipvector   {\et@xgvec 2 \skip}
       \def \locskipvector    {\et@xlvec 2 \skip}
\outer \def \globmuskipvector {\et@xgvec 3 \muskip}
       \def \locmuskipvector  {\et@xlvec 3 \muskip}
\outer \def \globboxvector    {\et@xgvec 4 \box}
       \def \locboxvector     {\et@xlvec 4 \box}
\outer \def \globtoksvector   {\et@xgvec 5 \toks}
       \def \loctoksvector    {\et@xlvec 5 \toks}
\outer \def \globmarksvector  {\et@xgvec 6 \marks}
       \def \locmarksvector   {\et@xlvec 6 \marks}

\def \et@xgblk #1#2#3#4%
    {\et@xchkblk #1#2{#4}% make sure there's still room
        {\allocationnumber=\count 26#1
         \global \advance \count 26#1 by #4%
         \global \mathchardef #3=\allocationnumber
         \wlog {\string #3=\string #2blk{\number #4} at \the \allocationnumber}%
      }%
    }

\def \et@xlblk #1#2#3#4%
    {\et@xchkblk #1#2{#4}% make sure there's still room
        {\advance \count 27#1 by -#4%
         \allocationnumber=\count 27#1
         \mathchardef #3=\allocationnumber
         \wlog {\string #3=\string #2blk{\number #4} 
       		at \the \allocationnumber \space (local)%
       	       }%
      }%
    }

\begingroup
\catcode `\# = 12
\gdef \et@xhash {#}
\endgroup

\def \et@xgvec #1#2#3#4%
    {\et@xchkblk #1#2{#4}% make sure there's still room
        {\allocationnumber=\count 26#1
         \global \advance \count 26#1 by #4%
         \ifx    #2\box
                 \def \2{}%
         \else   \ifx #2\marks
                      \def \2{}%
                 \else
                      \def \2{\string #2}%
                 \fi
         \fi
         \xdef #3##1{\2 \noexpand \numexpr \the \allocationnumber+##1\relax}%
         \wlog {\string #3 {\et@xhash 1} =
                  \2 {\the \allocationnumber+\et@xhash 1} (global #2 vector)%
      	     }%
      }%
    }

\def \et@xlvec #1#2#3#4%
    {\et@xchkblk #1#2{#4}% make sure there's still room
        {\advance \count 27#1 by -#4%
 	 \allocationnumber=\count27#1 
	 \mathchardef #3=\allocationnumber
	 \ifx  #2\box
               \def \2{}%
	 \else \ifx #2\marks
               	   \def \2{}%
               \else
               	   \def \2{\string #2}%
               \fi
	 \fi
	 \edef #3##1{\2 \noexpand \numexpr \the \allocationnumber+##1\relax}%
	 \wlog {\string #3 {\et@xhash 1} =
                   \2 {\the \allocationnumber+\et@xhash 1} (local #2 vector)%
               }%
        }%
    }

\def \et@xchkblk #1#2#3#4%
    {\ifnum #3 < \z@
     	   \errmessage {Negative register block size \number #3}%
     \else \ifnum \numexpr \count 26#1+#3 > \count 27#1
     		\errmessage {No room for new #2block of size \number#3}%
     	   \else 
	 	 #4%
     	   \fi 
     \fi
    }

% In an attempt to reduce the overheads of e-TeX, we recycle all possible
% resources, including (as a penultimate step) the recycler itself...
% The user can circumvent (or force) this during format creation,
% by \letting \ifrecycle=\iffalse (or \iftrue, to force it).

% As this file has grown by accretion, it is possible that we are no
% longer recycling all the resources we could; this will be investigated.

\def \mayber@cycle {\expandafter \ifrecycle}
\def \forcer@cycle {\expandafter \iftrue}

\ifdefined \ifrecycle
        \mayber@cycle
\else
        \forcer@cycle
\fi

% There's a concealed \if... lurking here, which explains the
% strange indentation of the code that follows (V1.0-1)

        \def \r@cycle #1%
            {\ifdefined #1
                 \message {\string #1,}\let #1=\und@fined
             \else
                 \message {\string #1 (not defined),}
             \fi
            }
        {\newlinechar=`\! \message {!Recycling:}}

        \r@cycle \addlanguage
        \r@cycle \@nswer
        \r@cycle \@sk
        \r@cycle \b@dresponsetrue
        \r@cycle \b@dresponsefalse
        \r@cycle \ch@ckforyn
        \r@cycle \mayber@cycle
        \r@cycle \et@xabort
        \r@cycle \et@xbuf
        \r@cycle \et@xfmtsrc
        \r@cycle \et@xfilehdr
        \r@cycle \et@xinf
        \r@cycle \et@xpatterns
%       \r@cycle \ifb@dresponse
%       \r@cycle \ifusef@llback
        \r@cycle \l@ngdefnfile
        \r@cycle \n@xt
        \r@cycle \p@rse
        \r@cycle \pr@mpt
        \r@cycle \pr@mptloop
        \r@cycle \forcer@cycle
        \r@cycle \usef@llback
        \r@cycle \usef@llbacktrue
        \r@cycle \usef@llbackfalse

% The following are retained, since they may be needed by user code; with a few
% (regrettable) exceptions, all of these are given the \etex or \et@x prefix,
% to reduce as far as possible the risk of them clashing with other used-defined
% names.

% The e-TeX team are willing to change the names of the remaining, at-risk,
% control sequences if it is demonstrated that the current names cause problems
% or difficulties.

        \def \r@tain #1%
            {\ifdefined #1
                 \message {\string #1,}
             \else
                 \message {\string #1 (not defined),}
             \fi
            }
        {\newlinechar=`\! \message {!Retaining:}}

        \r@tain \et@xerr
        \r@tain \et@xinput
        \r@tain \et@xlibhdr
        \r@tain \et@xmsg
        \r@tain \et@xtoks
        \r@tain \et@xwarn
        \r@tain \et@xl@@d
        \r@tain \et@xl@ad
        \r@tain \et@xload
        \r@tain \et@xlang
        \r@tain \et@xhash
        \r@tain \eTeX
        \r@tain \etexhdrchk
%       \r@tain \endmodule
        \r@tain \etexstatus
        \r@tain \module
        \r@tain \uselanguage

        \r@cycle \r@tain
        \r@cycle \r@cycle

\fi

% And finally re-catcode commercial-at

\catcode `\@=12
\endinput

%% Revision-history:

01-FEB-1999: 2.1;0  Allow file to be used with e-TeX versions 2.0 and 2.1

25-MAR-1998: 2.0;19 Improved log message for \{glob|loc}{marks|box}vector (PEB)

24-MAR-1998: 2.0;18 Optimisation of one section made (DC & PEB),
			a couple of \if tests made more robust,
			and spacing improved in one macro.

24-MAR-1998: 2.0;17 Coding styles unified and all references to Peter
     			Breitenlohner eliminated from main code

23-MAR-1998: 2.0;16 Continued from 2.0;15

20-MAR-1998: 2.0;15 Changes made here and in "etexdefs.lib" to
			improve compatibility with LaTeX, and
			\{glob,loc}{marks,box}vector re-thought.

11-MAR-1998: 2.0;14 \newmark made synonym for \newmarks / PT

10-MAR-1998: 2.0;13 Missing brace re-inserted in \...lvec /PT

10-MAR-1998: 2.0;12 Typo corrected in Peter's name /PT

10-MAR-1998: 2.0;11 "\...lvec" failed to use \et@xhash; fixed / PT

10-MAR-1998: 2.0;10 \h@sh -> \et@xhash /PT

06-MAR-1998: 2.0;9 Final tweaks by PEB !

05-MAR-1998: <missing version number> Final tweaks by PT

28-Feb-1998: 2.0;8 Major re-work by PEB

24-Feb-1998: 2.0;7 \tracingnesting -> \tw@

24-FEB-1998: 2.0;6 version-mismatch reduced in severity;
                   \tracingall and ...none improved;
                   aesthetic spaces around "=" removed

24-Jan-1998: 2.0;5: block allocation of registers added

21-Jan-1998: 2.0;4: released to e-TeX team for testing/comments

20-Jan-1998: \glob... implemented, and coding simplified by
             the implementation and use of of \max@xpr

06-Jan-1998: Alpha-testing complete of extended and local register allocation.

29-Dec-1997: The "%!" convention replaced by a corresponding "%%":
             this should avoid any inadvertent conflict with Adobe conventions.

             \tracingall augmented with
                \tracinglostchars=\tw@ %%% Q -- should this be default?
                \tracingnesting=\@ne

             \tracingnone augmented.

05-DEC-1997: A long-standing bug removed: left- and right- hyphenmin
             were transposed in fallback mode :-(((((

24-APR-1997: An interim release, to provide compatibility with Peter's
             naming conventions for beta-test versions of e-TeX V2.
             Consistency checking is now restricted to \eTeXversion,
             and \eTeXrevision is ignored.

01-NOV-1996: V1.1;5: Final stage? Checking that everything possible
             is recycled whilst nothing that is needed is lost.  Retained
             names given \etex or \et@x prefix wherever possible.  Some
             potentially dangerous cs-names commented out of the recycle/retain
             lists because they were synonyms of members of the if-else-fi set.
             The definition of the e-TeX logo added: this had somehow slipped
             through the net!  Intended to be the final revision before public
             release, but awaiting comments from other members of the team.

31-OCT-1996: V1.1;4: errors noticed while proof-reading corrected; far
             greater use made of concealed control sequences with
             commercial-at (@); library file headers differentiated
             from ordinary file headers; return-values for header-check
             altered to allow fall-thru' if ok; fallback-use algorithm
             significantly modified (major semantic shift).

29-OCT-1996: V1.1;3: tidying up prior to release; careful check on
             which control words can be re-cycled; \recycle made more
             robust, to check whether one is trying to re-cycle something
             that was never 'cycled' in the first place (PEB suggestion);
             \et@xmsg re-written to use \message or \errmessage as necessary;
             \errhelps provided for all places they might be referenced.

27-OCT-1996: V1.1;2: minor version numbers re-introduced, using semi-colon
             as delimiter and stopping pattern matching at the semi-colon;
             \et@xfilehdr defined dynamically, based in \eTeXversion and
             \eTeXrevision;  \load now uses \etexhdrchk, so library
             files are required to start with an e-TeX header; this will
             have implications when e-TeX -> V2+, so this code should be
             re-considered at this point.

17-OCT-1996: V1.1: minor version numbers eliminated, to reduce the
             need for users to update their "language.def" files.

17-OCT-1996: V1.0-4: \addlanguage@hook added, version history moved to end.

17-OCT-1996: Version 1.0-3 does away with the "fallback" file.

16-OCT-1996: Version 1.0-2 implements module handling, so constant "3"
             no longer used (see below).

13-Oct-1996: Replaced \def by \chardef where possible;
             eliminated dependency on "etexdefs.def", hard-coding
             in the constant "3" (with comment) instead;
             used Bernd's \ch@ckforyn;
             re-catcoded `\@ earlier, to reduce number of \[if]csnames;
             commented the strange indentation of the \recycles at end.

11-Oct-1996: language handling commands modified (V1.0): PT/BR


==> fonts.mac <==
% File fonts.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003



                     %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
                    	%%                                         %%
                   	%% DEFINITIONS AND MACROS RELATED TO FONTS %%
                    	%%                                         %%
                    	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%File fonts.mac.
%%Originally written by Moshe Yarden, rewritten by Michael Bensimhoun.
%%(from File moshe.fnt, 15 August, 1993 -- 16 March, 2001
%%26.5.2000: bfgreek is generated now by the cmmib font instead of with pmb
%%30.9.2000: Definitions of \ibar, \ihat, \igal use now \imath
%%30.9.2000: Definitions of \jbar, \jhat, \jgal use now \jmath
%%3.3.2001: \bfGam has been added
%%16.3.2001: \bfxi has been corrected)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{fonts}{mac}

\newpackage fonts.mac 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ALLOWING PRIVATE CONTROL SEQUENCES

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

			%%%%%%%%%%%%%%%%%%%%%%%%%
			% LOADING FONTS PROCESS %			
			%%%%%%%%%%%%%%%%%%%%%%%%%

% 1) Each of the macros \eightrom (8 pt), \ninerom (9 pt), \tenrom (10 pt), 
% \twelverom (12 pt), thirteenrom (13 pt), \bigrom (14,4 pt), \bbigrom,(17,28 pt),
% \bbbigrom (20.74 pt), \Bigrom (24.88 pt), \BBigrom (29.86 pt), \BBBigrom (35.83 pt), 
% \vbigrom (42.99 pt), \vbbigrom (51.6 pt), \vbbbigrom (61.92 pt), \vBigrom (74.3 pt), 
% \vBBigrom (89.16 pt) and \vBBBigrom (106.99 pt)  defines families of font of 
% the given size (up to 12pt, the sizes increase according to a geometric progression 
% of reason 1.2). Since 1.2*1.2=1.44 is close to 1.5, switching from one size to 
% the following size gives the visual sensation that the font has grewed up 1.5 times. 
% After such a macro has been called, the following families are available:
% STANDART COMPUTER MODERN FAMILY:  
% regular: \rm (standart), \it (italic), \sl (slanted), 
% \bf (bold), \bi (italic bold), \bs (slanted bold), \sc (Caps Small Caps); 
% typewritter:  \tt (standart), \ti (italic), \ts (slanted), \tsc (Caps Small Caps); 
% Sans Serif: \ss (standart), \sb (bold), \si (slanted);
% caligraphic: \clg
% gothic): \frak or \goth; 
% FOREIGN LANGUAGES:
% cyrillic: \cyr (standart); 
% greek: \greek (standart).
% MATHEMATIC: 
% standard math italic \mathit 
% standard math bold italic \bfmath (see more below)
% math calligraphic: \mathcal  
% math double bar: \mathbb
% Eulerfraktur (gothic) \mathfrak
% For compatibility with Latex, the following are defined, but should not be included in the 
% logic: \mathbf, \mathrm, \mathtt 
%
% 2) \pmb#1.
% The macro \pmb#1 is available to write #1 in poor man bold style in each 
% size, and similarly the macros \bfalp, \bfbet etc... which define greek bold letters 
% will also adapt themselves to the given size.

% 3) \bfmath. 
% Inside a math formula, you can use \bfmath to get ALL the formula written in bold
% math italic. 
% Note: including \bfmath inside a group will not make the action local, but will apply to 
% all the formula.
% If you type "\bfmath" inside a group containing math formulae, then all the math 
% formulae appearing in that group will be in bold character.
% This is useful if you prepare automatic process of math title that you want to be bold:
% it suffice to introduce the commands \bfmath inside the group containning the
% title to have it entirely in bold.

% 4) \localbfmath#1.
% If you don't want all the math formula in bold characters but only a part of it, use
% the macro \localbfmath{...} and all what is inside the argument will be bold.



%NEW VARIABLES

\newfastcount\fontsize
\newfastcount\scriptfontsize
\newfastcount\sscriptfontsize

\newfastcount\stylecount
\stylecount=0 					%default font style is \rm %


\newfastcount\fontnum
\fontnum=3



%LOADING FONTS%

\newfam\msafam
\newfam\msbfam
\newfam\eufmfam
\newfam\mitbfam 



\def\currentstyle{%
	\ifcase\stylecount 
		rm\or mathit\or mathcal\or \or it\or bf\or sl\or bs\or bi\or sc\or tt\or%
		ts\or \ti\or \tsc\or ss\or si\or sb\or cal\or cyr\or greek\or%
		frak\or \or \bbB \or itcyr% 
	\fi
}	
		

\def\roman{\csname\currentstyle\endcsname}


\def\vBBBigrom{\fontnum 25 \setromanbigfnt{10699}{7430}{5160}}
\def\vBBigrom{\fontnum 24 \setromanbigfnt{8916}{6192}{4299}}
\def\vBigrom{\fontnum 23 \setromanbigfnt{7430}{5160}{3583}}
\def\vbbbigrom{\fontnum 22 \setromanbigfnt{6192}{4299}{2986}}
\def\vbbigrom{\fontnum 21 \setromanbigfnt{5160}{3583}{2488}}
\def\vbigrom{\fontnum 20 \setromanbigfnt{4299}{2986}{2074}}
\def\BBBigrom{\fontnum 19 \setromanbigfnt{3583}{2488}{1728}}
\def\BBigrom{\fontnum 18 \setromanbigfnt{2986}{2074}{1440}}
\def\Bigrom{\fontnum 17 \setromanbigfnt{2488}{1728}{1200}}
\def\bbbigrom{\fontnum 16 \setromanbigfnt{2074}{1440}{1000}}
\def\bbigrom{\fontnum 15 \setromanbigfnt{1728}{1200}{8}}
\def\bigrom{\fontnum 14 \setromanbigfnt{1440}{1000}{7}}
\def\thirteenrom{\fontnum 13 \setromanbigfnt{1300}{1000}{9}}
\def\twelverom{\fontnum 12 \setromanfnt{1200}{12}{9}{7}{}}
\def\elevenrom{\fontnum 11 \setromanfnt{1100}{12}{9}{7}{\scaled 917}}
\def\tenrom{\fontnum 10 \setromanfnt{1000}{10}{7}{5}{}}
\def\ninerom{\fontnum 9 \setromanfnt{900}{9}{6}{5}{}}
\def\eightrom{\fontnum 8 \setromanfnt{800}{8}{6}{5}{}}

\let\twelvepoint=\twelverom
\let\elevenpoint=\elevenrom
\let\tenpoint=\tenrom
\let\ninepoint=\ninerom
\let\eightpoint=\eightrom


\def\mathrm{\rm}
\def\mathtt{\tt}
\def\mathbf{\bf}
\def\mathfrak{\frak}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%POOR MAN'S BOLD


% this gives a kind of special bold. Usage \pmb{character}

\protected\def\pmb#1{{%
	\setbox\t@mpbox \hbox{#1}%
	\leavevmode
	\kern-.025em\copy\t@mpbox\kern-\wd\t@mpbox
	\kern.05em\copy\t@mpbox\kern-\wd\t@mpbox
	\kern-.025em\raise.0433em\box\t@mpbox
}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%INNER MACROS


\newif\ifadapt	% in some applications, the user may want to rescale all the fonts to
		% a given size. This can be done easily by setting \fontsize to the 
		% said size, by typing \adapttrue, and by redefining the families 
		% \fam0, \fam1, \slfam, \itfam, \bffam etc. below.
		
\newfam\bifam
\newfam\bsfam

\protected\def\setromanfnt#1#2#3#4#5{%
	\fontsize=#1\relax
	\scriptfontsize=\ifnum\fontnum=11 825 \else \numexpr 100*#3\relax \fi  
	\sscriptfontsize=\ifnum\fontnum=11 649 \else \numexpr 100*#4\relax \fi 
	\scp@\p@ \divide\scp@\@m \scp@\fontsize\scp@ %fix the scaled point	
	\setbox\strutbox=\hbox{\vrule \height@@8.5\scp@ \depth@@3.5\scp@ \nowidth}%
							% (fixes the strut) 
	\font\textrm=cmr#2 #5
	\font\textbf=cmbx#2 #5
	\font\textmi=cmmi#2 #5	
	\ifnum #2>10
	  \font\textsy=cmsy10 \scaled \fontsize
	  \font\textmsa=msam10 \scaled \fontsize
	  \font\textmsb=msbm10 \scaled \fontsize
	  \font\texteufm=eufm10 \scaled \fontsize
	  \font\textex=cmex10 \scaled \fontsize
	\else
	  \font\textsy=cmsy#2 #5
	  \font\textmsa=msam#2 #5
	  \font\textmsb=msbm#2 #5
	  \font\texteufm=eufm#2 #5
	  \font\textex=cmex#2 #5 %in cm-compl folder
	\fi
	\font\scriptrm=cmr#3 #5
	\font\sscriptrm=cmr#4 #5
	\font\scriptbf=cmbx#3 #5
	\font\sscriptbf=cmbx#4 #5
	\font\scriptmi=cmmi#3 #5
	\font\sscriptmi=cmmi#4 #5
	\font\scriptsy=cmsy#3 #5
	\font\sscriptsy=cmsy#4 #5
	\font\scriptex=cmex#3 #5 %in cm-compl folder
	\font\sscriptex=cmex#4 #5 %in cm-complement fold
	\font\scriptmsa=msam#3 #5
	\font\sscriptmsa=msam#4 #5	
	\font\scriptmsb=msbm#3 #5
	\font\sscriptmsb=msbm#4 #5
	\font\scripteufm=eufm#3 #5
	\font\sscripteufm=eufm#4 #5	  
	\setfontstyle@	% this define \rm, \bf, and some other macros of these kinds
	%
	% Now, we define macros \it, \sl, etc. and load the fonts inside these macros
	% in order to not overload the font stack (not all the fonts are likely to 
	% be used inside a single document).
	%
	\protected\def\it{%
		\font\textit=cmti#2 #5
		\font\scriptit=cmti#3 #5 %in cm-comp
		\font\sscriptit=cmti#4 #5 %in cm-comp
		\textfont\itfam=\textit 
		\scriptfont\itfam=\scriptit
		\scriptscriptfont\itfam=\sscriptit
		\stylecount=4 \fam\itfam \textit
	}%
	\protected\def\sl{%
		\font\textsl=cmsl#2 #5
		\font\scriptsl=cmsl#3 #5 %in cm-comp
		\font\sscriptsl=cmsl#4 #5 %in cm-comp	
		\textfont\slfam=\textsl
		\scriptfont\slfam=\scriptsl
		\scriptscriptfont\slfam=\sscriptsl
		\stylecount=6 \fam\slfam \textsl
	}%
	\def\bfmath{%
  	  \ifnum #2>10
	  	\font\textmitb=cmmib10 \scaled\fontsize
		\font\textbsy=cmbsy10 \scaled \fontsize
		\font\texteufb=eufb10 \scaled \fontsize
	  \else
	  	\font\textmitb=cmmib#2 #5
	 	\font\textbsy=cmbsy#2 #5
		\font\texteufb=eufb#2 #5	  
	  \fi
	  \font\scriptmitb=cmmib#3 #5
	  \font\sscriptmitb=cmmib#4 #5
	  \font\scriptbsy=cmbsy#3 #5
	  \font\sscriptbsy=cmbsy#4 #5	
	  \font\scripteufb=eufb#3 #5
	  \font\sscripteufb=eufb#4 #5
 	  \textfont\mitbfam=\textmitb
	  \scriptfont\mitbfam=\scriptmitb
	  \scriptscriptfont\mitbfam=\sscriptmitb
	  \textfont0=\textbf
	  \scriptfont0=\scriptbf
	  \scriptscriptfont0=\sscriptbf
	  \textfont1=\textmitb
	  \scriptfont1=\scriptmitb
	  \scriptscriptfont1=\sscriptmitb
	  \textfont2=\textbsy
	  \scriptfont2=\scriptbsy
	  \scriptscriptfont2=\sscriptbsy
	  \textfont\eufmfam=\texteufb
	  \scriptfont\eufmfam=\scripteufb
	  \scriptscriptfont\eufmfam=\sscripteufb
	}%
	\protected\def\bs{%
		\font\textbs=cmbxsl10 \scaled \fontsize
		\font\scriptbs=cmbxsl10 \scaled \scriptfontsize
		\font\sscriptbs=cmbxsl10 \scaled \sscriptfontsize
		\textfont\bsfam=\textbs 
		\scriptfont\bsfam=\scriptbs 
		\scriptscriptfont\bsfam=\sscriptbs 
	  	\stylecount=7 \fam\bsfam \textbs
	}%
  	\protected\def\bi{%
		\font\textbi=cmbxti10 \scaled \fontsize
		\font\scriptbi=cmbxti10 \scaled \scriptfontsize
		\font\sscriptbi=cmbxti10 \scaled \sscriptfontsize
		\textfont\bifam=\textbi 
		\scriptfont\bifam=\scriptbi 
		\scriptscriptfont\bifam=\sscriptbi 
	  	\stylecount=8 \fam\bifam \textbi 
	}%
	\protected\def\sc{%
		\ifnum #2>10
		  \font\textsc=cmcsc10 \scaled\fontsize
		\else 
			\ifadapt \font\textsc=cmcsc10 \scaled\fontsize
			\else \font\textsc=cmcsc#2 #5
			\fi
		\fi
	 	\stylecount=9 \textsc
	}%
	\protected\def\tt{%
		\ifadapt 
			\font\texttt=cmtt10 \scaled\fontsize
		\else	
			\font\texttt=cmtt#2 #5		
		\fi	
		\stylecount=10 \texttt
	}%
	\protected\def\ts{%
		\font\textts=cmsltt10 \scaled \fontsize
		\stylecount=11 \textts
	}%
	\protected\def\ti{%
		\font\textti=cmitt10 \scaled \fontsize
		\stylecount=12 \textti
	}%
	\protected\def\tsc{%
		\font\texttsc=cmtcsc10 \scaled\fontsize
		\stylecount=13 \texttsc
	}%	
	\protected\def\ss{%
		\ifadapt \font\textss=cmss10 \scaled\fontsize
		\else \font\textss=cmss#2 #5
		\fi
		\stylecount=14 \textss
	}%					%attention pb
	\protected\def\si{%
		\ifadapt \font\textsi=cmssi10 \scaled\fontsize
		\else \font\textsi=cmssi#2 #5
		\fi
		\stylecount=15 \textsi
	}%
	\protected\def\sb{%
		\font\textsb=cmssbx10 \scaled \fontsize
		\stylecount=16 \textsb
	}%
	\protected\def\clg{%
	      \ifnum #2>10
		\font\texteusm=eusm10 \scaled \fontsize
	      \else
	      	\ifadapt \font\texteusm=eusm10 \scaled\fontsize
		\else \font\texteusm=eusm#2 #5
		\fi
	      \fi		
	      \stylecount=17 \texteusm
	}% 	
	\protected\def\cyr{%
	      \ifnum #2>10
		\font\textcyr=wncyr10 \scaled \fontsize
	      \else
	      	\ifadapt\font\textcyr=wncyr10 \scaled\fontsize
		\else \font\textcyr=wncyr#2 #5
		\fi
	      \fi
	     \stylecount=18 \textcyr
	}%
	\protected\def\itcyr{%
	      \ifnum #2>10
		\font\itcyr=wncyi10 \scaled \fontsize
	      \else
	      	\ifadapt\font\itcyr=wncyi10 \scaled\fontsize
		\else \font\itcyr=wncyi#2 #5  	
		\fi
	      \fi
	     \stylecount=23 \itcyr
	}%
	\protected\def\greek{%
	      \ifnum #2>10
		\font\textgreek=kdgr10 \scaled\fontsize
	      \else
	      	\ifadapt \font\textgreek=kdgr10 \scaled\fontsize
		\else \font\textgreek=kdgr#2 #5
		\fi
	      \fi	
	     \stylecount=19 \textgreek
	}%
	\csname\currentstyle\endcsname
}


\protected\def\setromanbigfnt#1#2#3{%
	\fontsize=#1 %
	\scriptfontsize=#2 % 
	\sscriptfontsize=\ifnum #3>9 #3 \else \numexpr 100*#3\relax \fi 
	\scp@\p@ \divide\scp@\@m \scp@\fontsize\scp@ % fix the scaled point 
	\setbox\strutbox=\hbox{\vrule \height@@8.5\scp@ \depth@@3.5\scp@ \nowidth}%
							% (fixes the strut) 
	\tempcount@ \fontsize \multiply\tempcount@ 10 \divide\tempcount@ 12 %
	\edef\fracsize{\the\tempcount@}%
	\font\textrm=cmr12 \scaled \fracsize
	\font\textbf=cmbx12 \scaled \fracsize	
	\font\textmi=cmmi12 \scaled \fracsize
	\font\textsy=cmsy10 \scaled \fontsize
	\font\textex=cmex10 \scaled \fontsize
	\font\textmsa=msam10 \scaled \fontsize
	\font\textmsb=msbm10 \scaled \fontsize
	\font\texteufm=eufm10 \scaled \fontsize
	\font\scriptrm=cmr10 \scaled #2
	\font\scriptbf=cmbx10 \scaled #2	
	\font\scriptmi=cmmi10 \scaled #2
	\font\scriptsy=cmsy10 \scaled #2
	\font\scriptex=cmex10 \scaled #2   %in cm-comp
	\font\scriptmsa=msam10 \scaled #2	
	\font\scriptmsb=msbm10 \scaled #2
	\font\scripteufm=eufm10 \scaled #2
	\ifnum #1<2074 %
		\font\sscriptrm=cmr#3
		\font\sscriptbf=cmbx#3		
		\font\sscriptmi=cmmi#3
		\font\sscriptex=cmex#3 %in cm-complement
		\font\sscriptsy=cmsy#3
		\font\sscriptmsa=msam#3		
		\font\sscriptmsb=msbm#3
		\font\sscripteufm=eufm#3
	\else		
		\font\sscriptrm=cmr10 \scaled #3
		\font\sscriptbf=cmbx10 \scaled #3		
		\font\sscriptmi=cmmi10 \scaled #3
		\font\sscriptex=cmex10 \scaled #3 %cm-comp
		\font\sscriptsy=cmsy10 \scaled #3
		\font\sscriptmsa=msam10 \scaled #3	
		\font\sscriptmsb=msbm10 \scaled #3
		\font\sscripteufm=eufm10 \scaled #3
	\fi	
	\setfontstyle@	% this define \rm, \bf, and some other macros of these kinds
	%
	% now, we define macros \it, \sl, etc. and load the fonts inside these macros
	% in order to not overload the font stack (not all the fonts are likely to 
	% be used inside a single document).
	%
	\protected\def\it{%
		\font\textit=cmti12 \scaled \fracsize
		\textfont\itfam=\textit
		\stylecount=4 \fam\itfam \textit
	}%
	\protected\def\sl{%
		\font\textsl=cmsl12 \scaled \fracsize
		\textfont\slfam=\textsl
		\stylecount=6 \fam\slfam \textsl
	}%
	\def\bfmath{%
	  \font\textmitb=cmmib10 \scaled \fontsize
	  \font\textbsy=cmbsy10 \scaled \fontsize
	  \font\texteufb=eufb10 \scaled \fontsize
	  \font\scriptbsy=cmbsy10 \scaled #2
	  \font\scriptmitb=cmmib10 \scaled #2
	  \font\scripteufb=eufb10 \scaled #2		
	  \ifnum #1<2074 %
		\font\sscriptbsy=cmbsy#3		
		\font\sscriptmitb=cmmib#3	
		\font\sscripteufb=eufb#3		
	  \else
		\font\sscriptbsy=cmbsy10 \scaled #3
		\font\sscriptmitb=cmmib10 \scaled #3	
	  \fi	
	  \textfont\mitbfam=\textmitb 
	  \scriptfont\mitbfam=\scriptmitb
	  \scriptscriptfont\mitbfam=\sscriptmitb
	  \textfont0=\textbf 
	  \scriptfont0=\scriptbf
	  \scriptscriptfont0=\sscriptbf
	  \textfont1=\textmitb 
	  \scriptfont1=\scriptmitb
	  \scriptscriptfont1=\sscriptmitb
	  \textfont2=\textbsy 
	  \scriptfont2=\scriptbsy
	  \scriptscriptfont2=\sscriptbsy
	  \textfont\eufmfam=\texteufb 
	  \scriptfont\eufmfam=\scripteufb
	  \scriptscriptfont\eufmfam=\sscripteufb
	}% 
	\protected\def\bs{%
		\font\textbs=cmbxsl12 \scaled \fracsize
		\textfont\bsfam=\textbs
	  	\stylecount=7 \fam\bsfam \textbs
	}%
  	\protected\def\bi{%
		\font\textbi=cmbxti12 \scaled \fracsize
		\textfont\bifam=\textbi 
	  	\stylecount=8 \fam\bifam \textbi 
	}% 
	\protected\def\sc{%
		\font\textsc=cmcsc12 \scaled \fracsize
		\stylecount=9 \textsc
	}%
	\protected\def\tt{%
		\font\texttt=cmtt12 \scaled \fracsize
		\stylecount=10 \texttt
	}%
	\protected\def\ts{%
		\font\textts=cmsltt12 \scaled \fracsize
		\stylecount=11 \textts
	}%
	\protected\def\ti{%
		\font\textti=cmitt12 \scaled \fracsize
		\stylecount=12 \textti
	}%
	\protected\def\tsc{%
		\font\texttsc=cmtcsc12 \scaled\fracsize
		\stylecount=13 \texttsc
	}%	
	\protected\def\ss{%
		\font\textss=cmss12 \scaled \fracsize
		\stylecount=14 \textss
	}%							%attention pb
	\protected\def\si{%
		\font\textsi=cmssi12 \scaled \fracsize
		\stylecount=15 \textsi
	}%
	\protected\def\sb{%
		\font\textsb=cmssbx12 \scaled \fracsize
		\stylecount=16 \textsb
	}%
	% There is no 12 pts version for the following fonts:
	\protected\def\clg{%
		\font\texteusm=eusm10 \scaled \fontsize
		\stylecount=17 \texteusm
	}% 	
	\protected\def\cyr{%
		\font\textcyr=wncyr10 \scaled \fontsize
		\stylecount=18 \textcyr
	}%
	\protected\def\itcyr{%
		\font\itcyr=wncyi10 \scaled \fontsize
		\stylecount=23 \itcyr
	}%
	\protected\def\greek{%
		\font\textgreek=kdgr10 \scaled \fontsize
		\stylecount=19 \textgreek
	}%
	\csname\currentstyle\endcsname 
}


\def\setfontstyle@{%
	\textfont0=\textrm 
	\scriptfont0=\scriptrm 
	\scriptscriptfont0=\sscriptrm
	\protected\def\rm{\stylecount=0 \fam0 \textrm}%		%%
	\textfont1=\textmi 
	\scriptfont1=\scriptmi 
	\scriptscriptfont1=\sscriptmi
	\protected\def\mathit{\stylecount=1 \fam1 \textmi}%			%%
	\textfont2=\textsy 
	\scriptfont2=\scriptsy 
	\scriptscriptfont2=\sscriptsy
	\protected\def\mathcal{\stylecount=2 \fam2\relax}%			%%
	\textfont3=\textex 
	\scriptfont3=\scriptex 
	\scriptscriptfont3=\sscriptex
	% (this is a math symbol font, so no macro like \rm is provided here)
	\textfont\bffam=\textbf 
	\scriptfont\bffam=\scriptbf 
	\scriptscriptfont\bffam=\sscriptbf
	\protected\def\bf{\stylecount=5 \fam\bffam \textbf}%	%%
	\textfont\eufmfam=\texteufm
	\scriptfont\eufmfam=\scripteufm
	\scriptscriptfont\eufmfam=\sscripteufm
	\protected\def\frak{\stylecount=20 \fam\eufmfam \texteufm}%	%%
	\let\goth\frak
	\textfont\msafam=\textmsa 
	\scriptfont\msafam=\scriptmsa
	\scriptscriptfont\msafam=\sscriptmsa
	% (again a symbol font)
	\textfont\msbfam=\textmsb 
	\scriptfont\msbfam=\scriptmsb
	\scriptscriptfont\msbfam=\sscriptmsb
	\protected\def\mathbb{\stylecount=22 \fam\msbfam \textmsb}%	%%
}


%		----------------------------------------------		

\def\localbfmath#1{\mathpalette\boldmathr@ut{\bfmath #1}} 

\def\boldmathr@ut#1#2{\hbox{$#1#2$}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% INSERTING TEXT IN MATH FORMULAE


% This is useful to insert text in math formulae, like \textfragment{some_text}, for
% this macro scales the fonts to script or scriptscriptsize according to the math
% context it is used. For example, a_\textfragment{some_text} will put the subscript
% in \rm style but at the scriptscript size, while 
% a_{b_\textfragment{\sl some_text}} will put it in \sl style and in scripscript size.



\def\textfragment#1{%
	{\leavevmode\mathchoice{\hbox{#1}}{\hbox{#1}}%
			{\hbox{\scrtext@ #1}}{\hbox{\sscrtext@ #1}}}%
}	

		%----------------------------------- 

\def\scrtext@{%
	\def\rm{\stylecount=0 \scriptrm}%
	\def\bf{\stylecount=5 \scriptbf}%
	\let\@ldit\it 
	\let\@ldsl\sl
	\def\it{\@ldit \scriptit}%
	\def\sl{\@ldsl\scriptsl}% 
	\fontsize=\scriptfontsize 
	\tempcount@ \fontsize \multiply\tempcount@ 10 \divide\tempcount@ 12 %
	\edef\fracsize{\the\tempcount@}%
	\adapttrue
	\rm
}	

\def\sscrtext@{%  
	\def\rm{\stylecount=0 \sscriptrm}%
	\def\bf{\stylecount=5 \sscriptbf}%
	\let\@ldit\it 
	\let\@ldsl\sl
	\def\it{\@ldit \sscriptit}%
	\def\sl{\@ldsl\sscriptsl}% 
	\fontsize=\sscriptfontsize \scriptfontsize=\sscriptfontsize
	\tempcount@ \fontsize \multiply\tempcount@ 10 \divide\tempcount@ 12 %
	\edef\fracsize{\the\tempcount@}%
	\adapttrue
	\rm
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

		% A SLANTED SECTION SIGN SYMBOL (like \S but slanted):

\protected\def\Ssl{{\font\mathitfnt=cmitsy10 \scaled \fontsize \mathitfnt\char 120}}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\tenrom		% the default

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\restoreatcatcode 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%End of file, fonts.mac
%Written by Michael Bensimhoun.


==> hebtex.mac <==
% File hebtex.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 2003-2012



           %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
           %       HEBTEX FORMAT MACROS       %
           %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

            % FORMAT, ENGINES ETC.
            
%=======================================================================================


% ACTIVING ETEX FEATURES: 

\TeXXeTstate=1

         % FORMAT AND VERSION

\ifx\fmtname\undefined
   \def\fmtname{hebtex}   % identifie the current format
   \def\fmtversion{1.0}   % identifies the version
\fi   

% ========================================================================================

% REDIRECTING IF LUATEX IS THE TEX ENGINE:

\def\UTFheight{\false} % will be used generally to test if the utf-8 encoding is on.

\def\redirectluatex #1#2{%
   \ifdefined \directlua 
      \ifcsname #1#2luaflag\endcsname\relax
         \defcsname#1#2luaflag\endcsname {1}%
      \else
         \expandafter\let\csname #1#2luaflag\endcsname \relax
      \fi
      \expandafter\ifx\csname #1#2luaflag\endcsname\relax
         \def\TeXXeTstate=##1{}%   disabling this cs 
         \def\UTFheight{\true}%
         \input #1_UTF-8.#2 %
      \fi
   \fi
}%

\redirectluatex{hebtex}{mac}

\ifdefined\hebtexmacfile \expandafter\endinput \fi   

\let\hebtexmacfile\relax       

% ------------------------

% PROCESSING IF LATEX IS THE TEX ENGINE: 

\def\testfmt{LaTeX2e}%
\def\inputafter{\input etexinlatex.mac }%
\ifx\fmtname\undefined\else
   \ifx\fmtname\testfmt 
      \expandafter\inputafter
   \fi
\fi

% =======================================================================================

% ALLOWING PRIVATE CONTROL SEQUENCES 

{%
\catcode`\@=11
\gdef\@{@} 
%
\gdef\makeatprivate{%
   \edef\@@@ldcatcode{\the\catcode`\@\space}%
   \expandafter\edef\csname restoreatcatc@@@de\endcsname{%
      \catcode`\noexpand\@=\@@@ldcatcode \space
   }%
   \catcode`\@=11
}%
%
\gdef\restoreatcatcode{\restoreatcatc@@@de}
}

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


            % BASICS %
            
%=====================================================================================

% REDEFINITION MACROS %


\let\redef=\def 

\let\relet=\let 

%======================================================================================

% CHARACTER CODES DEFINITION MACROS:


% This one makes a token a "character" token (i.e of category 11):%
\def\makechar#1{\catcode`#1=11 }   

% This macro makes a token of a given catcode a ponctuation token (i.e of category 12):%
\def\makeother#1{\catcode`#1=12 }

% And this one makes a token of a given catcode an active token (i.e of category 12):%
\def\makeactive#1{\catcode`#1=\active}

% The following macro caused the space character to be ignored (i.e. of category 9):
\def\makespacesignored{\catcode`\ = 9 }

%=====================================================================================

% SPACE FACTOR CODES %          


% Plain Tex define the space factor code of ), ' and ] to be zero, so that if a 
% point appears just before a parenthesis or a closing quote, then the space 
% factor code of the point propagates after a parenthesis or a closing quote, 
% that is, parenthesis and quotes are made transparent for the space factor code.
% In such a way, if something like (a phrase.) is typed, then an extra space 
% will be inserted after the parenthesis (and the same for quotes). This 
% is rather indesirable from the following reasons:
% - inserting an end-of-phrase point before a closing parenthesis or quote is 
%   an american costum, not at all universal, and that seems to me illogical.
% - on the other hand, it is usual to have an abbreviation that ends a parenthesed
% phrase like (etc.) without the point of the abbreviation have the meanning of 
% an end-of-phrase at all. Neverthless, in this case also, Plain Tex will insert 
% a redundant extra space. 
% For these reasons, we change the space factor code of ), ], and ' that are defined 
% to be zero in plain Tex, in order the above behavior will not occur.
% If the user need an extra space, we define here the macro \extrasp that will 
% act as if an end-of-phrase point were put here (\@ is an abbreviation for \extrasp).



\sfcode`\)=1000 \sfcode`\'=1000 \sfcode`\]=1000

\def\extrasp{\ \hskip \the\fontdimen7\the\font \relax}

\let\@=\extrasp

%=====================================================================================

% NEW COUNTS, TOKS, ETC.

% We redefine here the macros \newcount, \newbox etc. such that it leave place in
% the registers to the slighly more efficient \newfastcount, \newfastbox etc. that
% we define here. From the point of view of the user, there is no difference
% between \newcount etc. and \newfastcount etc. except that the second king, 
% being more efficient can be used in macros that are often called or need 
% to expand fastly.
% We provide non-outer version of \newcount, \newdim,\newread etc.:
% These are \loccount, \locdim, \locread etc.
% For local versions of \newif, we recommand to use the boolean \true or \false
% (see below).


\let\newfastcount=\newcount
\let\newfastdimen=\newdimen
\let\newfastskip=\newskip
\let\newfastbox=\newbox
\let\newfasttoks=\newtoks
\let\newfastmuskip=\newmuskip


\relet\newcount=\globcount   %the macros \glob... are defined in etex.src
\relet\newdimen=\globdimen
\relet\newskip=\globskip
\relet\newbox=\globbox
\relet\newtoks=\globtoks
\relet\newmuskip=\globmuskip


% in order to use non outer version of \newcount etc., use \loccount\foo etc.
% exactly as you use \newcount\foo etc. (the \loc... macros are defined in etex.src)

\def\locread{\alloc@6\read\chardef\sixt@@n}

\def\locwrite{\alloc@7\write\chardef\sixt@@n}

%=======================================================================================

% SAVING TOKEN MEMORY


\def\glet{\global\let}

\def\gadvance{\global\advance}   % similars like \multiply are not frequent

\def\gsetbox{\global\setbox}   % relatively frequently used, so it is defined

\def\height{ height } 
\let\height@@=\height   % because sometimes, macros redefine \height 

\def\depth{ depth } 
\let\depth@@=\depth % because sometimes, macros redefine \depth

\def\width{ width }
\let\width@@=\width % because sometimes, macros redefine \width

\def\noheight{height \z@}

\def\nodepth{depth \z@}

\def\nowidth{width \z@}

\def\plus{plus}

\def\minus{minus}

\def\scaled{scaled}

\def\em@{em }

\def\ex@{ex }

\def\mu@{mu }

\def\fil{fil }

\def\fill{fill }

\def\g@bble@ne#1{}   % to gobble next token

\def\g@bbletw@#1#2{}   % to gobble two next tokens


\newfastdimen\inchdim@n
\dimendef\inch=\the\allocationnumber
\inch=1in

\newfastskip\filskip
\filskip=0pt plus 1 fil

\newfastskip\fillskip
\fillskip=0pt plus 1 fill

\newfastskip\filllskip
\filllskip=0pt plus 1filll

\def\hfilll{\hskip \filllskip}

%======================================================================================

% ALGEBRAIC EXPRESSIONS:

\def\Numexpr#1{\numexpr #1 \relax }

\def\Dimexpr#1{\dimexpr #1 \relax }

\def\numeval#1{\the\numexpr #1 \relax }

\def\dimeval#1{\the\dimexpr #1 \relax }

%======================================================================================

% CRASH REGISTERS %


% Here are defined crash registers \tempcount@, \tempdimen@ \temptoks@ and \tempread@
% for internal use only.


\newfastcount\t@mpcount  
\countdef\tempcount@=\the\allocationnumber %an abbreviation for \count\t@mpcount 

\newfastdimen\t@mpdimen     
\dimendef\tempdimen@=\the\allocationnumber %an abbreviation for \dimen\t@mpdimen

\newfastskip\t@mpskip
\skipdef\tempskip@=\the\allocationnumber   %an abbreviation for \skip\t@mpskip

\newfastmuskip\t@mpmuskip
\muskipdef\tempmuskip@=\the\allocationnumber   %an abbreviation for \skip\t@mpskip

\newfastbox\t@mpbox
\def\tempbox@{\box\t@mpbox}                 %an abbreviation for \box\t@mpbox

\newfasttoks\t@mptoks               
\toksdef\temptoks@=\the\allocationnumber    %an abbreviation for \toks\t@mptoks

\newread\t@mpread
\toksdef\tempread@=\the\allocationnumber    %an abbreviation for \read\t@mpread

\newwrite\t@mpwrite
\toksdef\tempwrite@=\the\allocationnumber   %an abbreviation for \write\t@mpwrite


%=====================================================================================

% NEW CONDITIONALS %


\newif\ifheb            %to test if global current mode is hebrew%

\newif\iflocalheb       %to test if local current mode is hebrew

\newif\ifvbreak      % to test if a vertical break is allowed after some construction 

\newif\ifhbreak      % to test if a horizontal break is allowed

\newif\iftesting   % to say to various macros that it is called from a testing box
            % (e.g., a measurement box)

\newif\ifmainvertical  % to say to various macros that they are inside the main vertical list
                  % (or inside nested groups/semi-simple groups inside the main vertical list). 
\mainverticaltrue  % default 

%======================================================================================

% BOOLEANS VARIABLES AND CONDITIONALS:


% The following two macros can be used like the following paradigm, to set booleans:
%
%          \let\flag=\false (or \def\flag\false ) and \let\flag=\true (or \def\flag\true) 
% then one can use: 
%         \ifis\flag\true (or \ifis\flag\false) as a condition.
%
% This paradigm is suitable to local flags, and less memory consuming. 
% It is conceptually different from \newif, in the sense that conditionals
% defined with \newif should be used only for testing (like \ifmmode) but
% not be used as booleans (like \mmodetrue) in our opinion. When one needs
% boolean variables, the above paradigm is better.
% 
% Note 1: the control sequence \ifis is an alias for \ifx, so it can be used
%         advantageously in other contexts for clariy like \ifis\foo\undefined
%
% Note 2: these macros cannot be used within \edef or \xdef like \edef\flag\false, 
%         otherwise an infinite loop occurs.

\def\true{\true}

\def\false{\false}

\let\ifis=\ifx 

%======================================================================================

% STEP OVER TWO MACROS EXPANSION

% IN OBSERVATION: the following macro was erroneous, and was replaced. Let see if this produces bugs !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
% \def\expandafterafter#1{\expandafter\expandafter\expandafter#1\expandafter}
% The point is that in \a \b \c, it was expanding at a first expansion level \c, then \b, \then \a, then the first macro in \b, then \a. 
% In general, this produced the desired effect, but this was not the aim here. We actually want first expansion of c, then expansion
% of \a and then the expansion of \b, that is, just to step over the \a and \b but not reversing the expansion order


\def\expandafterafter#1{\expandafter #1\expandafter}


% But we redefine the previous macro as \revexpandafter. So \revexpandafter\a\b\c
% will expand first \c (first level), then \b (first level), then \a

\def\revexpandafter#1{\expandafter\expandafter\expandafter#1\expandafter}

%====================================================================================

% ERRORS AND WARNINGS %


% USAGES:
%  - \error{...}       \error{some_error_message} % write an error message to the terminal and generates
%                       a program break; The message starts with "ERROR:...".
%
%  - \warning{...}    \warning{some_warning_message} % Write a warning message to the terminal. 
%                      The message starts with "WARNING:...".
%
%  - \newError\error_name{....}     Then you can use \Error\error_name. 
%                                   This makes efficient the use of TeX memory
%                                   because the error message is stored in a control sequence name.
%
%  - \Error       see just above
%
%  - \disableError\error_name    in order to disable the error message due to
%                                 \Error\error_name (nothing will happen).
%
%  - \enableError\error_name      in order to enable again the error message
%
%  - \newWarning\warning_name{....}     Then you can use \Warning\warning_name. 
%                                        This makes efficient the use of TeX memory
%                                        because the error message is stored in a control sequence name.
%      
%  - \Warning   see just above
%
%  - \disableWarning\warning_name        in order to disable the warning message due to
%                                        \Warning\warning_name (nothing will happen).
%  - \enableWarning\warning_name         in order to enable again the waring message
%
%  - \message          Just write something to the terminal
%
%  - \messagebreak    to begin a new line in your message, warning, or error message.
% 
% 
% \checkmainlisterror\error_name : this is a special test that output errors; if this macro 
% is called inside something else than the main vertical list or nested group/semi-simple 
% groups inside the main vertical list, then it will generate an error whose expansion is 
% \Error\error_name. So, \error_name must be defined by \newError before calling this macro
% Notice that \disableError\error_name and \enableError\error_name will apply to this 
% error checking.


\def\messagebreak{^^J}

\long\def\error#1{%
   \errmessage{\messagebreak ERROR (line \the \inputlineno): #1\messagebreak\messagebreak}%
}


\long\def\warning#1{%
   \message{\messagebreak WARNING (line \the \inputlineno): #1\messagebreak\messagebreak}%
}


\long\def\newError#1#2{%
   \edef\tempvar@{#2}%
   \edef\tempvar@{\expandafterafter\detokenize{\tempvar@}}%
   \edef\tempvar@{%
      \global\long\def\noexpand#1{%
         \csname \tempvar@\endcsname
      }
   }%
   \tempvar@
}


\long\def\newWarning#1#2{%
   \edef\tempvar@{#2}%
   \edef\tempvar@{\expandafterafter\detokenize{\tempvar@}}%
   \edef\tempvar@{%
      \global\long\def\noexpand#1{%
         \csname \tempvar@\endcsname
      }
   }%
   \tempvar@
}

\def\Error#1{%
   \edef\tempvar@{\detokenize\expandafter{#1}}% 
   \expandafter\ifis\csname @@@enabled\detokenize{#1}Error@\endcsname\false 
   \else
      \errmessage{\messagebreak  ERROR (line \the \inputlineno):\space 
         \expandafterafter\g@bble@ne\tempvar@ \messagebreak\messagebreak}%
   \fi   
}

\def\Warning#1{%
   \edef\tempvar@{\detokenize\expandafter{#1}}%
   \expandafter\ifis\csname @@@enabled\detokenize{#1}Warning@\endcsname\false 
   \else
      \message{\messagebreak WARNING (line \the \inputlineno):\space 
         \expandafterafter\g@bble@ne\tempvar@ \messagebreak\messagebreak}%
   \fi   
}


\def\disableError#1{\expandafter\let\csname @@@enabled\detokenize{#1}Error@\endcsname \false}

\def\enableError#1{\expandafter\let\csname @@@enabled\detokenize{#1}Error@\endcsname \true}

\def\disableWarning#1{\expandafter\let\csname @@@enabled\detokenize{#1}Warning@\endcsname \false}

\def\enableWarning#1{\expandafter\let\csname @@@enabled\detokenize{#1}Warning@\endcsname \true}


% --------------


\def\checkmainlisterror#1{%
   \ifnum\currentgrouptype=\z@ % main vertical list 
   \else\ifnum\currentgrouptype=\@ne % simple group
      \aftergroup\checkmainlisterror\aftergroup #1%
   \else\ifnum\currentgrouptype=14 % semi-simple group
      \aftergroup\checkmainlisterror\aftergroup #1%
   \else \relax 
      \Error#1%
   \fi\fi\fi   
}   

%====================================================================================

% SPECIAL CHARACTERS %

% In some circumstances, it is useful to have abbreviations for special characters
% that one usually type as \&, @, \$, \etc.
% Special characters are \hatchar, \diezechar, \dollarchar, \percentchar, \tabchar,
% \tildechar, \underscorechar, \charetchar, \vertbarchar, \obracechar, \cbracechar,
% and \bslashchar.
% Note that these characters depends on the font used, and are usually defined as 
% \char "some_number.

\let\@ldobrace=\{
\let\@ldcbrace=\}

\def\hatchar{@} % THE CATCODE OF @ HAS ALREADY BEEN SET TO 11
\let\diezechar=\#
\let\dollarchar=\$
\let\percentchar=\%
\let\tabchar=\&
\def\tildechar{\char"7E}
\let\underscorechar=\_
\def\charetchar{\char"5E}
\def\vertbarchar{\ifmmode \mathbin{\mid}\else $\m@th\mathbin{\mid}$\fi}
\def\obracechar{\ifmmode\@ldobrace \else $\m@th \@ldobrace$\fi}
\def\cbracechar{\ifmmode \@ldcbrace \else $\m@th \@ldcbrace$\fi}
\def\bslashchar{\ifmmode \backslash \else {\tt \char 92}\fi}

% NOTE: \^ and \~ are accent macros.  

%=======================================================================================
% SPECIAL SYMBOLS AS CHARACTERS

% The following macros provide the special symbols as symbol with character catcode.
% This is useful to write given characters in a file and similar uses, because 
% the catcode of these caracters are usually different from 11 or 12. 
% On the other hand, we found useless to provide such macros for symbols of
% category code 12, since they behave almost like usual character signs and are 
% not a problem in general. 
%
% \backslashsymbol --> \ 
% \hatsymbol --> @
% \tildesymbol --> ~
% \percentsymbol --> %
% \diezesymbol --> #
% \dollarsymbol --> $
% \underscoresymbol --> _
% \charetsymbol --> ^
% \tabsymbol --> & 
% \obracesymbol --> {
% \cbracesymbol --> }

\begingroup
\gdef\hatsymbol{@}
\makechar\~  \gdef\tildesymbol{~}
\makechar\%  \gdef\percentsymbol{%}
\makechar\#  \gdef\diezesymbol{#}
\makechar\$  \gdef\dollarsymbol{$}
\makechar\_  \gdef\underscoresymbol{_}
\makechar\^  \gdef\charetsymbol{^}
\makechar\&  \gdef\tabsymbol{&}
\endgroup

\let\commentsymbol=\percentsymbol

\begingroup
\makechar\{ 
\makechar\} 
\catcode`\+=1 
\catcode`\-=2 
\gdef\obracesymbol+{-
\gdef\cbracesymbol+}-
\endgroup 

{%  
% True backslash symbol: \
\catcode `\*=0  
\makechar \\ 
*gdef*backslashsymbol{\}
}
% Now, one can use \backslashsymbol and this will produce a true \backslash 
% character glyph for writting it in a file for example. 
% But it will not be always displayed as a backslash depending on the current font. 

%======================================================================================

% PREVENTING BREAKS


% the following macro acts as \nobreak, but it also set the draps \ifhbreak and 
% \ifvbreak to false, in order that other macros can test if they are allowed
% to put a break at this point. At the beginning of every paragraph, these draps are
% automatically reset to the "true" value (see the everypar process below).


\def\Nobreak{\nobreak \hbreakfalse \vbreakfalse \let\nobreakprocess@\n@bre@k} 


%         ------------------------------ 

\def\n@bre@k{\hbreaktrue \vbreaktrue \let\nobreakprocess@\relax} 

\n@bre@k

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% TESTING MACROS %

%====================================================================================

% ARGUMENT TESTING

% To test if the argument of a macro is void, use 
% "\if\isvoid{#1} do_something [\else do_somethingelse] \fi
% REMARK: Like built-in tests, this test is fully expandable. 
% 
% Old version, not totally expandable:
%\protected\def\isvoid#1{%
%   //\def\tempvar@{#1}\else\def\tempvar@{#1}\expandafter\unless\fi   %case use of \unless 
%   \ifx\tempvar@\empty 
%}  


% New version, totally expandable:

\def\isvoid#1{%
   //\else\expandafter\expandafter\expandafter\unless\fi    % case where \unless appears before 
   \expandafter\ifx \csname\detokenize{#1}empty\endcsname \empty 
}

%===================================================================================== 

% TOTALLY EXPANDABLE EMPTYNESS TESTING:

% \if\isempty{some_cs}...  tests is something is empty, while some_cs will be totally expanded.
% This macro don't work with all control sequences, but may be useful in total expansion contexts. 

\expandafter\let\csname $@empty$\endcsname = \empty

\def\isempty#1{%
   //\else\expandafter\expandafter\expandafter\unless\fi    % case where \unless appears before 
   \expandafter\ifx\csname $@empty#1$\endcsname \empty
}


%=====================================================================================

% FILE TESTING:

% To test if a file exists 
% Usage: " \if\existfile{filename}do_something [\else do_something_else]\fi "
% REMARK: Unlike built in tests, this test is not fully expandable. 


\protected\def\existfile #1{%
   //\begingroup \else \begingroup \aftergroup\unless@ \fi   % case \unless appears before 
   \if\isvoid{#1}\aftergroup\iffalse@
   \else
      \openin\t@mpread=#1 % 
      \ifeof\t@mpread \aftergroup\iffalse@ 
      \else \aftergroup\iftrue@ 
      \fi 
      \immediate\closein\t@mpread
   \fi   
   \endgroup   
}   

\def\iffalse@{\iffalse}

\def\iftrue@{\iftrue}

\def\unless@{\expandafter\unless}

%====================================================================================

% DIGIT NUMBER TESTING:
% This allows testing if a character is a digit number (0-9). 
% USAGE: \if\isdigit{cs} .... \fi , where cs expands to a character (but not to a primitive). 
% This macro works in total expansion contexts. 
% Nevertheless, it may fail if the argument is an active character like "~" etc., as these 
% characters usually expand to primitives. 

\expandafter\let\csname @digit0\endcsname \true
\expandafter\let\csname @digit1\endcsname \true
\expandafter\let\csname @digit2\endcsname \true
\expandafter\let\csname @digit3\endcsname \true
\expandafter\let\csname @digit4\endcsname \true
\expandafter\let\csname @digit5\endcsname \true
\expandafter\let\csname @digit6\endcsname \true
\expandafter\let\csname @digit7\endcsname \true
\expandafter\let\csname @digit8\endcsname \true
\expandafter\let\csname @digit9\endcsname \true

\def\isdigit #1{%
	//\else\expandafter\expandafter\expandafter\unless\fi    % case where \unless appears before 
   \expandafter\ifx\csname @digit#1\endcsname\true 
}


%=====================================================================================

% STRING COMPARISON TESTING


% To test if two strings of characters are equal, use 
% " \if\issame{string_1}{string_2} do_something [\else do_something_else] \fi
% This works even if the strings contain macro (but they remains unexpanded:
% for example \if\issame{\relax}{\relax} will be true, but if we define \cs as
% \let\cs\relax, then \if\issame{\relax}{\cs} will be false).
% REMARK: Unlike built in tests, this test is not fully expandable. 


\protected\def\issame#1#2{%
   //\begingroup \else \begingroup \aftergroup\unless@ \fi   % case where \unless appears before 
     \def\tempvar@{#1}\def\testch@r{#2}%
   \ifx\tempvar@\testch@r \aftergroup \iftrue@ \else \aftergroup \iffalse@ \fi
   \endgroup
} 

%=====================================================================================

% VADJUST WITH PREVIOUS LINE DEPTH TESTING


% The macro \vadjusttest does something like \vadjust, at the difference that its
% first and third arguments will be expanded only after the whole paragraph has broken 
% into lines, while its second argument acts simply like a \vadjust: After the paragraph 
% has broken into lines, the first argument is then expanded, then the vertical material
% corresponding to the second argument, then the third argument is expanded.
% This asynchronous mechanism makes it a rather delicate macro, so, unless you 
% precisely know what you do, don't use it.  The additional crucial fact is that you 
% can use the dimension \linedepth inside the first and third arguments of \vadjusttest,
% that represent the depth of the line \vadjusttest is called from, and similarly,
% you can use \currentheight that represent the total height of the material accumulated
% up to the line \vadjusttest is called from (that is, \currentheight=\ht255). 
% USAGE: \vadjusttest{vertical material that may make use of \linedepth}%
%   {vertical_material_now_expanded}{vertical material that may make use 
%                           of \linedepth}
%
% NOTE 1: \vadjusttest is essentially useful to implement macros that put margin notes 
% like this: 
% \vadjusttest{\vskip -\linedepth}{the_box_containing_the_marginnote}{\vskip\linedepth}% 
%
% NOTE 2: unfortunately, if a horizontal line contains more than one \vadjusttest,
% then the \linedepth dimension will be 0pt inside the \vadjusttest following the 
% first \vadjusttest. But, if a same paragraph contains several \vadjusttest that 
% aren't ultimately called from the same line, everything will be ok. 



\newfastdimen\linedepth

\newfastdimen\currentheight

\newError\vadjustesterr@{%
   \noexpand\vadjusttest can be used only in the main vertical list, or %
   inside (possibly nested) simple groups (or semi-simple group) inside the main vertical list.
}


\newif\if@ctiveadjust      %to test if a \vadjusttest has been called


\def\vadjusttest#1#2#3{%
   \checkmainlisterror\vadjusttesterr@
   \gadvance\v@djtestc@unt \tw@
   \if@ctiveadjust \else 
      \global\@ld@utput\expandafter{\the\output}%
      \vadjust{\break}%
      \global\@ldholdinginserts\holdinginserts
      \global\holdinginserts\@ne
      \global\@ldvsize\vsize
      \global\vsize\maxdimen   %avoiding page break 
      \global\pagegoal\maxdimen
      \holdingmarks
   \fi   
   \global\@ctiveadjusttrue   
   \global\output\expandafter{\the\vadjtest@utput}%   
   \gappend{{#1}{#3}}(to:)\vadjusttestt@ks   
   \vadjust{\break #2\break}%
}


      %-----------------------------------------------


\newfastdimen\@ldvsize
\newfastcount\@ldholdinginserts
\newfastcount\v@djtestc@unt
\v@djtestc@unt=0
\newfastcount\tempvadjc@unt
\tempvadjc@unt=-1
\newfasttoks\vadjusttestt@ks
\vadjusttestt@ks{}
\newfastbox\outputtempb@x
\let\@ldmaxdepth=\p@renwd 
\@ldmaxdepth=0pt   % (in place of \newdimen\@ldmaxdepth, 
                  % to avoid lost of dimen register, 
                  % because \p@renwd is redefined below)
\newfasttoks\@ld@utput
\newfasttoks\vadjtest@utput



\vadjtest@utput={%
   \deadcycles \numexpr \deadcycles-\@ne 
   \gadvance\tempvadjc@unt \@ne
   \ifnum\tempvadjc@unt=\z@  \firstvadjtp@ss   % first pass
   \else \ifnum\tempvadjc@unt>\v@djtestc@unt \l@stvadjtp@sses   % 2 last passes
   \else 
      \ifodd\tempvadjc@unt 
         \global\linedepth \dp\@cclv 
         \global\currentheight \ht\@cclv
      \fi
      \unvbox\@cclv   
      \ifnum\tempvadjc@unt=\v@djtestc@unt 
               % the last \vadjusttest has been reached
         \let\@@vadjnextiter\break
      \else 
         \let\@@vadjnextiter\relax   
      \fi   
      \gpop\vadjusttestt@ks(into:)\tempvar@
      \tempvar@ \@@vadjnextiter
   \fi\fi   
}


\def\firstvadjtp@ss{%   %the first pass, that fix \maxdepth to \maxdimen
      \global\@ldmaxdepth\maxdepth
      \global\maxdepth\maxdimen
      \gappend\toksterminal(to:)\vadjusttestt@ks
      \unvbox\@cclv
}   

\def\l@stvadjtp@sses{%
   \ifnum\tempvadjc@unt=\numexpr\v@djtestc@unt +\@ne %
       %before the last pass we need to restitute the \topmarks
      \gsetbox\outputtempb@x\box\@cclv
      \null \recovermarks \break            
   \else        %the last pass that restitutes all old values
      \global\maxdepth\@ldmaxdepth
      \global\vsize\@ldvsize
      \global\holdinginserts\@ldholdinginserts
      \global\tempvadjc@unt\m@ne
      \global\v@djtestc@unt\z@
      \global\vadjusttestt@ks{}%   
      \global\@ctiveadjustfalse
      \global\output\the\@ld@utput
      \setbox\t@mpbox\box\@cclv
      \unvbox\outputtempb@x    
   \fi
}

%=====================================================================================

% NEXT CHAR TESTING %


% This allow to test the next character and then to call a routine accordingly.
% This is useful to implement optional macros.
% Usage: \ifnexttoken next_char{do_something}{else_do_something_else}
%
% example: \def\hello{\ifnexttoken[\optionalrout\nonoptionalrout}
%          \def\optionalrout[#1]{hello #1} \def\nonoptionalrout{hello word}
%          then one can call either \hello or \hello[john].
% Note that to implemement standart optional macros, it is better to use \optmacro below.



\protected\def\ifnexttoken#1#2#3{%
   \let\t@stch@r=#1\def\m@c@ne{#2}\def\m@ctw@{#3}% 
   \futurenonspacelet\testch@r\gench@rrout@
}

\def\gench@rrout@{%
   \ifx\testch@r\t@stch@r \let\n@xt\m@c@ne \else \let\n@xt\m@ctw@ \fi 
   \n@xt
}%   


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% MACRO PLAYING: 


%======================================================================

% ABBREVIATION FOR \EXPANDAFTER\DEF\CSNAME

\def\defcsname{\expandafter\def\csname}

%=======================================================================

% DEF AFTER FIRST EXPANSION STEP


% USAGE: \defafter\foo{some_material}
% This define \foo as the first step expansion of "some_material".


\def\defafter#1{\def\g@bleddef{\def #1}\expandafterafter\g@bleddef}

%========================================================================

% CONTROL SEQUENCE DEFINITION WHILE IGNORING SPACES IN THE ARGUMENT:

% USAGE: 
% \ignorespacesdef\foo{some_material}
% 
% Define \foo as "some_material" like \def, but
% any space appearing inside the argmument "some_material" will be 
% ignored in the definition of \foo.
%
% NOTE: the definition of \foo may contain the hat @ character, because
% as its catcode is made equal to 11 (character) inside the macro.

\def\ignorespacesdef #1#2{%
   \begingroup
   \makechar\@ % 
   \makespacesignored
   \scantokens{\gdef #1{#2}}%
   \endgroup
}   

%========================================================================

% FUTURENONSPACELET %


% This is like "\futurelet" but discard any anomalous space token
% before a non-space token is scaned (see the TeXbook, p 368-369)%



\protected\def\futurenonspacelet#1{%
   \def\@cs{#1}\afterassignment\@stepone \let\@nexttoken= %
}


%                        ------------------------

\begingroup % The grouping here avoids stepping on an outside use of `\\'.
\def\\{\glet\@stoken= }%
\\ % now \@stoken is a space token 
\endgroup

\def\@stepone{\expandafter\futurelet\@cs\@steptwo}%

\def\@steptwo{%
   \expandafter\ifx\@cs\@stoken \let\n@xt\@stepthree% 
      \else \let\n@xt\@nexttoken% 
   \fi 
   \n@xt
}%

\def\@stepthree{\afterassignment\@stepone \let\n@xt= }%
  

%======================================================================================

% DEFINING MACRO WITH MORE THAN 9 ARGUMENTS 

% USAGE: \manyargdef\foo{do_something_with_\arg{1}_\arg{2}_etc_as_you_wish}
%        \foo{arg1}{arg2}...(as many as necessary).
%
% EXAMPLE :
% \manyargsdef\foo{\arg{1}:\arg{3}:\arg{5} hello \arg{11}:\arg{13}}
% \a{A}{B}{C}{D}{E}{F}{G}{H}{I}{J}{K}{L}{M}
%


\newcount\@@argnum

\def\manyargsdef #1#2{\def#1{\@@argnum=1\def\@@useargs{#2}\@@inargs}}

\def\@@inargs{\futurelet\n@xt\@@inargsA}

\def\@@inargsA{\ifx\n@xt\bgroup \expandafter\@@inargsB \else \expandafter\@@useargs \fi}

\def\@@inargsB #1{%
   \defcsname @@Arg:\the\@@argnum\endcsname{#1}%
   \advance\@@argnum by\@ne 
   \@@inargs
}

\def\arg#1{\csname @@Arg:#1\endcsname}

%======================================================================================

% INDEXED MACROS:

% Normally, it is impossible to define macros like mac1, mac2, ... because numbers 
% are not allowed inside the name of a macro. But the following  macros will 
% have the same effect: \defM\cs_name(index_or_several_indices){macro_definition}
% For example, \defM\mymacro(0){foo}, or \defM\myothermacro(1,2){foo too}
% it is now possible to get back these indexed macros by typing \getM\mymacro(0) and
% \getM\myothermacro\(1,2) that will expand to "foo" and "foo too". 
% Similarly to \edef, \gdef and \xdef, macros \edefM, \gdefM and \xdefM are defined,
% and one get back the corresponding vectorized macro by \getM as above.
% Example \defM\my_array(\the\count0){hello} \defM\my_array(2){ }
% \defM\my_array(3,3,2){world}. 
% Then \getM\my_array(\the\count0)\getM\my_array(2)\getM\my_array(3,3,2) will expand 
% to "hello word". Indexed macros can be used in circumstances where one would need to 
% define arrays in another programming language; but be carreful not doing too large 
% arrays (say, larger than 1000 entries). 
%
% REMARKS:
% 1. Every character can be used as the name of the macro, like underscore "_"
% numbers etc.  
%
% 2. To test if a specific entry of the index macro has been set, use the (totally 
% expandable) macro \isdefinedM like in the construct below:
% [unless]\if\isdefinedM\cs_name(index) ... [\else ...]  \fi
% Example \if\isdefinedM\my_array(1) ... \fi
%
% 3. When using the indexed macros as arrays, it is important to understand that the entries
% of this array remains defined all the time. So, if some macro uses "empty" entries as
% a feature (testing with \isdefinedM), a subsequent call to this macro will probably not
% gives the expected result. To remedie to this, it is possible to "empty" (or to "undefine)
% some entry in the array: the macros \undefineM and \gundefineM (global undefine) can be 
% used like \undefineM\cs_name(index). This acts as if the entry has never been defined.
%
% 4. The macro \showM\cs_name(index) make possible the user to look at the content of an 
% indexed macro as \show does for ordinary macros
   

\def\defM#1(#2)#3{\defcsname \expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname{#3}}
\def\gdefM#1(#2)#3{\expandafter\gdef\csname \expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname{#3}}
\def\edefM#1(#2)#3{\expandafter\edef\csname \expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname{#3}}
\def\xdefM#1(#2)#3{\expandafter\xdef\csname \expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname{#3}}

\def\getM#1(#2){\csname \expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname}

\def\showM#1(#2){\expandafter\show\csname \expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname}


\def\isdefinedM#1(#2){%
   //\else\expandafter\g@bbletw@\fi
   \expandafter\unless\expandafter\ifx\csname\expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname\relax 
}

\def\undefineM#1(#2){\expandafter\let\csname\expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname\relax}

\def\gundefineM#1(#2){\expandafter\glet\csname\expandafter\g@bble@ne\detokenize{#1}(#2)\endcsname\relax}

  
%======================================================================================

%TOKENS PROCESS%


% 1) \append

% To append a token to a token list (i.e. to add a token add the end of a token list): 
% USAGE: \append\foo(to:)\tok_list
% \gappend is the global version of \append (as \gdef is the global version of \def).



\protected\def\append#1(to:)#2{#2\expandafter{\the#2#1}}


\protected\def\gappend#1(to:)#2{\global #2\expandafter{\the#2#1}} 
      %the global version of \append%


%-------------------------------------------------------------------------------------

% 2)\prepend

% to prepend a token \foo to a token list (i.e. to add a token add the beginnning of %
% a token list): 
% USAGE: \prepend\foo(to:)\tok_list
% \gprepend is the global version of \prepend


\protected\def\prepend#1(to:)#2{#2\expandafter\prepend@\the#2(\endtail@:){#1}}


\protected\def\gprepend#1(to:)#2{\global #2\expandafter\prepend@\the#2(\endtail@:){#1}}
         %the global version of \prepend%

%            ------------------------------

\def\prepend@#1(\endtail@:)#2{{#2#1}}         

%-------------------------------------------------------------------------------------

% 3) \pop

% to pop (i.e. to take the first element of) a token list into a macro \foo: 
% Usage: \pop\tok_list(into:)\foo
% Note that the poped thing will not necessarly be a token: if the current
% token in the head is an openning brace character, then the popped thing will 
% be all what is enclosed between this brace and the closing brace that need to 
% be found inside the toks.
% Also, it is recommended to append  "\toksterminal" to the token list in order 
% to test if the end of the token list has been reached with "\ifx\foo\toksterminal"
% else, if you pop a token list that has reached its end, there will be an error
%( you can also put "{}{}" at the end and to test if the end has been reached with
% "\ifx\foo\empty" but then, you have to be sure that none of the tokens inside the list
% may be "{}").
% Note that if the end of your token list is "{foo}", then when the element just before
% "{}" in the list will be poped, the list will become foo and not {foo} (this is in 
% some sense a bug); to prevent this, the best is to put "\toksterminal" at the end 
% of the list as explained above; other solutions are to put "{{foo}}" in place of 
%"{foo}" at the end of the list, or "{foo}{}".
% \gpop is the global version of \pop



\def\toksterminal{\toksterminal}

\protected\def\pop#1(into:)#2{\expandafter\pop@\the#1(\endtail@:){#2}{#1}}

\protected\def\gpop#1(into:)#2{\expandafter\gpop@\the#1(\endtail@:){#2}{#1}}


%                               -------------------------------------

\def\pop@#1#2(\endtail@:)#3#4{\def#3{#1}#4{#2}}% 

\def\gpop@#1#2(\endtail@:)#3#4{\gdef#3{#1}\global #4{#2}}% 
 

%=====================================================================================

%OPTIONAL MACROS%


% To define easily optional macros (the option is inside brackets []), with 
% no or several non optional arguments.
%
% USAGE: \optmacro\no_optional_macro_name\optional_macro_name
% Example 1:
%   To define an optional macro with two non optional arguments:
%
%          \def\foo{\optmacro\mynooptmacro\myoptmacro}
%          \def\mynooptmacro#1#2...{...}
%          \def\myoptmacro[#1]#2#3...{...}
%
%   Then you can use \foo[optional_arg]{arg1}{arg2} or \foo{arg1}{arg2}                
%
% If you define an hebrew optional macro (written from right to left), introduce in it 
% the drap  "\hebmacro" in order the macro be able to recognize inverted brackets.
% For example, after one has defined the macros as in the example above
% one can define: \def\hebfoo{\hebmacro\foo}, and \hebfoo will work with inv brackets.
% Then you can use \ifhebmacro inside the macro definition to test wether
% or not the hebrew version is used (for instance, in the examples above, you can
% use \ifhebmacro inside the macros \mynooptmacro or \myoptmacro). 
%
% DOUBLE OPTIONAL MACROS: 
% You can use \optmacro to define double (or more) optional macros, as in the
% following paradigm:
% 
% Example 2: 
%   To define a double optional macros:
%
%   \def\foo{\optmacro\nooptmacro\optmacro}
%   \def\nooptmacro#1#2...{...}
%   \def\optmacro[#1]{\def\cs{#1}\optmacro\simpleoptmacro\doubleoptmacro}
%   \def\simpleoptmacro#1#2...{... something that can use \cs ...}
%   \def\doubleoptmacro[#1]#2...{... something that can use \cs ...}
%
%  Then it is possible to use \foo[opt_arg_1][opt_arg_2]{arg}, or \foo[opt_arg]{arg}
%  or \foo{arg}. 
% But it must be observed that you can't use the feature "\hebmacro" 
% before \foo in this case, because \heb@ptmac is reset to "false" at the end of 
% each use of \optmacro (by \heb@ptmacprocess), to ensure the user do not use 
% by error a residual value.  Nevertheless, if you know what you do, you can redefined 
% \heb@ptmacprocess below to reset the value of \heb@ptmac only after the second,
% third or more pass: for example, 
% \def\doublehebmacro{\def\heb@ptmacprocess{\let\heb@ptmacprocess\heb@ptmacfalse}}
% allow the use of double optional hebrew macros, in constructions like
% \def\hebfoo{\doublehebmacro \foo}. 


\newif\ifhebmacro   %to test if hebrew optional macro 

\newif\ifheb@ptmac

\let\hebmacro\heb@ptmactrue

\let\heb@ptmacprocess=\heb@ptmacfalse   %this can be redefined for multiple optional
               % hebrew macros

\def\optmacro#1#2{%
   \hebmacrofalse   %to prevent true value from previous opt macro%
   \ifheb@ptmac 
      \def\no@ptmacro{\hebmacrotrue #1}%   
      \def\@ptmacro]##1[{\hebmacrotrue #2[##1]}%
   \else \let\no@ptmacro #1\let\@ptmacro #2%
   \fi
   \futurenonspacelet\@pttest@\@ptm@cr@ut
}

\def\@ptm@cr@ut{%
   \ifheb@ptmac 
      \ifx\@pttest@]\let\n@xt@pt\@ptmacro % 
      \else \let\n@xt@pt\no@ptmacro
      \fi
      \global\heb@ptmacprocess
   \else 
      \ifx \@pttest@[\let\n@xt@pt\@ptmacro % 
      \else \let\n@xt@pt\no@ptmacro %
      \fi
   \fi 
   \n@xt@pt
}   

%------------------------------------------------------------------------------------

% TOTALLY EXPANDABLE OPTIONAL MACROS:

% The following optional macro maker produces optional macros that are totally expandable.
%
% Usage: 
%       \def\optfoo [#1]#2{ .... }
%       \def\nooptfoo #1{ .... }
%       \makeoptmac\foo\optfoo\nooptfoo
%
% Then the macro \foo can be used as an optional macro even in a total expansion context, 
% either like \foo[...]{....}, or like \foo{....}.
% For example: \edef\example{\foo[xx]{yy}}
% 
% There is no problem to create multiple non optional arguments optional macros with this command.
% For example:
%    \def\optfoo [#1]#2#3{ .... }
%    \def\nooptfoo #1#2{ .... }
%    \makeoptmac\foo\optfoo\nooptfoo
% Then the macro \foo can be used as an optional macro with multiple arguments, either like 
% \foo[...]{....}{....} or like \foo{....}{....}.
%
% Unfortunately, it is impossible to make a macro that is both totally expandable, and 
% optional without any non optional argument, at least not without modifying the definition 
% of the EOL character. 
% So, if you need such a macro, you'll have to use \optmacro above and renunciate 
% to total expansion.
% 


\def\makeoptmac#1#2#3{%
   \unless\ifdefined\[\def \[{\[}\fi  
   \defcsname \detokenize{#2first}\endcsname ##1\relax{\fi #2}%
   \defcsname \detokenize{#3first}\endcsname \fi ##1\relax [{\fi #3{##1}}%
   \def #1##1{%
      \expandafter\ifx\csname \detokenize{##1}\endcsname\[ % the next \csname macro will absorb all the following lines up to ##1\relax (included)
         \csname\detokenize{#2first}\endcsname 
      \else
         \csname\detokenize{#3first}\endcsname % the \csname macro will absorb all the following lines up to ##1\relax (included)
      \fi
      ##1\relax [ % 
   }%
}%

%=====================================================================================

% SELF GENERATING LABELING PROCESS:

% The following macros allow generating labels automatically. 
%
% USAGE: 
% \newselflabeling{labeling_generic_name}       --> create the self labeling object
% \incrementselflabeling{labeling_generic_name} --> move to the next label, but produces nothing
% \selflabeling{labeling_generic_name}          --> produces the label name (can be used in a total 
%                                                   expansion context).
% EXAMPLE: 
% to visualize the labels produced by the labeling process, try the following code
% \newselflabeling{foo}
% \selflabeling{foo}\par % visualization
% \incrementselflabeling{foo} % move to the next label
% \selflabeling{foo}\par 
% \incrementselflabeling{foo}
% \selflabeling{foo}


\def\newselflabeling #1{%
   \expandafter\ifx\csname #1-counter@@@\endcsname\relax 
      \expandafter\gdef\csname #1-counter@@@\endcsname{0}%
   \else
      \error{Label generic name already used.}%
   \else   
   \fi   
}

\def\incrementselflabeling #1{%
   \expandafter\xdef\csname #1-counter@@@\endcsname{%
      \expandafterafter\numeval{\csname #1-counter@@@\endcsname + 1}%
   }%
}   

\def\detokenizeafter{\noexpand\detokenize}

\def\selflabeling #1{\expandafterafter\detokenizeafter{\csname #1-counter@@@\endcsname-#1-labeling@@@}}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% REDEFINITION OF SOME MACROS OF PLAIN TEX IN ORDER TO FIX PROBLEMS OR TO IMPROVE
% THESE MACROS. IN} MOST CASES, THIS IS MADE IN A COMPATIBLE WAY IN ORDER TO
% KEEP PLAIN TEX DEFAULTS AND USAGES.


%======================================================================================

% REDEFINITION OF \OBEYSPACES

% In plain TeX, \obeyspaces is simply defined as \catcode`\ =\active.
% This may cause problems since if one redefine the active space to be
% something else than \space, then \obeyspaces will produce unexpected 
% results.


{%
\catcode`\ =\active
\gdef\obeyspaces{\catcode`\ \active\let \space}%
}

%======================================================================================


% DEFINITIONS MODIFIED FROM PLAIN TO INCLUDE \scp@ (scaled point) INSTEAD OF \p@


% \scp@ replaces \p@ and pt to ultimatively ensure proper scaling with the font size.
% Note: Scaling \p@ itself, which would have avoided redefinition of the
% macros below, leads to unpredictable output.



\newfastdimen\scp@


% scaled points

\scp@=\p@       % the Plain Tex default

\def\scpt{\scp@}    %to let the user use scaled points


\redef\vdots{%
   \vbox{%
      \vreset \baselineskip4\scp@ \lineskiplimit\z@
      \kern 6\scp@ \hbox{.}\hbox{.}\hbox{.}%
   }%
}

\redef\ddots{%
   \mathinner{%
      \mkern1mu \raise7\scp@ \vbox{\vreset \kern7\scp@ \hbox{.}}\mkern2mu
      \raise4\scp@ \hbox{.}\mkern2mu \raise\scp@ \hbox{.}\mkern1mu
   }%
}

\redef\overrightarrow#1{%
   \vbox{%
      \m@th\ialign{%
         ##\crcr
         \rightarrowfill\crcr\noalign{\kern-\scp@\nointerlineskip}%
         $\hfil\displaystyle{#1}\hfil$\crcr
      }%
   }%
}

\redef\overleftarrow#1{%
   \vbox{%
      \m@th\ialign{%
         ##\crcr
         \leftarrowfill\crcr\noalign{\kern-\scp@\nointerlineskip}%
         $\hfil\displaystyle{#1}\hfil$\crcr
      }%
   }%
}

\redef\overbrace#1{%
   \mathop{%
      \vbox{%
         \m@th\ialign{##\crcr\noalign{\kern\thr@@\scp@}%
         \downbracefill\crcr\noalign{\kern\thr@@\scp@\nointerlineskip}%
         $\hfil\displaystyle{#1}\hfil$\crcr}%
      }%
   }\limits
}

\redef\underbrace#1{%
   \mathop{%
      \vtop{%
         \m@th\ialign{%
            ##\crcr
                 $\hfil\displaystyle{#1}\hfil$\crcr
            \noalign{\kern\thr@@\scp@\nointerlineskip}%
                  \upbracefill\crcr
            \noalign{\kern\thr@@\scp@}%
         }%
      }%
   }\limits
}

\redef\@vereq#1#2{%
   \lower.5\scp@
   \vbox{%
      \lineskiplimit\maxdimen \lineskip-.5\scp@
          \ialign{$\m@th#1\hfil##\hfil$\crcr#2\crcr=\crcr}%
   }%
}



\def\p@renwd{8.75002\scpt}   % (replaces \setbox0=\hbox{\tenex B}\p@renwd=\wd0)


\redef\bordermatrix#1{%
   \begingroup \m@th
   \setbox\z@\vbox{\def\cr{\crcr\noalign{\kern 2\scp@ \glet\cr\endline}}%
      \ialign{%
         $##$\hfil \kern 2\scp@ \kern\p@renwd &\thinspace\hfil$##$\hfil
         &&\quad\hfil$##$\hfil\crcr
         \omit\strut\hfil\crcr\noalign{\kern-\baselineskip}%
         #1\crcr\omit\strut\cr
      }%
   }%
   \setbox\tw@\vbox{\unvcopy\z@\gsetbox\@ne\lastbox}%
   \setbox\tw@\hbox{\unhbox\@ne\unskip\gsetbox\@ne\lastbox}%
   \setbox\tw@\hbox{%
      $\kern\wd\@ne \kern-\p@renwd \left(\kern-\wd\@ne
      \gsetbox\@ne\vbox{\box\@ne \kern\tw@\scp@}%
      \vcenter{\kern-\ht\@ne \unvbox\z@ \kern-\baselineskip}\,% 
      \right)$%
   }%
   \null\;\vbox{\kern\ht\@ne\box\tw@}%
   \endgroup
}


\redef\angle{%
   {%
   \vbox{%
      \ialign{%
         $\m@th\scriptstyle##$\crcr
         \not\mathrel{\mkern14mu}\crcr
         \noalign{\nointerlineskip}%
         \mkern2.5mu\leaders\hrule \height@@.34\scp@\hfill\mkern2.5mu\crcr
      }%
   }%
   }
}

\redef\rlh@#1{%
   \vcenter{%
      \m@th\hbox{%
         \ooalign{%
            \raise\tw@\scp@ \hbox{$#1\rightharpoonup$}\crcr
                  $#1\leftharpoondown$%
            }%
         }%
      }%
}

%====================================================================================

% REDEFINING \raggedbottom and \normalbottom TO MAKE THEM INDEPENDANT OF PARTICULAR
% SIZES 


\newfastskip\t@pskipamount

\t@pskipamount=10pt      % the default, if \normalbottom used 
               % (anormaleously) before \raggedbottom


\redef\raggedbottom{%
   \t@pskipamount\topskip \tempdimen@\topskip   % removing shrink and stretch
   \topskip \tempdimen@ \plus 60\scp@ 
   \r@ggedbottomtrue
}

\redef\normalbottom{\topskip\t@pskipamount \r@ggedbottomfalse} % undoes \raggedbottom

%====================================================================================

% REDEFINING \big \bigg etc. to make them work in scriptstyle and scriptscript style
% (and also in non math mode).


\redef\big#1{%
   \ifmmode
      {%      %braces are important here.            
      \mathchoice%
         {\hbox{$\left #1\vbox to 8.5\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 8.5\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 5.95\scp@{}\right.\n@space$}}%
         {\hbox{$\scriptstyle #1\n@space$}}%   %gives better results
      }%
   \else \hbox{$\left #1\vbox to 8.5\scp@{}\right.\n@space$}%
   \fi
}


\redef\Big#1{%
   \ifmmode
      {%
      \mathchoice%
         {\hbox{$\left #1\vbox to 11.5\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 11.5\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 8.05\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 5.75\scp@{}\right.\n@space$}}%
      }%   
   \else   \hbox{$\left #1\vbox to 11.5\scp@{}\right.\n@space$}%
   \fi
}

\redef\bigg#1{%
   \ifmmode
      {%
      \mathchoice%
         {\hbox{$\left #1\vbox to 14.5\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 14.5\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 10.15\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 7.25\scp@{}\right.\n@space$}}%
      }%
   \else    \hbox{$\left #1\vbox to 14.5\scp@{}\right.\n@space$}%
   \fi
}


\redef\Bigg#1{%
   \ifmmode
      {%
      \mathchoice%
         {\hbox{$\left #1\vbox to 17.5\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 17.5\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 12.25\scp@{}\right.\n@space$}}%
         {\hbox{$\left #1\vbox to 8.75\scp@{}\right.\n@space$}}%
      }%
   \else    \hbox{$\left #1\vbox to 17.5\scp@{}\right.\n@space$}%
   \fi
}

%====================================================================================

% REDIFINING \everydisplay IN A TRANSPARENT WAY TO INCLUDE TESTING \ifdisplaymath
%   
%
% The following conditional \displaymathmode is true if it is called inside a display math 
% formula, at the most outer possible level (currentgrouplevel = 1). Otherwise it is false.
% Note: it is not totally expandable.
%
% USAGE: [unless]\if\displaymathmode do_something \else do_something_else \fi
%

\def\displaymathmode{%
   //\let\@@@unless@\relax \else \let\@@@unless@\unless \fi    % to handle case \ifdisplaymathmode is prefixed with \unless
   \let\t@st\false
   \ifis\@@@displaymath\true
      \ifnum \currentgrouplevel=\@ne \let\t@st\true \fi 
   \fi
   \@@@unless@\ifis\t@st\true
}   

\let\@@@displaymath=\false


\let\Everydisplay=\everydisplay      %save the \everydisplay token, which is the token actually inserted at the beginning of display math

\Everydisplay={\let\@@@displaymath\true \the\everydisplay}

\newfasttoks\everydisplay@   

\everydisplay@={}

\let\everydisplay=\everydisplay@  % now the \everydisplay token is at our disposal


%====================================================================================

% MORE CONTROL ON \makeheadline and \makefootline


% In the following, we allow the user to control the \baselineskip of the footline
% with \footbaselineskip[=]dimen.
% Also, we allow the user to control the height of the box containning the 
% headline with \headlineheight[=]dimen, and also the amount of space between
% the headline and the top line of the page with \headlineskip[=]skip.



\newfastdimen\headlineskip
\headlineskip=24pt       %to mimic plain Tex default


\newfastdimen\headlineheight
\headlineheight=8.5pt      %plain Tex default


\newfastdimen\footbaselineskip
\footbaselineskip=24pt      %plain Tex default


\redef\makeheadline{%
   \vbox to\z@{%
      \vskip -\headlineskip \vskip\topskip 
      \vreset \line{\vbox to\headlineheight{}\the\headline}\vss
   }%
   \nointerlineskip
}


\redef\makefootline{%
   \baselineskip\footbaselineskip \lineskiplimit\z@ \line{\the\footline}%
}

%=======================================================================================

% FIX PROBLEMS IN PLAIN TEX RELATED TO MIDINSERT AND TOPINSERT


% Fix following problems  with plain TeX's handling of \midinsert and \topinsert:
%
% 1. An insert that falls at the top of the page is too high: its
%    top is at top-of-page rather than top-of-ink.
% 2. Plain uses \bigskip for space around inserts and assumes \bigskip
%    is 12pt plus stretch, so \midinsert misbehaves if \bigskipamount
%    is changed. This space should be an independent quantity.
% 3. Consecutive midinserts that did not float are spaced twice
%    as far apart as consecutive topinserts or floated midinserts.
% 4. Midinserts can get out of order (see Exercise 15.5 of TeXbook).
% 5. A midinsert can incorrectly convert to a topinsert if TeX is
%    reading ahead (see top of page 116 of TeXbook).
% 6. \removelastskip fails after a floated insert. This is relevant for
%    an insertion before any construction (such as a proclamation in
%    plain TeX) that does an explicit or implicit \removelastskip.
% 7. The routine to split an insertion in the program TeX fails if
%    the insertion would fit on the current page after subtracting
%    shrink.  To avoid this, INSERTIONS SHOULD NOT CONTAIN SHRINK.
%
% Remaining problem: With the default values of 10pt and 12pt for
% \topskip and \baselineskip, TeX puts 2pt less space between a
% topinsert or floated midinsert and following text than between a
% middle insertion and following text. To avoid this without rewriting
% the plain output routine use:
%            %% Je crois l'avoir corrige en mettant 
            %% \kern \dimexpr \baselineskip-\topskip (line 1242)
% \topskip=\baselineskip
%
% PARAMETERS:
% Plain.tex puts \bigskipamount of space before and after inserts. As
% described above, this should be an independent parameter with no shrink.
% We provide \insertskipamount for this purpose (default 6pt plus 2pt;
% this makes \insertskip behave like an unshrinkable \medskip).
% In addition, \inserthardskipamount of glue is added at the top of EVERY
% insert; it remains even at top of page (default 6pt; it should be at
% least \topskip-(text height)).
%   These defaults give good balance for figure insertions of the form:
%       \midinsert
%       [Commands to include a graphics file]
%       \insertskip \centerline{Figure Title}
%       \endinsert.
% Note use of \insertskip instead of \medskip to avoid shrink.



\newfastskip\insertskipamount

\newfastskip\inserthardskipamount


\insertskipamount 6pt plus 2pt   % Redefine as desired, but with no shrink (see above)

\inserthardskipamount 6pt       



\def\insertskip{\vskip\insertskipamount}

\topskip=\baselineskip            % added 

%         ---------------------------------------


%  Skip to save and restore \lastskip:

\newfastskip\L@stSkip


%  

\newfastcount\SplitTest@   % (used in Larry Siebenmann's test to split topinserts)
         % will be set to -1 if a topinsert has split




%  From here on we modify definitions in plain.tex.

% Redefine \midinsert to convert to \topinsert if a topinsert has been
% split, to prevent midinserts getting out of order (cf. TeXbook Exercise
% 15.5). As in plain.tex, a \midinsert still converts to a \topinsert
% (which then splits) if the insert is too big for current page.
%   Was:    \def\midinsert{\@midtrue\@ins}



\redef\midinsert{%
   \par  \L@stSkip \lastskip  \penalty -150  %
      %Larry Siebenmann's test for split topinserts:
   \SplitTest@ \insertpenalties
   \insert\topins{\floatingpenalty \@ne}%
   \advance\SplitTest@ -\insertpenalties   % end of test
   \nobreak  \vskip -\L@stSkip  \vskip\L@stSkip % restore LastSkip
   \ifnum\SplitTest@=\m@ne \@midfalse \else \@midtrue \fi
   \@ins
}



% Redefine \@ins to add \inserthardskipamount of glue above.
%   Was:  \def\@ins{\par\begingroup\setbox\z@\vbox\bgroup}


\redef\@ins{\par \begingroup \setbox\z@ \vbox\bgroup \vglue \inserthardskipamount }



% Changes to \endinsert of plain.tex 3.0:
% - Use \insertskipamount instead of \bigskipamount throughout.
% - Use larger of previous skip and insertskip before middle insert.
% - Add \nointerlineskip to avoid unwanted extra 1pt skip.
% - Save and restore lastskip when an insert floats.


\redef\endinsert{%
   \egroup      % finish the \vbox
   \if@mid \dimen@\ht\z@ 
      \advance\dimen@\dp\z@
      \advance\dimen@\insertskipamount   %was 12pt 
      \advance\dimen@\pagetotal \advance\dimen@ -\pageshrink
      \ifdim\dimen@>\pagegoal \@midfalse\p@gefalse \fi
   \fi
      % Next 3 lines replace:  \if@mid \bigskip\box\z@\bigbreak 
   \if@mid
      \ifdim\lastskip<\insertskipamount \removelastskip \insertskip \fi
      \nointerlineskip \box\z@ \penalty-200 \insertskip
   \else
      \L@stSkip \lastskip      % added (wn)                    
      \insert\topins{%
         \penalty100 % floating insertion
         \splittopskip\z@skip
         \splitmaxdepth\maxdimen \floatingpenalty\z@
         \ifp@ge 
            \dimen@\dp\z@
            \vbox to\vsize{\unvbox\z@\kern-\dimen@}% depth is zero
         \else 
            \box\z@ \kern \dimexpr \baselineskip -\topskip
            \nobreak \insertskip
         \fi
      }%
      \nobreak  \vskip -\L@stSkip  \vskip\L@stSkip  % added 
   \fi
   \endgroup
}

%=====================================================================================

% REDEFINITION OF "\END" AND "\BYE" %


% Some tasks need to be executed at the end of the file. the macro \end
% will now expand the toks \everyend that is to contain these tasks.



\newtoks\everyend

\everyend={}


\let\@ldend=\end   %to save value

\redef\end{\the\everyend \@ldend}

\def\testfmt{LaTeX2e}%
\ifx\fmtname\testfmt
   \def\end#1{\the\everyend\@ldend}%  % so the user can say \end{document}
\fi

%-------------------------------------------------------------------------------------
%----> plain TeX modified
% The same as \bye except that it does not put a page number if there is a single page.
% The usual plain Tex "\bye" is saved in "\bybye"



\def\bybye{\par \vfill \the\everyend \supereject \@ldend}   
            %the same as \bye of Plain Tex



\outer\redef\bye{%
   \par \vfill \ifnum\pageno=\@ne \maskpagenum \fi 
   \the\everyend \supereject \@ldend
}

%-------------------------------------------------------------------------------------

% REDEFINITION OF "\eqno" AND "\leqno" in order to be able to test if \eqno or \leqno
% To test, simply type \if\isleqno\true or \if\iseqno\true


\let\@ldeqno\eqno
\let\@ldleqno\leqno

\redef\eqno{\let\iseqno\true \let\isleqno\false \@ldeqno}

\redef\leqno{\let\isleqno\true \let\iseqno\false \@ldleqno}

%=====================================================================================

% FOOTNOTES

% USAGE: \footnote{some_sign}{material}
%
% The following features are added to the \footnote macro of Plain TeX:
% - Allow the  user to fix the font of footnotes at the bottom of the page.
% - Allow the user to set the \parindent indentation of the footnotes paragraphs.
% - Allow the user to insert an additional skip at the beginning of the footnote 
%   entry, in order the footnote number not flush out of the margin, if the numbers 
%   get big.
% - Allow the user to control the width and the thickness of the foot-note rule.
% - Globally define and increment the \footnotecount counter at each counter 
% - A boolean \enablefloatingfootnotes is available to the user: if set to true,
%   then the footnotes will be allowed to float to the next pages. If set to false 
%   (the Plain TeX default and the default), this behaviour will be forbidden. To
%  enable floating footnotes, type \let\enablefloatingfootnotes=\true , and to 
%   disable, type \let\enablefloatingfootnotes=\false .
% - a conditional \iffnmode that is true if it is inside a footnote.
% - a self generating label "fnlabel" that can be used with \selflabeling{fnlabel};
% - a hyper anchor at the footnote line, whose label name is \selflabeling{fnlabel}.
% - a hyper reference macro \fnhyperref{foot_note_sign} that can be used inside the 
%   the first argument of \footnote, like \footnote{(\fnhyperref{1})}{some_material}
% - a setting \hyperfncolor to set the color of the footnote sign linking to the 
%   footnote (default: \defaulthyperrefcolor). So, you can use for example
%   \let\hyperfncolor=\Red. 
% - A boolean \holdingfootncount is available to the user, in order to stop
% temporarily the incrementing of the footnotes (say, if a procedure is used
% to perform measurements). In order to disable this incrementation, type
% \let\holdingfootncounter = \true, and in order to enable it, type
% \let\holdingfootncounter = \false (by default, it is enabled).
% - \lockfootnotehsize : this command can be used only inside a group, in order to fix the 
% hsize of the footnotes to the value it has at the place where this command is called, along
% all the rest of the group. It can be useful in some contexts where the hsize is adapted 
% by an algorithm and is not fixed, while it is desired to put footnotes.
% - Finally, a subttle feature is added: it is now possible to track the 
% footnotes that were inserted from the last time the output routine was
% called: all the inserted footnotes are accumulated inside a vbox called
% \footnotetrackbox. When the ouput routine is called, this box is \vsplitted
% at the height of \ht\footins, so it can be void or contain the same material 
% as that which is put at the beginning of the current contributions. This can 
% be useful in some contexts where it is needed to know exactly the height and 
% depth of the inserted footnotes during the page building mechanism. To 
% use, simply type \box\footnotetrackbox. IMPORTANT: if a procedure is used to 
% perform measurements and the \footnote macro may appear inside the argument, 
% use \testingtrue in order to disable the tracking of the footnotes (if 
% \testingtrue is omitted, the \footnotetrackbox will probably contain 
% duplicated footnotes). After the measurements have been performed, use 
% \testingfalse in order to enable the footnote tracking.



% 1. Allow the user to set the font of footnotes at the bottom of the page.

\newfasttoks\footnotefnt

\footnotefnt={\rm}      % plain TeX default

% 2. Allow the user to set the \parindent indentation of the footnotes paragraphs:

\newfastdimen\footnoteindent 
\footnoteindent= -1pt  % A sentinel value, in order to be compatible with Plain Tex: if the 
% user doen't redefine \footnoteindent, it will be made equal to \parindent, which is the
% plain TeX default.

% 3. Additional skip put at the beginning of the footnote entry, in order the footnote
% number not flush out of the margin, if the numbers get big:

\newfastskip\footnoteskip

\footnoteskip=0pt      % plain TeX default

% 4. footnote counter:

\newfastcount\footnotecount   % footnotes counter
\footnotecount = 0 %

% 5. footnote self generating label

\newselflabeling{fnlabel}

% 6. foot note conditional

\newif\iffnmode
\fnmodefalse

% 7. holding footnotes count:

\let\holdingfootncounter=\false


% 8. \lockfootnotehsize : this command can be used only inside a group, in order to fix the 
% hsize of the footnotes to the value it has at the place where this command is called, along
% all the rest of the group. It can be useful in some contexts where the hsize is adapted 
% by an algorithm and is not fixed, while it is still desired to put footnotes.

\let\@@lockfootnotehsizeflag=\false

\def\lockfootnotehsize{%
   \ifnum\currentgrouplevel=\z@
      \error{\noexpand\lockfootnotehsize should be used inside a group.}%
   \fi
   \let\@@lockfootnotehsizeflag\true
   \edef\@@savedfootnotehsize{\the\hsize}%
}%   

% 9. footnote hyper reference macros:

\def\fnhyperref #1{%
   \iffnmode #1% 
   \else 
      \beginhyperref{\selflabeling{fnlabel}}#1\endhyper
   \fi
}

\def\hyperfncolor{\defaulthyperrefcolor}  % default


% 10. main:

\def\footnote#1{%
   \ifis\holdingfootncounter\false
      \gadvance\footnotecount\@ne
      \incrementselflabeling{fnlabel}%
   \fi    
   \let\@sf\empty      
   \ifhmode\edef\@sf{\spacefactor\the\spacefactor}\/\fi
   {\expandafter\hyperrefcolor\hyperfncolor\relax \the\footnotefnt #1}\@sf\vfootnote{#1}%
}

% Note the next definition of \vfootnote solve a problem of Plain Tex footnotes:
% if the total size of the footnotes exceeds \dimen\footins, then the output 
% mechanism of Plain TeX may not be able to split the footnote box at THE BEGINNING
% of the box, generating overfull vboxes. To solve this problem, we added 
% \penalty \interlinepenalty near the beginning of \vfootnote


\newfastbox\@@vfootnotebox

\newfastbox\footnotetrackbox
\setbox\footnotetrackbox=\vbox{}

\let\enablefloatingfootnotes=\false

\def\vfootnotelineparameters{%
  \interlinepenalty\interfootnotelinepenalty
  \penalty \interlinepenalty  % omitted by Knuth, but I believe this is usefull and can't harm 
  \global\splittopskip\ht\strutbox 
  \global\splitmaxdepth\dp\strutbox 
  \the\footnotefnt 
  \endskip \leftskip\z@skip \rightskip\z@skip \spaceskip\z@skip \xspaceskip\z@skip
}  


\def\vfootnote#1{%
   \setbox\@@vfootnotebox\vbox\bgroup
      \fnmodetrue
      \vreset
      \ifis\@@lockfootnotehsizeflag\true
         \hsize\@@savedfootnotehsize
      \fi   
      \unless\ifnum\footnoteindent<\z@ \parindent\footnoteindent \fi
      \aftergroup\@@vfootnoteprocess
       \vfootnotelineparameters 
      \noindent \hskip\footnoteskip  
      \hyperanchor{\selflabeling{fnlabel}}%
      \textindent{#1}\footstrut  
      \futurelet\next\fo@t
}   

\def\@@vfootnoteprocess{\trackedfootinsert\@@vfootnotebox}

\newif\ifforcefoottracking
\forcefoottrackingfalse


\def\trackedfootinsert#1{%
   \insert\footins{%  % Note: this insert will is ignored inside boxes
      \unless\ifis\enablefloatingfootnotes\true \floatingpenalty\@MM \fi   
      \unvcopy #1%
   }%
   \unless\iftesting
      % unfortunately, there is no mean to know if the macro has been called 
      % inside the main vertical list at this point (Luatex may be able to do that). So, we check this
      % after the groups end, and send an error message to the user with the recommandation to put
      % \mainverticalfalse at the beginning of the box. 
      %
      \gsetbox\footnotetrackbox\vbox{\unvbox\footnotetrackbox \unvbox #1}%
      % (the \global is important to handle some special contexts)
      %
      \checkmainlisterror\@@vfootnoteerr@  % this check if the insertion is put inside the main list or not
      %
   \else\ifforcefoottracking 
      \gsetbox\footnotetrackbox\vbox{\unvbox\footnotetrackbox \unvbox #1}%   
   \fi\fi   
}

\newError\@@vfootnoteerr@{%
   Normally, footnotes shouldn't be used inside boxes. If, for some particular
   reason,  you want to do it, put \noexpand\testingtrue at the beginning of the
   box where the footnote insertion lies in, if it is desired to disable the footnote
   tracking mechanism; put \noexpand \forcefoottrackingtrue if it is desired to 
   force the tracking mechanism, even inside the box. If these cs are typed inside 
   the boxes, this is sufficient, but if they are typed outside the box, they must
   be disabled using \noexpand\testingfalse and \noexpand\forcefoottrackingfalse.
}

% ------------------------   

% 6) Allow the user to control the width and the thickness of the footnote rule.
% We also adapt \footnoterule to the hebrew environment.
% USAGE: \footnoterulelength[=]dimen (length of the footnote rule)
%     \footnoterulethick[=]dimen (width of the footnote rule)


\newfastdimen\footnoterulelength

\footnoterulelength=2in   %The plain Tex default is 2truein, but this may cause problems
            % with subsequent \magnification control sequence.


\newfastdimen\footnoterulethick

\footnoterulethick=.4\scpt


\redef\footnoterule{%
   \kern -\thr@@\scp@
   \ifheb 
      \vbox{%
         \noindent
            \hbox to \footnoterulelength{%
               \leaders \hrule \height@@ \footnoterulethick \hfil
            }%
      }%
   \else   
      \hrule \width@@ \footnoterulelength \height@@ \footnoterulethick
   \fi
   \kern 2.6\scp@
} 

%=====================================================================================

% REDEFINITION OF \CASES IN ORDER \OPENUP CAN ACT ON IT


\let\casesbaselines\normalbaselines


\redef\cases#1{%
   \left\@ldobrace \,
   \vcenter{%
      \casesbaselines\m@th
          \ialign{$##\hfil$&\quad##\hfil\crcr#1\crcr}%
   }%
   \right.
}

\def\@penup{%
   \advance\lineskip\dimen@ 
   \advance\baselineskip\dimen@ 
   \advance\lineskiplimit\dimen@
   \ifmmode 
      \def\casesbaselines{%
         \advance \normallineskip \dimen@
         \advance \normalbaselineskip\dimen@
         \advance \lineskiplimit\dimen@
         \normalbaselines
      }%
   \fi   
}      

%======================================================================================

% REDEFINITION OF \SMALLBREAK, \MEDBREAK AND \BIGBREAK IN ORDER TO ALLOW \NOBREAK ACT 


\protected\def\smallbreak{%
   \par 
   \ifdim\lastskip<\smallskipamount 
      \removelastskip \ifvbreak \penalty-50 \fi 
      \smallskip 
   \fi
}

\protected\def\medbreak{%
   \par 
   \ifdim\lastskip<\medskipamount 
      \removelastskip \ifvbreak \penalty-100 \fi
      \medskip 
   \fi
}

\protected\def\bigbreak{%
   \par 
   \ifdim\lastskip<\bigskipamount 
      \removelastskip \ifvbreak \penalty-200 \fi
      \bigskip 
   \fi
}

%======================================================================================
%
% REDEFINITION OF \PLAINOUTPUT

% In order the user can execute some tasks inside the output routine, without
% having to redefine it. Use the toks \beforeshipout and \aftershipout, but
% be careful \beforeshipout is already set by \onesidedpage and \twosidedpage,
% so, you can type safely \append\some_macro(to:)\beforeshipout or 
% \prepend\somemacro(to:)\beforeshipout, where you are free to define
% \somemacro as desired. 



\newfasttoks\beforeshipout
\newfasttoks\aftershipout
\beforeshipout = {}
\aftershipout = {}

% first version:
%
%\def\plainoutput{%
%   \the\beforeshipout 
%   \shipout\vbox{\makeheadline\pagebody\makefootline}%
%   \the\aftershipout
%   \advancepageno
%   \ifnum \outputpenalty>-\@MM \else \dosupereject\fi
%}

% second version:
%
%\def\plainoutput{%
%   \the\beforeshipout 
%   \begingroup
%      \let\rightleftborderspace\true 
%      \leftborderspace   \dimexpr \hoffset + \inch   
%      \rightborderspace \dimexpr \p@perwidth-\hsize-\hoffset-\inch \relax
%      \topborderspace \dimexpr \voffset +\inch     \showthe\p@perheight \showthe\vsize \showthe\dimexpr \voffset+\inch   
%      \bottomborderspace \dimexpr \p@perheight-\vsize-\voffset-\inch \relax
%      \showthe\bottomborderspace
%      \gsetbox255\boxit{\makeheadline\pagebody\makefootline}%
%   \endgroup
%   \shipout\box255\relax
%   \the\aftershipout
%   \advancepageno
%   \ifnum \outputpenalty>-\@MM \else \dosupereject\fi
%}



% Third version:

\newdimen\pageheight
\newdimen\pagedepth
\newdimen\pagewidth

\def\plainoutput{%
   \gsetbox\@cclv \vbox{\makeheadline \pagebody \makefootline}%
   \pageheight \mag\Dimexpr{\ht\@cclv / \@m}% 
   \pagedepth \mag\Dimexpr{\dp\@cclv / \@m}% 
   \pagewidth \mag\Dimexpr{\wd\@cclv / \@m}%
   \setpagedimensions
   \the\beforeshipout
   \ifis\@@boxpages\true 
       \begingroup
         \let\rightleftborderspace\true 
         \tempdimen@ \@m \Dimexpr{\inch/\mag}%
         \leftborderspace   \dimexpr \rect@hoffset + \tempdimen@ \relax      
         \rightborderspace \dimexpr \vers@hoffset + \tempdimen@ \relax 
         \topborderspace \dimexpr \voffset + \tempdimen@   
         \bottomborderspace \@m \dimexpr (\p@perheight - \pageheight - \pagedepth)/\mag 
         \advance \bottomborderspace  -\topborderspace
         \rulethick \@@boxrulethick
         \gsetbox\@cclv\boxit{\box\@cclv}%
          \endgroup
      \hoffset \@m\Dimexpr{(\@@boxhoffset - \inch)/\mag}%
      \voffset \@m\Dimexpr{(\@@boxvoffset - \inch)/\mag}% 
   \fi
   \shipout\box\@cclv
   \the\aftershipout
   \advancepageno
   \ifnum \outputpenalty>-\@MM \else \dosupereject\fi
}


\def\setpagedimensions{%
   \ifis\@@vcenterdocflag\true
      \voffset \@m \dimexpr (.5\p@perheight - .5\pageheight - .5\pagedepth - \inch)/\mag
      % (Since \voffset will be scaled by \mag, we have to counterscale
      % it in order it be insensitive to the magnification)
   \fi
   \ifis\@@hcenterdocflag\true
      \hoffset \@m\dimexpr (.5\p@perwidth - .5\pagewidth - \inch)/\mag
      %(Since \hoffset will be scaled by \mag, we have to counterscale it)
   \fi
   \iftwosidedpages 
      \ifnum\halfd@cpaget@tal > \z@   % to avoid case \docpagetotal not set
         \ifnum\pageno > \halfd@cpaget@tal 
            \gadvance \bindingl@ssdim -\bindinginc@
         \else   
            \gadvance \bindingl@ssdim \bindinginc@
         \fi
      \fi      
      \ifodd \pageno
         \ifheb 
            \hoffset \Dimexpr{\vers@hoffset -\bindingl@ssdim}%
         \else 
              \hoffset \Dimexpr{\rect@hoffset+\bindingl@ssdim}%
        \fi
      \else   
         \ifheb 
             \hoffset \Dimexpr{\rect@hoffset+\bindingl@ssdim}%
         \else
            \hoffset \Dimexpr{\vers@hoffset-\bindingl@ssdim}%
         \fi
      \fi
   \else
      \ifnum\halfd@cpaget@tal > \z@   % to avoid case \docpagetotal not set
         \ifnum\pageno > \halfd@cpaget@tal 
            \gadvance \bindingl@ssdim -\bindinginc@
         \else   
            \gadvance \bindingl@ssdim \bindinginc@
         \fi
      \fi    
      \ifheb 
         \hoffset \Dimexpr{\vers@hoffset - \bindingl@ssdim}%
      \else 
         \hoffset \Dimexpr{\rect@hoffset + \bindingl@ssdim}%
      \fi    
   \fi
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 

            % PAGE DESIGN %


%====================================================================================

% MARKS PROCESSING 


% If an output routine is used to make some calculations rather than to output pages, 
% it detach insertions from their anchors and messes up marks. For preventing insertions
% to be boxed at the beginning of the output routine, one can use \holdinginserts 1
% before calling the output routine, and \holdinginserts 0 at the last pass to recover
% usual insertion process. But for marks, no such primitive exists, and we must
% maintain them by hands. The principle is to save all \botmarks before
% calling the output routine, and to restitute them in a void output before the last
% pass in the output routine (see e.g \l@stvadjtp@sses below for an example). 
% The macros \holdingmarks save the topmarks before calling the output routine, 
% and \recovermarks restitutes them in a void output.



\def\holdingmarks{%
   \tempcount@\count266 %   %the counter of the "global marks"
   \loop
      \advance\tempcount@\m@ne   
      \expandafter\s@vem@rks\topmarks\tempcount@\@nd %  
      \ifnum\tempcount@>\z@ \repeat
   \tempcount@\count276 %      % the counter of the "local marks"
   \ifnum\tempcount@<32768 %
      \loop 
         \expandafter\s@vem@rks\topmarks\tempcount@\@nd %  
         \advance\tempcount@\@ne
         \ifnum\tempcount@<32768 \repeat  
   \fi
}


\def\recovermarks{\the\s@vemarkst@ks}


%      ------------------------------------


\newfasttoks\s@vemarkst@ks

\def\s@vem@rks#1\@nd{\expandafter\s@vem@rks@\the\tempcount@,{#1}}

\def\s@vem@rks@#1,#2{\gappend\marks#1{#2}(to:)\s@vemarkst@ks}

%=====================================================================================

%PAPER SIZES AND DOCUMENT SIZES% 


%paper size:

\newdimen\p@perwidth
\p@perwidth=21 cm 

\newdimen\p@perheight
\p@perheight=29.7 cm        %default paper size is A4%
   


% This sets the paper sizes, ultimately to give information to pdf and ps printers
% (cf file drivers.mac).
% USAGE: \papersize [=] <width>*<height>
% example: \papersize=21cm*29.7cm
% USAGE2: \papersize A3 | A4 | A5 | Letter 
% example: \papersize A4   
% IMPORTANT: don't use true dimensions. The dimensions here are always considered true,
% even if you use some magnifications at the beginning of the document.



\outer\def\papersize{\ifnexttoken=\eqpaperr@ut\noneqpaperr@ut}


\def\eqpaperr@ut=#1*#2 {\global\p@perwidth #1\global\p@perheight #2\relax}   

\def\noneqpaperr@ut#1 {%
   \xdef\tempvar@{#1}%
   \if\issame{#1}{A4}\global\eqpaperr@ut=21cm*29.7cm %
   \else \if\issame{#1}{A3}\global\eqpaperr@ut=29.7cm*42cm %
   \else \if\issame{#1}{A5}\global\eqpaperr@ut=14.8cm*21cm %
   \else \if\issame{#1}{Letter}\global\eqpaperr@ut=21.6cm*27.9cm %
   \else \if\issame{#1}{letter}\global\eqpaperr@ut=21.6cm*27.9cm %
   \else \global\eqpaperr@ut=#1 %
   \fi\fi\fi\fi\fi
}

%================================================================================

% MARGINS SIZE %


% To set the top margin and the horizontal inner margin (left margin in left to 
% right typesetting, and right one in right to left typesetting).
%
% USAGE: \topmargin [=] <top-marg-dim> , 
%          \innermargin [=] <inner-marg-dim>
% example: \topmargin =1cm \innermargin=3cm
%
% IMPORTANT NOTE: don't use true dimensions; the dimensions here are insensitive
% to magnification.  
%
% All the following works at condition you have set \hsize and \vsize
% and possibly \magnification before calling these macros, and that they are 
% set with simple dimensions, and not with true dimensions. 


\newfastdimen\rect@hoffset 

\newfastdimen\vers@hoffset 

\newdimen\t@pmarginsize

\newdimen\globaltextwidth@@
\globaltextwidth@@ = 6.5in % plain TeX default

\newdimen\globaltextheight@@
\globaltextheight@@ = 8.5in % plain TeX default

\t@pmarginsize=1in   % plain TeX default default

\newdimen\@@innermarginsize %the left margin of the first page in left-to-right 
            %typesetting, and the right one in right-to-left typesetting

\@@innermarginsize=1in   % plain TeX default      



\outer\def\globaltextwidth{\afterassignment\sethsize@@ \globaltextwidth@@}


\outer\def\globaltextheight{\afterassignment\setvsize@@ \globaltextheight@@}


\outer\def\topmargin{\afterassignment\t@pmargin \t@pmarginsize }


\outer\def\innermargin{\afterassignment\setrect@vers@  \@@innermarginsize } 

%         ------------------------------------

\def\sethsize@@{% 
   % because the magnification will scale \hsize, we have to counterscale \hsize: 
   \hsize\globaltextwidth@@
   \divide\hsize\mag
   \multiply\hsize\@m
   \let\sethsizeflag@@\true
   \glet\@@hcenterdocflag\false
}

\let\sethsizeflag@@\false


\def\setvsize@@{% 
   % because the magnification will scale \vsize, we have to counterscale \vsize: 
   \vsize\globaltextheight@@
   \divide\vsize\mag
   \multiply\vsize\@m
   \let\setvsizeflag@@\true
   \glet\@@hcenterdocflag\false
}

\let\setvsizeflag@@\false


\def\t@pmargin{%
   \voffset \dimexpr \t@pmarginsize - \inch
   % because the magnification will scale \voffset, we have to counterscale \voffset
   % in order \voffset be insensitive to the magnification:
   \divide \voffset \mag    
   \multiply \voffset \@m
}

\newError\textsizeerr@@{Before using this command, it is mandatory to set the text width with the command \noexpand\\globaltextwidth.}

\def\setrect@vers@{%
   \ifis\sethsizeflag\false \Error\textsizeerr@@ \fi
   \rect@hoffset \dimexpr \@@innermarginsize -\inch
   % because the magnification will scale \hoffset, we have to counterscale \rect@hoffset
   % in order the result be insensitive to the magnification:
   \divide \rect@hoffset \mag   
   \multiply\rect@hoffset \@m
   % Now, the process for \vers@hoffset:
   \vers@hoffset \dimexpr \p@perwidth-\globaltextwidth@@-\@@innermarginsize -\inch
   \divide \vers@hoffset \mag    
   \multiply\vers@hoffset \@m
}

%=====================================================================================

% KEEPING THE TOTAL NUMBER OF PAGES OF THE DOCUMENT

% For some application, and in particular for book binding correction, it is important
% to keep the total number of pages of the document. This can be done by hand, after
% the user has finished his document, using \docpagetotal[=]number_of_pages.
% But it would be advantageous to use auxialiary file mechanism to automatically 
% keep this task done everytime the end of the document has been reached. This is
% done in package auxi.mac.



\protected\def\docpagetotal{\afterassignment\docp@get@t \d@cpaget@tal}


%         -----------------------------

\newcount\d@cpaget@tal

\newfastcount\halfd@cpaget@tal


\d@cpaget@tal=0       %default

\halfd@cpaget@tal=0      %default   


\def\docp@get@t{\halfd@cpaget@tal\d@cpaget@tal  \divide\halfd@cpaget@tal\tw@}   

%=====================================================================================

%  CORRECTING BOOK BINDING  %


% Use the macro \maxbindingloss to correct the apparent dissymetry due to the binding 
% of the book. To disable it, you can use \maxbindingloss{0pt}.
% The correction will be proportional to the number of pages of the document (whose
% value is kept in \docpagetotal), and will be maximal and equal to \maxbindingloss
% at the center of the document, then it will decrease progressively till the end 
% of the document.
% USAGE: \maxbindingloss [=] dimension
% example: \maxbindingloss = 2pc
% NOTE: 1) don't use true dimensions: the dimension here is insensitive to the 
% magnification.
%       2) The correction will actually occur only if the user has set \docpagetotal 
% (see previous section)



\newfastdimen\bindingl@ssdim

\newfastdimen\bindinginc@


\bindingl@ssdim=0pt      %default

\bindinginc@=0pt      %default



\outer\def\maxbindingloss{\afterassignment\bindingl@ss \bindingl@ssdim }


%      -------------------------------------------

% (The actual work is done in the \shipout routine below)

\def\bindingl@ss{%
   \divide \bindingl@ssdim \mag  \multiply \bindingl@ssdim \@m
   \bindinginc@ \bindingl@ssdim 
   \ifnum\halfd@cpaget@tal=\z@ \bindinginc@\z@ 
   \else \divide\bindinginc@\halfd@cpaget@tal
   \fi
   \bindingl@ssdim \z@   
}


%====================================================================================

% CENTERED DOCUMENTS %


% If you want your document be centered horizontally in the page, in place of 
% setting the margin directly, type \hcenterdoc (after having set the \papersize). 
% This takes into account the current magnification. 


\outer\def\hcenterdoc{\glet\@@hcenterdocflag\true}%

% old version:
%\outer\def\hcenterdoc{%
%   \ifis\sethsizeflag\false \Error\textsizeerr@@ \fi 
%   \@@innermarginsize \dimexpr .5\p@perwidth - .5\globaltextwidth@@
%   \setrect@vers@
%}

%----------

% If you want your document be centered vertically in the page, in place of 
% setting the top margin directly, type \vcenterdoc. (works as \hcenterdoc).


\let\@@vcenterdocflag=\false

\outer\def\vcenterdoc{\glet\@@vcenterdocflag\true}


% Old version:
%\outer\def\vcenterdoc{%
%   \setbox\t@mpbox \vbox{\vreset \makefootline}%
%   \tempdimen@ \dimexpr \vsize + \ifdim\ht\t@mpbox=\z@ \else \baselineskip \fi
%   \divide\tempdimen@\@m \multiply \tempdimen@ \mag
%   \t@pmarginsize \dimexpr .5\p@perheight - .5\tempdimen@  
%   \t@pmargin
%}

%====================================================================================

%TWO SIDED AND ONE SIDED OUTPUT PAGES%


% Use these macros two obtain two sided output pages (when the right margin
% is different from the right margin, these margin interchange at odd and even pages).
% Note that the left and right margin will be different in general.
% To disable the two-sided feature, type "\onesidedpages".
% By default, the pages are one-sided.



\newif\iftwosidedpages   % to test wether two sided page option is on %
          
\outer\def\onesidedpages{%
   \twosidedpagesfalse 
   \setrect@vers@
% The next lines have been included inside \setpagedimensions; in phase of experimentation   
%   \beforeshipout{%
%      \ifnum\halfd@cpaget@tal > \z@   % to avoid case \docpagetotal not set
%         \ifnum\pageno > \halfd@cpaget@tal 
%            \gadvance \bindingl@ssdim -\bindinginc@
%         \else   
%            \gadvance \bindingl@ssdim \bindinginc@
%         \fi
%      \fi    
%      \ifheb 
%         \hoffset \Dimexpr{\vers@hoffset - \bindingl@ssdim}%
%      \else 
%         \hoffset \Dimexpr{\rect@hoffset + \bindingl@ssdim}%
%      \fi    
%   }%   
}


\outer\def\twosidedpages{%
   \twosidedpagestrue
   \setrect@vers@
% The next lines have been included inside \setpagedimensions; in phase of experimentation   
%   \beforeshipout{%  
%      \ifnum\halfd@cpaget@tal > \z@   % to avoid case \docpagetotal not set
%         \ifnum\pageno > \halfd@cpaget@tal 
%            \gadvance \bindingl@ssdim -\bindinginc@
%         \else   
%            \gadvance \bindingl@ssdim \bindinginc@
%         \fi
%      \fi      
%      \ifodd \pageno
%         \ifheb 
%            \hoffset \Dimexpr{\vers@hoffset -\bindingl@ssdim}%
%         \else 
%              \hoffset \Dimexpr{\rect@hoffset+\bindingl@ssdim}%
%        \fi
%      \else   
%         \ifheb 
%             \hoffset \Dimexpr{\rect@hoffset+\bindingl@ssdim}%
%         \else
%            \hoffset \Dimexpr{\vers@hoffset-\bindingl@ssdim}%
%         \fi
%      \fi
%   }%
}   


%--------------------------

\onesidedpages      % by default, one sided pages is on (plain TeX default)

%===================================================================================

% Whole pages enclosed inside a frame. 
% This is useful if you want to cut by yourself the pages of a small book.
% Then the frame will have the size determined by \papersize. 
% You have also to specify the horizontal and vertical offsets of the frame 
% with respect to the top-left border of the paper, and the width of the 
% frame rules.
% USAGE: \boxpages{horizontal_offset}{vertical_offset}{rule_width}
% EXAMPLE: \boxpages{1cm}{1cm}{0.4pt} (which is a good choice).


\let\@@boxpages=\false

\def\boxpages#1#2#3{%
   \glet\@@boxpages\true 
   \gdef\@@boxhoffset{#1}%
   \gdef\@@boxvoffset{#2}%
   \gdef\@@boxrulethick{#3}%
}


%===================================================================================

% TO SUM UP: 
% 1) when using \papersize, \globaltextwidth, \globaltextheight, \topmargin, \innermargin, 
% or \maxbindingloss, don't use true dimensions: they are always considered true. 
% In all theses macros and in \hcenterdoc or \vcenterdoc, the current magnification is 
% taken into account, but IT MUST BE SET BEFORE USING THESE MACRO. 
% The order to set these various dimmensions is 
%    - \papersize
%   - \globaltextwith, \globaltextheight, and \topmargin (the order does not matter)
%   - \innermargin 
% \maxbindingloss can be set at any place.
% 
% IMPORTANT: if you persist in setting \hsize manually in place of using \globaltextwidth, 
% always set it before calling the macro \innermargin or \hcenterdoc, NEVER AFTER, 
% and don't use true dimensions to set \hsize and \vsize (these are always considered true dimensions). 
% Of course, \hsize and \vsize should be chosen to be consistent with the chosen paper size.

%====================================================================================

%MULTIPLE COLUMNS TYPESETTING:


% Use the following macros to type in several columns per pages: type \doublecolumns, 
% \triplecolumns, \quadcolumns for 2,3, or 4 columns and then the material will be put 
% into columns. When you want to return to the full page typing, type\endmultcolumns or 
% \singlecolumn.
% Some parameters help setting the display: \abovecolumnskip is a glue before the 
% multiple  column material (default \bigskipamount), \belowcolumnskip is the glue 
% after the multiple  column material (default \bigskipamount), \gutter is the glue 
% between columns  (default 2 pica) and  \gutterbox is a token containing vertical 
% material between the columns: by default this do nothing, but if you type 
% \linebetweencol, \gutterbox puts separating lines between the columns (if you want 
% to return to "no separating lines between columns", type \nolinebetweencol).
 


%SETTINGS:

\newif\iflinebetweencol

\let\linebetweencol=\linebetweencoltrue

\let\nolinebetweencol=\linebetweencolfalse


\newfastskip\abovecolumnskip 

\abovecolumnskip=\bigskipamount
               %default glue before multiple columns%

\newfastskip\belowcolumnskip 

\belowcolumnskip=\bigskipamount   
               %default glue after multiple columns%

\newfastdimen\gutter 

\gutter=2pc       %default space between columns%        


\newfasttoks\gutterbox

\gutterbox={%
   \iflinebetweencol 
      \vbox to \dimen\z@{\vfill \vreset \hbox{\vrule \height@@ \dimen\z@}\vfil}%
   \else 
      \vbox to \dimen\z@{\vfil \vreset \hbox{\hfil}\vfil}%
   \fi
}
               %default material between columns%      


\newError\begincolerr@a{there must be at most 4 columns in the argument of %
                     \noexpand\begincolumns}%
                     
\newError\begincolerr@b{no column number}


\def\quadcolumns{\@columns4}

\def\triplecolumns{\@columns\thr@@}

\def\doublecolumns{\@columns\tw@}

\def\begincolumns#1{%
   \ifnum #1>4 \Error\begincolerr@a \fi
   \ifcase#1 \Error\begincolerr@b \or \singlecolumn 
   \else \@columns#1 
   \fi
}

\protected\def\singlecolumn{%
   \@ndcolumns
   \chardef\@numcolumns=1
   \vskip\belowcolumnskip
   \nointerlineskip
}%

\let\endmultcolumns=\singlecolumn

\def\columnfill{\dimen@=\@normalvsize \advance \dimen@ by -\pagetotal \kern\dimen@}


%                       ----------------------------------------

%INNER MACROS%

\newfastbox\@partialpage
\newfastdimen\@columnhsize
\newfastdimen\@normalhsize
\newfastdimen\@normalvsize
\newfasttoks\@oldoutput
\newif\if@forceextraline

\let\@ndcolumns=\relax
\chardef\@numcolumns=1


\protected\def\@columns#1{%
   \@ndcolumns
   \let\@ndcolumns\@endcolumns%
   \chardef\@numcolumns #1
   \par                     % Shouldn't start in horizontal mode.
   \@oldoutput \expandafter{\the\output}%
   \@columnhsize \hsize
   \count@\@numcolumns
   \advance\count@ \m@ne
   \advance\@columnhsize -\count@\gutter
   \divide\@columnhsize \@numcolumns
   \output{\gsetbox\@partialpage \vbox{\unvbox\@cclv \vskip\abovecolumnskip}}%
   \pagegoal\pagetotal
   \eject                                %eject what is in box255% 
   \output{\@columnoutput}%        
   \@normalhsize \hsize
   \@normalvsize \vsize
   \hsize \@columnhsize
   \advance \vsize -\ht\@partialpage
   \advance \vsize -\ht\footins
   \ifvoid\footins\else \advance\vsize -\skip\footins \fi
   \multiply \count\footins \@numcolumns
   \advance \vsize -\ht\topins
   \ifvoid\topins \else \advance \vsize -\skip\topins \fi
   \multiply \count\topins \@numcolumns
   \global\vsize \@numcolumns  \vsize
}%


\def\@columnsplit{%
  \splittopskip \topskip
  \splitmaxdepth \baselineskip
  \dimen@ \ht\@cclv
  \divide \dimen@ \@numcolumns
  \if@forceextraline \advance \dimen@ \baselineskip \fi
  \begingroup
   \vbadness \@M
   \gsetbox\@ne \vsplit\@cclv to \dimen@  \global\wd\@ne \hsize
   \gsetbox\thr@@ \vsplit\@cclv to \dimen@  \global\wd\thr@@ \hsize
   \ifnum\@numcolumns > \tw@
      \gsetbox5 \vsplit\@cclv to \dimen@ \global\wd5 \hsize
   \fi
   \ifnum\@numcolumns > \thr@@
      \gsetbox7 \vsplit\@cclv to \dimen@ \global\wd7 \hsize
   \fi
  \endgroup
  \setbox\z@ \box\@cclv
  \gsetbox\@cclv \vbox{%
  \unvbox\@partialpage
     \ifheb
      \ifcase\@numcolumns \relax\or\relax
           \or \hbox to \@normalhsize{\box\thr@@ \hfil\the\gutterbox
                    \hfil\box\@ne}%
           \or \hbox to \@normalhsize{\box5\hfil\the\gutterbox
                    \hfil\box\thr@@ \hfil\the\gutterbox\hfil\box\@ne}%
           \or \hbox to \@normalhsize{\box7\hfil\the\gutterbox
               \hfil\box5\hfil\the\gutterbox\hfil
            \box\thr@@\hfil\the\gutterbox\hfil\box\@ne}%
      \fi      
     \else
      \ifcase\@numcolumns \relax\or\relax
         \or \hbox to \@normalhsize{\box\@ne\hfil\the\gutterbox\hfil\box\thr@@}%
        \or \hbox to \@normalhsize{\box\@ne\hfil\the\gutterbox\hfil\box\thr@@%
                                     \hfil\the\gutterbox\hfil\box5}%
        \or \hbox to \@normalhsize{\box\@ne\hfil\the\gutterbox\hfil\box\thr@@%
                                 \hfil\the\gutterbox\hfil\box5%
                                 \hfil\the\gutterbox\hfil\box7}%
      \fi
     \fi   
   }%
   \setbox\@partialpage \box\z@
}%


\def\@columnoutput{%
   \@columnsplit
   \hsize \@normalhsize % Local to \output's group.
   \vsize \@normalvsize
   \the\@oldoutput
   \unvbox\@partialpage
   \penalty\outputpenalty
   \global\vsize \@numcolumns\@normalvsize
}%


\def\@endcolumns{%
   \global \let\@ndcolumns\relax%
   \par % Shouldn't start in horizontal mode.
   \global\output {\gsetbox\@ne \box\@cclv}%
   \pagegoal\pagetotal
   \eject                     % Exercise the page builder, i.e., \output.
   \setbox\tw@ \box\@ne       % Save material in box2 in case of overflow.
   \gsetbox\@cclv \copy\tw@ % Retrieve what the fake \output set.
   \@columnsplit
   \ifvoid\@partialpage
   \else % There is some left-over. 
      \setbox\z@ \box\@partialpage % Merely to void \@partialpage
      \gsetbox\@cclv \box\tw@  % Retrieve what the fake \output set.
      \@forceextralinetrue
      \@columnsplit
   \fi
   \global\vsize \@normalvsize
   \global\hsize \@normalhsize
   \global\output \expandafter{\the\@oldoutput}%
   \ifvoid\topins \else \topinsert \unvbox\topins \endinsert \fi
   \unvbox\@cclv
}%

%======================================================================================

%PAGE NUMERATION%


% The following "\pagenumstyle" is a global variable with value arab->0,
% roman->-1, Roman-->-2, hebrew->2:%
% (Roman holds for uppercase roman numeration)


\newfastcount\pagenumstyle 
\pagenumstyle=0      %default style is arab numeration%  



% A conditional to know if page numeration is masked

\newif\ifmaskpnum       



%The following macros serve to begin numeration in arab, roman,
%                                    and possibly hebrew style:%


\protected\def\arabpagenb{%
   \pagenumstyle\z@ \ifnum\pageno<\z@ \pageno -\pageno \fi
}

\protected\def\romanpagenb{%
   \pagenumstyle\m@ne 
   \ifnum\pageno>\z@  \pageno -\pageno \fi 
}

\protected\def\Romanpagenb{%
   \pagenumstyle -\tw@ 
   \ifnum\pageno>\z@  \pageno -\pageno \fi
}

\protected\def\hebrewpagenb{%
   \pagenumstyle\tw@
   \ifnum\pageno<\z@  \pageno -\pageno \fi
}



% The two following serve to mask or demask the numeration (for blink pages), without
% disabling the counting of the pages; but you have to use \superfolio in the definition
% of the footline or headline (of course, you can use the default or redefine it).
% If you want to change the numeration, use the command \pageno=x (where x is the 
% number you want the page numeration begin with).% 


\newmarks\maskpnummark


\protected\def\maskpagenum{\marks\maskpnummark{\noexpand\maskpnumtrue}} 

\protected\def\demaskpagenum{\marks\maskpnummark{\noexpand\maskpnumfalse}}  



% superfolio is the page number method %

\def\superfolio{%
   \ifmaskpnum\else 
      \ifnum\pagenumstyle=\z@ \number\pageno
      \else\ifnum\pagenumstyle=\m@ne \romannum{-\pageno}%
      \else\ifnum\pagenumstyle=-\tw@ \Romannum{-\pageno}%
      \fi\fi\fi
   \fi   
}      


  
%                       ----------------------------------------


\let\oldfolio@=\folio      %to save value%

%=====================================================================================

%PAGE FOOTLINES AND HEADLINES


% The standard style for headlines is the page number centered at the top:
% simply type \stdheadline at the beginning of your document and the pages will
% be numbered at the top. Then, to temporary disable this numeration, or to enable
% it again after you have disable it, type \maskpagenum or \demaskpagenum respectively. 
% NOTE: if you wish another headline, use the macro \setheadline#1 were #1 is any 
% control sequence defining a headline, for example: 
% \setheadline{\ifodd\pageno \superfolio\hfil \else \hfil\superfolio \fi}%
% (it is recommanded to use superfolio to allow using the macros \maskpagenum and 
% \demaskpagenum)


\newfasttoks\foliofnt   % the font for the page numbers %

\foliofnt={\rm}


\protected\def\stdheadline{%
   \nofootline 
   \headline{%
      \botmarks\maskpnummark 
      \hss \txtcolor{0}\the\foliofnt \superfolio \endcolor \hss
   }%
}


% The standard style for footlines is the page number centered at the bottom:
% simply type my \stdfootline at the beginning of your document and the pages will
% be numbered at the bottom. Then, to temporary disable this numeration, or to enable
% it again after you have disable it, type \maskpagenum or \demaskpagenum respectively. 
% NOTE: if you wish another footline, use the macro \setfootline#1 were #1 is any 
% control sequence defining a footline.%


\protected\def\stdfootline{%
   \noheadline
   \footline{%
      \botmarks\maskpnummark 
      \hss \txtcolor\Black \the\foliofnt \superfolio \endcolor \hss
   }%
}  

\protected\def\setheadline#1{\headline{\botmarks\maskpnummark #1}} % semble ne pas marcher

\protected\def\setfootline#1{\footline{\botmarks\maskpnummark #1}}

%--------------------------------------------------------------------------------------

% To disable footlines or headlines:


\protected\def\nofootline{\footline{\hfil}}

\protected\def\noheadline{\headline{\hfil}}

\stdfootline    % the default

%======================================================================================

% PARAGRAPH END WITHOUT LINE RETURN %
         

% The following (tricky but good) macro acts as \par except that it doesn't make 
% Tex begin a new line. Furthermore, it loads the depth and the width of the last
% line of the paragraph into the dimensions \lastlinedepth and \lastlinewidth resp.
% It can be useful in various circumstances, like making the beginning of a 
% paragraph ragged on the left and its end ragged on the right. Note that it 
% solves elegantly problem 7) p. 392 of the TeXbook. As an example, try: 
% {\raggedright some_long_sentence \phantompar}{\raggedleft some_long_sentence\par}
% This macro is used for the automatic process of proclaim and section titles, since 
% they need be ragged to the right (in left to right typesetting) but not necessarily 
% ended by a usual \par.


\newfastdimen\lastlinedepth

\newfastdimen\lastlinewidth


\def\phantompar{%
   \ifhmode
      \null   %in order to include space tokens before \phantompar
      \begingroup
      \displaywidowpenalty\widowpenalty 
      \nodisplaylineno $$
      \predisplaypenalty \@M  \postdisplaypenalty \@M
      \lineskiplimit -999\p@
      \abovedisplayskip -\tw@\baselineskip 
      \abovedisplayshortskip -\tw@\baselineskip
      \belowdisplayskip \z@skip \belowdisplayshortskip \z@skip
      \ialign{##\cr\noalign{\global\lastlinedepth \prevdepth}\cr}% 
               %get depth of line above
      \global\lastlinewidth\predisplaysize
      %get the width of the last line of the paragraph that just ended
      $$\endgroup 
      \endgraf \nolocalindent 
      \hskip \Dimexpr{\lastlinewidth -\tw@\em@ \ifheb + \hsize \fi}% 
      \vrule \nowidth \noheight \depth@@ \lastlinedepth \relax
   \fi   
}%

%========================================================================================

% RAGGED LINES %
            

% first, a macro like \raggedright of plain tex but for left ragged lines:


\protected\def\raggedleft{%
   \leftskip \z@ \plus \tw@\em@ \spaceskip .3333\em@ \xspaceskip .5\em@\relax
}

%---------------------------------------------------------------------------------------

% \beginraggedlines / \beginraggedblines %


% The \raggedright macro of plain tex doesn't allow to stop the ragged feature but only
% after the paragraph has been completed. 
% The following \beginraggedlines macro is useful to write
% a number of (end side) ragged lines (e.g. the title of a theorem) and to continue with
% non ragged mode AT THE SAME PLACE where it has stoped. Typically, this is useful
% to write the title of a theorem (that may split on several lines) in the automatic
% process of the proclaim.
% The \beginraggedblines macro is the same as the \beginraggedlines macro, except that it
% ragges the beginning of the lines in place of the end of the lines (parallel 
% to the \raggedleft macro above for left to right printing).
% Note: these macros work even in footnotes (in the plain tex format).
% USAGE: \beginraggedlines ... \endraggedlines
%         or \beginraggedblines ... \endraggedlines
% EXAMPLE: suppose a count \proclaimcount handles the number of the theorem; then define
% \def\proclaim#1{%
%   \the\proclaimcount.\enspace \beginraggedlines #1:\endraggedlines\enspace
% }
 


\protected\def\beginraggedlines{%
  \begingroup
     \hyphenpenalty\@M \exhyphenpenalty\@M %prevent hyphenation
   \ifheb\raggedleft\else\raggedright\fi
}


\protected\def\beginraggedblines{%
  \begingroup 
   \hyphenpenalty\@M \exhyphenpenalty\@M %prevent hyphenation
   \ifheb\raggedright \else\raggedleft \fi
}


\protected\def\endraggedlines{\phantompar \endgroup}   


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

             % PROCESSES AND SCHEMES % 

%=====================================================================================

% OUTPUT FORMAT SHEME

% All TeX engines generate either dvi or pdf formated output files. dvi output files 
% can be converted to ps files converters like dvips, or to pdf files by converters like
% dvi2pdf etc. They can be also visualized by different viewers like yap, dviout etc.
% Each of these converters and viewers allow the insertion of pictures, hyperlink, colors, 
% geometric transformations etc. via the \special command of TeX, and has its special 
% syntax that has nothing to do with TeX. 
% The situation is similar for TeX engines that output directly pdf files (pdftex, Luatex): 
% they own a specific set of macro that allows to use many features and effect to the
% final output pdf file.
% In order to use these features from the TeX source, macros must be written separately for 
% each viewer/converter, and the TeX engine must know what is the desired output format in 
% order to select the suitable commands.  
% The macro \outputformat{format_name}{converter/viewer_name} allow to define the
% output format (dvi or pdf) and to prepare the output file to be viewed/converted
% by some converter/viewer via source \special commands.
% The following viewer/converter are supported, after the file driver.mac has been input:
% yap, dvips, dvipdf, pdfetex. And more could be added in the future.
% Here are example of use of the command \outputformat:
% \outputformat{dvi}{}   % dvi output format, no preparation for any viewer/converter
% \outputformat{dvi}{yap} % dvi output format, preparation for the yap dvi viewer (ps rendering)
% \outputformat{dvi}{dvips} %  dvi output format, preparation for the dvips converter
% \outputformat{dvi}{dvipdfmx} %  dvi output format, preparation for the dvipdfm converter
% \outputformat{pdf}{pdftex} % pdf output format, processed by the pdfetex engine
% \outputformat{pdf}{xetex} % pdf output format, processed by the xetex engine
% \outputformat{pdf}{Luatex} % pdf output format, processed by the Luatex engine
% Notice that TeX is able to detect by itself the TeX engine that is processing the
% document, so, most of the packages using this command should allow to abbreviate the three 
% last commands above by \outputformat{pdf}{}, which would give more freedom to the user.
%
% To test what is the output format, the command \isoutputformat{format_name}{converter/viewer_name}
% is provided. 
% Usage: \if\isouputformat{format_name}{converter/viewer_name} do_some_commands \fi
% Ex: \if\isoutputformat{dvi}{dvips} .... \fi
% Note: This macro is transparent in totally expanded contexts (like genuine \if, \ifx etc.)
%
% Note2: the private control sequence \driv@r is set to be the second argument #2 provided by the
% user, if this argument is not void.


\def\outputformat#1#2{%
   \ifdefined\@@outputformat
      \expandafter\let\csname\@@outputformat\endcsname\false 
   \fi   
   \ignorespacesdef\the@rgs{#1-#2-outputFormat}%
   \edef\@@outputformat{@@\detokenize\expandafter{\the@rgs}}%
   \expandafter\let\csname \@@outputformat\endcsname\true
   % setting \pdfoutput of pdftex (if used):
   \if\issame{#1}{dvi}%
      \ifdefined\pdfoutput
         \pdfoutput \z@
      \fi   
   \else 
      \if\issame{#1}{pdf}%
         \ifdefined\pdfoutput
            \pdfoutput \@ne
         \fi   
      \else 
         \warning{Unknown output format - the first argument should be "dvi" or "pdf". The second 
            argument should be the name of the driver/converter (like dvips, pdftex, dvipdfmx, xetex) 
            or left empty.}%   
      \fi
   \fi
   \unless\if\isvoid{#2}\def\driv@r{#2}\fi
}

\def\isoutputformat#1#2{%
   //\else\expandafter\expandafter\expandafter\unless\fi % to tackle the case \unless has been used
   \expandafter\ifis\csname @@\detokenize{#1-#2}-outputFormat\endcsname\true
}

%=====================================================================================

%INDENTATION PROCESS


% The following is an indentation scheme. Type "\globalindent" if you want 
% the text be globally indented (to the value \parindent); you can then use 
% \localindentfalse to unindent locally the paragraph that will follow this command. 
% Else, if you want the text be generally unindented, type \globalindentfalse, 
% and use \localindenttrue to indent some special paragraph you want. 
% (note that the value of the indentation is set by "\parindent=\dimen" and is 
% 12pt in the plain tex default). By default \globalindent is set.
% In the same spirit, provided you have typed \globallineno, the line number of each 
% new  paragraph (in the source file) will appear at the left margin . 
% Type \nogloballineno to disable this further.  Use \locallineno and \nolocallineno 
% like \localindent and \nolocalindent (by default, \nogloballineno is set).
% The parameter \linenofnt helps to control the font the number will be displayed 
% (see below).
%
% IMPORTANT: 
% 1) the \globalindent, \localindent etc. are all local to the current group. Setting
% them will not affect the outer group.
% 2) never use \localindent/nolocalindent etc. just before an oppening 
% brace that contains a new paragraph: 
% this will produce unexpectable results to the next paragraphs (this is because
% these macros are designed to be local to the current group, but TeX sees  
% a new paragraph opened by a curly brace only after the curly brace).
% If you have to enclose the paragraph in braces, introduce it by "\indent" (e.g.,
% type "\localindent/nolocalindent \indent {paragraph_material}), or best, put the 
% \localindent inside the enclosing braces 
% (like {\localindent/nolocalindent paragraph_material}). 
% 3) the actual \everypar is defined as \Everypar, and the new \everypar can be used 
% exactly as the usual \everypar, that is, this change is to be transparent to the 
% user. My experience proves that this doesn't harm.



\newif\ifglobalindent    
\newif\ifglobalparskip  
\newif\ifgloballineno   
\newfastdimen\linenomarg  \linenomarg=20pt  %the default value of the space between the 
                                   %left margin and the no of the line%

\newfasttoks\linenofnt
\linenofnt={\sevenrm}      %the default font for the no in the margin% 


\let\Everypar=\everypar      %save the \everypar token


\newfasttoks\everypar      %this allows tokens into \everypar         


\Everypar={\nobreakprocess@ \indprocess@ \skipprocess@ \linenoprocess@ \the\everypar} 


\protected\def\globalindent{%
   \globalindenttrue 
   \ifheb \let\indprocess@\hebindprocess@%
   \else \let\indprocess@\relax%
   \fi
}


\protected\def\noglobalindent{%
   \globalindentfalse 
   \ifheb \let\indprocess@\hebremoveindent@%
   \else \let\indprocess@\removeindent@%
   \fi
}   


\protected\def\localindent{%
   \ifglobalindent 
      \ifheb \let\indprocess@\hebindprocess@%
      \else \let\indprocess@\relax%
      \fi
   \else 
      \ifheb \def\indprocess@{%
            \hebindprocess@
            \let\indprocess@\hebremoveindent@%
         }%
      \else  \def\indprocess@{\let\indprocess@\removeindent@}%
      \fi
   \fi
}


\protected\def\nolocalindent{%
   \ifglobalindent 
      \ifheb\def\indprocess@{\let\indprocess@\hebindprocess@\hebremoveindent@}%
      \else \def\indprocess@{\let\indprocess@\relax \removeindent@}%
      \fi
   \else 
      \ifheb \let\indprocess@\hebremoveindent@%
      \else \let\indprocess@\removeindent@%
      \fi
   \fi
}


\globalindent      %indent new paragraph (default of plain tex)

%                     ----------------------------------------


\newfastbox\indentb@x

\let\lineprocess@\relax

\def\removeindent@{\setbox\indentb@x \lastbox}

\def\hebremoveindent@{\setbox\indentb@x \lastbox \beginR}

\def\hebindprocess@{\setbox\indentb@x \lastbox \beginR \leavevmode \box\indentb@x \relax}

%====================================================================================

% PARSKIP PROCESS %


% In the same spirit as \globalindent, \noglobalindent etc., use \globalparskip, 
% \noglobalparskip, \localparskip and \nolocalparskip to disable/enable globally 
% or locally the "parskip" vertical glue that is inserted before each new paragraph. 
% The value of such a glue equals \parskipamount and is a user parameter.
% USAGE: \globalparskip, \noglobalparskip, \localparskip, \nolocalparskip
%      \parskipamount=glue 



\newfastskip\parskipamount
\parskipamount=\parskip      % plain TeX default



\protected\def\globalparskip{%
   \globalparskiptrue
   \parskip\parskipamount%
   \let\skipprocess@\relax%
}

\protected\def\noglobalparskip{%
   \globalparskipfalse 
   \parskip\z@skip
   \let\skipprocess@\relax%
}


\protected\def\nolocalparskip{%
   \ifglobalparskip
      \def\skipprocess@{%
         \let\skipprocess@\relax% 
         \parskip\parskipamount
      }%   
      \parskip\z@skip
   \else \let\skipprocess@\relax%
   \fi
}


\protected\def\localparskip{%
   \ifglobalparskip
   \let\skipprocess@\relax%
   \else
      \def\skipprocess@{%
         \let\skipprocess@\relax%
         \parskip\z@skip
      }%
      \parskip\parskipamount
   \fi
}   

\globalparskip      % plain TeX default


%======================================================================================

% IN ORDER TO ANIHILATE EVENTUAL USES OF \NOGLOBALINDENT, \NOGLOBALPARSKIP ETC AT THE 
% BEGINNING OF A VBOX OR A VTOP.
% Use \vreset inside a \vbox or a \vtop like \vbox{\vreset ...}.  


\def\vreset{%
   \noglobalindent \nolocalindent \noglobalparskip \nolocalparskip 
   \nogloballineno \nolocallineno \leftskip \z@ \rightskip \z@ \everypar{}%
}

%======================================================================================

% LINE NUMBER PROCESS %


\protected\def\globallineno{\globallinenotrue \let\linenoprocess@\parrout@}


\protected\def\nogloballineno{\globallinenofalse \let\linenoprocess@\relax}


\protected\def\locallineno{%
   \ifgloballineno \let\linenoprocess@\parrout@% 
   \else \def\linenoprocess@{\let\linenoprocess@\relax \parrout@}%
   \fi
} 


\protected\def\nolocallineno{%
   \ifgloballineno \def\linenoprocess@{\let\linenoprocess@\parrout@}%
   \else \let\linenoprocess@\relax%
   \fi
}


\nogloballineno       %default


%         --------------------------------------

\newfastbox\parr@utb

\def\parrout@{%
   \ifnum\currentgrouptype=4 % vbox group 
   \else \ifnum\currentgrouptype=5 % vtop group
   \else  
      \setbox\parr@utb \hbox to \dimexpr \wd\indentb@x - \parindent - \linenomarg %
         \ifheb \ifnum\hangafter<\@ne \ifnum\hangindent<\z@ % 
            + \hangindent \fi\fi
         \else \ifnum\hangafter<\@ne \ifnum\hangindent>\z@ %
            - \hangindent \fi\fi 
         \fi
         {\hss \the\linenofnt \linenomat@}%
      \wd\indentb@x \z@  \wd\parr@utb \z@  \ht\parr@utb \z@  \dp\parr@utb \z@ 
      \ifheb \hskip -\rightskip \else \hskip -\leftskip \fi 
      \box\parr@utb
      \ifheb \hskip \rightskip \else \hskip \leftskip \fi
   \fi \fi
}      

\def\linenomat@{\the\inputlineno}


%====================================================================================

% RIGHT TO LEFT AND LEFT TO RIGHT SCHEME %

\ifdefined \directlua   % This was added for LuaTeX 
  \protected\def\beginL{\bgroup\textdir TLT}%
  \protected\def\endL{\egroup}% or \textdir TRT
  \protected\def\beginR{\bgroup\textdir TRT}%
  \protected\def\endR{\egroup}% or \textdir TLT
  \def\TeXXeTstate{\count0}% for completeness' sake
\fi


\protected\def\globalrighttoleft{%      % for right-to-left global mode %
   \def\@ldbinoppenalty{\the\binoppenalty}%
   \binoppenalty=\@M       
   \def\@ldrelpenalty{\the\relpenalty}%
   \relpenalty=\@M
   \def\linenomat@{\beginL \the \inputlineno \endL}%  
   \hebtrue  \localhebtrue   
   \ifglobalindent \globalindent \else \noglobalindent \fi
}%
  

\protected\def\globallefttoright{%      %for left-to-right global mode %
   \ifdefined\@ldbinoppenalty \binoppenalty \oldbinoppenalty \fi
   \ifdefined\@ldrelpenalty \relpenalty \oldrelpenalty \fi
   \def\linenomat@{\the\inputlineno}%
   \hebfalse \localhebfalse 
   \ifglobalindent \globalindent \else \noglobalindent \fi
}%


%--------------------------------------------------------------------------------------

% SIMPLE LOCAL RIGHT TO LEFT AND LEFT TO RIGHT COMMANDS


% the following two macros are to be use if you doesn't use a program which reverse the
% hebrew lines (that is, all is written in logical order, and if right-to-left tex mode 
% is on, everything written inside \ltr{...} in logical order will be display by tex 
% from left to right. Conversely, if right-to-left  tex mode is ofF, everything written 
% inside \rtl{...} in logical order will be display by tex from right to left.
% Note that this reverse order in only local, that is this doesn't affect the global
% way the paragraph is displayed (flush left or flush right).



\protected\long\def\ltr#1{%
   \beginL\begingroup \localhebfalse #1\endgroup\endL
}


\protected\long\def\rtl#1{%
   \beginR\begingroup \localhebtrue #1\endgroup \endR
}


%====================================================================================

% PACKAGE AND INPUT SCHEMES:


% \NEWPACKAGE:
%
% At the beginning of a new package, type  \newpackage package_name 
% This will add the package name to the list of used package, and prevent it from being reinput 
% several time. After a package containing \newpackage has been input, the user can test if this 
% package has been loaded with \if\isincluded{package_name}... 
% Note: 
%  1. The name of a package can be composed of any non-space and non-brace characters.
%  2. \if\isincluded is transparent in total expansion contexts (like genuine \if, \ifx etc.)


\def\p@ck@geincluded{\p@ck@geincluded}

\def\isincluded #1{%
   //\else\expandafter\expandafter\expandafter\unless\fi % to tackle the case \unless has been used
   \expandafter\ifx\csname \detokenize{#1}@@@macfile\endcsname\p@ck@geincluded
}


\def\newpackage#1 {%
   \if\isincluded{#1}\expandafter\endinput \fi
   \expandafter\let\csname \detokenize{#1}@@@macfile\endcsname\p@ck@geincluded 
}   

%------------------------------------------- 

%\INCLUDE :
% the following macro knows in what (local) file tex is currently reading and set
% \inputfilename to be the name of this file.
% Example: "\include file_name.tex" will set "\inputfilename to be "file_name.tex".
% Also, the depth of the nested input files is recorded in the count "\inputdepth".



\newfastcount\inputdepth \inputdepth=0    %The count devoted to nested input file depth%

\def\inputfilename{\jobname}             %the main file input name%

\newfasttoks\includet@ks
\includet@ks={\toksterminal}



\protected\def\include #1 {%
   \edef\tempvar@{{{\inputfilename}}}%      %admittedly curious
   \expandafter\prepend\tempvar@(to:)\includet@ks
   \advance\inputdepth \@ne  \def\inputfilename{#1}%
   \input #1 
   \advance \inputdepth \m@ne
   \pop\includet@ks(into:)\inputfilename 
}
   
%------------------------------------------------------------- 

% PACKAGE PARAMETER SCHEME    

% When a new package is created, it is often necessary to let the
% user to set some parameters of the package. Nevertheless, the user
% may change the parameters after the package has been input, and the
% package should still work. 
% We provide the following scheme for setting the package options :
% \setoption{package_name}{option_name}{option_value}
% sets the "option_name" in the package "package_name" to option_value
% that may be anything. To set simultaneously several options, the
% command \setoptions{package_name}<newline> option_name1 option_value1<new_line>
% option_name2 option_value2<newline> etc.. \endoptions 
% is provided, and has the same meaning as if the options were set one after 
% one using \setoption.
% 
% Inside the package, the package designer should write the following
% command :
% \associate\cs_name{package_name}{option_name}{default_value}{list_of_cs_using_\cs_name}
% (the two last arguments may be empty). The meaning of this macro is the following: 
% the control sequence "\cs_name" will be defined to be "default_value" if the user has 
% not (yet) used \setoption above to set "option_name". If the user has already set 
% "option_name" with \setoption above, then "\csname" will contain the value set for this 
% option. Furthermore, if the user change this option later using \setoption, then the control 
% sequence \cs_name will be synchronized and made equivalent, again, to the value set for
% this option. 
% Now, inside the package, the package designer could use "\cs_name" as he is pleased,
% knowing that "\cs_name" represents the desired option. Nevertheless, it may append
% that the package designer needs to set other things before they are used inside
% the macros. For example, if the option is a dimension "npts", it may append that the 
% package designer has to create a new dimension \dimen, and to set \dimen n = npts and
% use it inside the macros. For this reason, we provide a fifth argument in \associate 
% that is executed each time \setoption is called (for the associated option). It is up
% to the package designer to put inside this argument all the commands necessary 
% in order for the parameters of the package to be well synchronized.
% So, a well designed package should contain \associate commands for each option, and 
% the fifth argument of \associate should be able to set all what has to be set in 
% order for the package to work properly.
% 
% Example: 
% % inside the package:
% \newdimen\defRulewd
% \associate\DefaultRuleWidth{allrules}{default width}{0.4pt}{\dimen\DefRulewd=\DefaultRuleWidth} 
% %outside the package, the user can type:
% \setoption{allrule}{default width}{0.6pt}
% 
% To summarize:
% USAGE:
% \associate\cs_name{package_name}{option_name}{[default_value]}{[list_of_cs_using_\cs_name]}
% \setoption{package_name}{option_name}{option_value}
% \setoptions{package_name}
%      option_name1   option_value1
%      option_name2   option_value2
%                  ...
% \endoptions   
%


\def\setoption#1#2#3{%
   \defcsname @@#1::#2-command\endcsname {#3}%
   \csname @@#1::#2-com\endcsname   % if the \cs is not defined, this expands to \relax
}%   

%------------------

\def\associate#1#2#3#4#5{%
   \expandafter\ifx\csname @@#2::#3-command\endcsname\relax 
      \if\isvoid{#4}%
         \defcsname @@#2::#3-com\endcsname{\let #1\empty #5}%
      \else
         \defcsname @@#2::#3-com\endcsname{\def #1{#4}#5}%
      \fi
   \else   
      \defcsname @@#2::#3-com\endcsname{%
         \def #1{\csname @@#2::#3-command\endcsname}%
         #5%
      }%
   \fi
   \csname @@#2::#3-com\endcsname
}%   

% ---------------------

\def\setoptions#1 {\@@iteratelinea{#1}}
  
  
\def\endoptions{\endoptions}%

\def\@@iteratelinea#1{%
   \ifnexttoken\endoptions\g@bble@ne{\@@iteratelineb{#1}}%
}   

\def\@@iteratelineb#1#2 #3 {%
      \setoption{#1}{#2}{#3}%
      \@@iteratelinea{#1}%
}


%--------------------------------------------------------------------------------

% LOCAL ADPATATIONS (LANGUAGES ETC) :
% for each language like hebrew etc. a file hebrew.adapt should be created, that perform 
% the needed adaptations for each package: the sheme is as follows: suppose a new package
% "foo.tex" has been created (and the sequence "\newpackage foo" has been typed at the 
% beginning of this file), and let the adaptation file be "some_language.adapt". Then 
% inside some_language.adapt, there should appear the following lines:
% \adaptIfIncluded{foo}
% [the macro adaptations] ....
% \endadapt
% If foo.tex was not included, this has the effect of putting all the lines between 
% \adaptIfIncluded and \endadapt into comments, and if foo.tex was indeed included,
% this does nothing and the adaptations are readen.


\def\adaptIfIncluded#1{%
   \if\isincluded{#1}%
      \let\endadapt\relax
      \let\n@xt\relax
   \else   
      \let\endadapt\endcomment
      \let\n@xt\comment 
   \fi
   \n@xt
}   

%====================================================================================

% COLOR SCHEME %


% This process the use of colors for particular drivers like dvips or dvipdf,
% provided, of course, that you define the macros " \@bc#1#2#3#4, \@bcbis#1, \@ec,
% \@bgbc#1#2#3#4 , and \@bgbcbis#1 that do the effective work of putting specials
% inside the dvi document (or do something else) . So, the process below is rather 
% logical and do not depend of the particular driver in use.
% Note that if the driver does not maintain a stack for the text color as a built-in
% feature (e.g. pdftex), then you must build this stack by hand as a TeX code.
% For example, in dvipdfm, there is a basic command bc and ec that put a (text) color 
% into the stack or remove it resp. So, to use this process with dvipdfm, 
% define the macros as:
%
% \def\@bc#1#2#3#4{\special{pdf: bc [#1 #2 #3 #4]}} 
%
% \def\@bcbis#1{\special{pdf: bc [#1]}}
%
% \def\@ec{\special{pdf: ec }}
%
% \def\@bgbc#1#2#3#4{\special{pdf: bgcolor [#1 #2 #3 #4]}}
%
% \def\@bgbcbis#1{\special{pdf: bgcolor [#1] }}
% 
% This process defines the following macros and parameters:
% 1) \colors that enables the color process (even inside groups).
% 2) \nocolors that disables the color process (even inside groups)
% 3) \globaltxtcolor[#1 #2 #3 #4] where #1 #2 #3 #4 is a CMYK color array, or  
% \globaltxtcolor#1 where #1 is a number between 0 and 1, representing a gray
% color (0 black, 1 white). The macro \globaltxtcolor can be used
% to fix the global text color: the stack color will be emptied, and the choosen color
% will be put into the stack. If \globaltxtcolor is called inside a group, 
% the color set at this point will continue even outside the group.
% 4) \txtcolor[#1 #2 #3 #4] where #1 #2 #3 #4 is a CMYK color array, or  
% \txtcolor#1 where #1 is a gray value number (as above). The only difference with 
% \globaltxtcolor is that the color set at this point will not continue outside
% the current group (or box). So, when exiting the current group, the stack color 
% will be poped of all the colors that were added inside this group.
% 5) \endcolor : if \endcolor is called after \txtcolor, it will restitute the color
% that was set before \txtcolor was called (in other words, this will pop the 
% stack color).
% 6) \bgcolor[#1 #2 #3 #4] where #1 #2 #3 #4 is a CMYK color array, 
% or \bgcolor#1 where #1 is a gray value color (see above). 
% This fix the background color of the  whole page. 
% Note that the last call of \bgcolor is that that fix the color of the 
% background of the page.
% 7) the parameter \footnotescolor[=]{[c1 c2 c3 c4]} or \footnotescolor[=]{gray_number]
% fix globally the color of the footnotes text (including the footnote rule).
% 8) \dangeroustxtcolor and \dangerousendcolor:  work basicly exactly like 
% \txtcolor and \endcolor, but their use is allowed inside \footnotes, for local change. 
% See important note bellow to see why they are dangerous.
% 9) \newcolor#1[#2 #3 #4 #5] allow the user defining its own colors in the cmyk format
% (or in the the rbg format, see below). example \newcolor\Blue[1 1 0 0], and the 
% one can use e.g. \bgcolor\blue. Then they can be used in constructions like
% \txtcolor\Red.
% 10) the following colors are predefined: \Yellow, \Orange, \Maroon, \Red, Fuchsia,
% \Violet, \Blue, \Cyan, \Green, \Brown, \Gray, \Black, and \White, and can be 
% used in constructions like " \txtcolor\yellow ".
% 
%
% Notes: 1.  you can get the colors in the RGB format, using e.g \txtcolor[#1 #2 #3 {}].
%    2.  if you want to define an abbreviation to \txtcolor, \bgcolor etc., e.g.
%        \tc, \bgc etc., don't use \let\tc=\txtcolor, but \def\tc{\txtcolor}, else
%        the macros \colors and \nocolors will not affect \tc.        
%
% IMPORTANT NOTES: 
% 
% FOR RIGHT TO LEFT TYPESETTING: 
% It is very difficult (and I believe impossible) to implant a \txtcolor ... \endcolor 
% macro that work as specified above for right to left typesetting; this is due to 
% the fact that ETeX has the ability to put paragraphs or text from right to left, 
% but the drivers always read the output file from left to right. So, if \localhebmode 
% is true (that is if right to left typesetting is on, then the macros 
% \txtcolor ... \endcolor can be used in a much more modest way than in left-to-right 
% mode: 
%   - use of \txtcolor... \endcolor inside \txtcolor... \endcolor is forbiden
%      (no stack), and \txtcolor is no more local to the group; in other 
%       words, each macro \txtcolor must be followed by a macro \endcolor 
%      (with some text in-between) that end its action. 
%   - if \txtcolor occurs in horizontal mode, then all the text between 
%       \txtcolor...\endcolor will be forced to span on a single line 
%      (as if the text were in an \hbox, but with adapted interword glue).
%   - if \txtcolor occurs in math mode, then it will behave as in left-to-right
%      mode (imbricated \txtcolor...\endcolor allowed), but each \txtcolor
%      must be ended by \endcolor in a balanced way INSIDE THE MATH BOX.
%   - in general, if \txtcolor occurs in right-to-left mode (\localhebtrue), 
%      then the corresponding \endcolor must occur in \right-to-left mode, and 
%       if \txtcolor occurs in math mode, \endcolor must occur in math mode.
%   - if \txtcolor occurs in vertical mode, followed by some text and then
%       \endcolor while still in horizontal mode, then all the text following
%      \txtcolor, till the beginning of the line following \endcolor will
%      be colored. For example, in the following two lines of code
%   \hebrewtext \par
%   \txtcolor\Red shalom Israel \endcolor is the parallel \newline to hello word
%      the text "shalom Israel is the parallel" will be in \Red, but the 
%      remainder of the text "to hello word" will be in black.
%       This is probably not what you want. You can get what you want if you add
%      \indent or \leavevmode before \txtcolor.
%
% FOR LEFT TO RIGHT TYPESETTING:
%
%          1.  IN CONSTRUCTIONS LIKE \setbox1=\hbox{\txtcolor ....}
% BE SURE THAT YOU HAVE ENDED EACH \txtcolor in the box by \endcolor 
% (or alternatively,that the content of the box is enclosed in a group, 
% like \setbox1=\vbox{{\txtcolor ...}}, which will end all \txtcolor at once), 
% ELSE YOU WILL GET IMPREDICABLE COLOR RESULTS. 
%         2. IF YOU USE \txtcolor INSIDE A LONG \footnotes THAT SPANS
% OVER TWO OR MORE PAGES, YOU WILL GET IMPREDICABLE RESULT: THIS IS A BUG BUT I DON'T
% SEE HOW TO PREVENT IT. SO, \txtcolor and \endcolor AREN'T ALLOWED INSIDE THE MACRO
% \foonote. BUT \dangeroustxtcolor and \dangerousendcolor ARE, AT YOUR OWN 
% RESPONSIBILITY: IF A PAGEBREAK OCCURS INSIDE A LONG FOOTNOTE, A POSSIBILITY IS TO 
% LOCATE THE EXACT POINT WHERE THE FOOTNOTE BREAKS AND TO INSERT \dangerousendcolor 
% BEFORE THE BREAKPOINT, \null\dangeroustxtcolor[...] AFTER THE BREAKPOINT, AND SO 
% ON UNTIL YOU COME TO THE END OF THE FOOTNOTE, THAT YOU MUST END WITH 
% \dangerousendcolor (THIS IS MANDATORY).
%
% THIS REMARK APPLY TO ANY INSERTION THAT SPANS OVER TWO OR MORE PAGES. SO, IF YOU
% DEFINE SUCH INSERTIONS, YOU SHOULD DISABLE INSIDE THE USE OF \txtcolor and \endcolor
% AS WE DID BELOW FOR \footnote.
%
% examples: \txtcolor0 will print all in black, \txtcolor{0.5} in gray, 
% \txtcolor\red in red, \txtcolor[0.4 0.3 0.2 0.1] in the cmyk corresponding color.
% \bgcolor\Blue print blue background.



\outer\def\newcolor#1[#2 #3 #4 #5]{%
   \ifdefined#1 \error{color \noexpand#1 already defined}\fi
   \gdef#1{{#2}{#3}{#4}{#5}}%   
}



\newcolor\Yellow[0 0 1 0]
\newcolor\Orange[0 0.61 0.87 0]
\newcolor\Maroon[0 0.87 0.68 0.32]
\newcolor\Red[0 1 1 0]
\newcolor\Fuchsia[0.47 0.91 0 0.08]
\newcolor\Violet[0.79 0.88 0 0]
\newcolor\Blue[1 1 0 0]
\newcolor\Cyan[1 0 0 0]
\newcolor\Green[1 0 1 0]
\newcolor\Brown[0 0.81 1 0.60]
\newcolor\Gray[0 0 0 0.50]
\newcolor\Black[0 0 0 1]
\newcolor\White[0 0 0 0]


\newif\ifcolor      % a drap to let the user know if the color process is enabled.


\def\txtcolor{\txtc@l@r}%   

\def\bgcolor{\bgc@l@r}%

\def\endcolor{\endc@l@r}%   

\def\globaltxtcolor{\globaltxtc@l@r}%

\def\dangeroustxtcolor{\dangeroustxtc@l@r}

\def\dangerousendcolor{\dangerousendc@l@r} % in this way, if the user put 
                      % \let\foo\txtcolor, all things will work


\outer\def\colors{%
   \global\colortrue
   \gdef\txtc@l@r{\optmacro\no@ptcol@r\@ptcol@r}%
   \gdef\bgc@l@r{\optmacro\no@ptbgcol@r\@ptbgcol@r}%
   \gdef\endc@l@r{\@ndc@l@r}%   
   \gdef\globaltxtc@l@r{\col@rcountb \z@ \endcol@rr@ut \txtcolor}%
   \glet\dangeroustxtc@l@r\txtc@l@r
   \glet\dangerousendc@l@r\endc@l@r
}


\outer\def\nocolors{%
   \global\colorfalse
   \gdef\txtc@l@r{\optmacro\no@ptnocol@r\@ptnocol@r}%
   \gdef\bgc@l@r{\optmacro\no@ptnobgcol@r\@ptnobgcol@r}%
   \glet\endc@l@r\relax
   \glet\globaltxtc@l@r\txtcolor
   \glet\dangeroustxtc@l@r\txtc@l@r
   \glet\dangerousendc@l@r\endc@l@r
}


\nocolors      %by default, all colors are disabled 

\def\footnotescolor{\ifnexttoken=\footcor@uta\footcor@utb}

\def\footcor@uta={\optmacro\nooptfootcor@ut\optfootcor@ut}

\def\footcor@utb{\optmacro\nooptfootcor@ut\optfootcor@ut}

\def\optfootcor@ut[#1 #2 #3 #4]{\def\footnc@l@r{\txtcolor[{#1} {#2} {#3} {#4}]}}

\def\nooptfootcor@ut#1{\def\footnc@l@r{\txtcolor#1}}

\footnotescolor=\Black  % the default


%      ---------------------------

\newfastcount\col@rcount

\newfastcount\col@rcountb

\newfasttoks\col@rtoks

\col@rcount=0

\col@rcountb=0


%      ---------------------------


\def\@ptnocol@r[#1 #2 #3 #4]{}

\let\no@ptnocol@r\g@bble@ne

\def\@ptnobgcol@r[#1 #2 #3 #4]{}

\let\no@ptnobgcol@r\g@bble@ne

%      --------------------------- 


\newif\ifhebc@l@rprocess


\newError\hebc@l@rerr{use of \noexpand\txtcolor in hebrew local mode must end with %
   \noexpand\endcolor when still in hebrew local mode. The same is true for %
   latin local mode and math mode. Furthermore, use of \noexpand\txtcolor %
   inside \noexpand\txtcolor ... \noexpand\endcolor is forbiden in hebrew local %
   mode}
   


\def\@ptcol@r[#1 #2 #3 #4]{%
   \iflocalheb \ifmmode \let\@@colorflag\false \else \let\@@colorflag\true \fi 
   \else \let\@@colorflag\false
   \fi
   \let\n@xtc@\relax
    \ifis\@@colorflag\true
      \ifhebc@l@rprocess \Error\hebc@l@rerr \fi
      \global\hebc@l@rprocesstrue
      \gdef\savec@l@r{\@bc{#1}{#2}{#3}{#4}\endgroup}%
      \ifhmode 
         \@ec 
         \def\n@xtc@{\begingroup \nolinebreak}%
      \else 
         \@bc{#1}{#2}{#3}{#4}%
         \gdef\savec@l@r{\ifhmode \vadjust{\@ec}\else \@ec \fi}%
      \fi   
   \else
      \ifhebc@l@rprocess \Error\hebc@l@rerr \fi
      \gadvance\col@rcount \@ne
      \advance\col@rcountb \@ne
      \@bc{#1}{#2}{#3}{#4}%
      \ifnum\currentgrouplevel>0%
         \aftergroup\endcol@rr@ut   
      \fi   
      \let\n@xtc@\ignorespaces
   \fi   
   \n@xtc@%
}

\def\no@ptcol@r#1{%
   \iflocalheb \ifmmode \let\@@colorflag\false \else \let\@@colorflag\true \fi 
   \else \let\@@colorflag\false
   \fi
   \let\n@xtc@\relax
    \ifis\@@colorflag\true
      \ifhebc@l@rprocess \Error\hebc@l@rerr \fi   
      \global\hebc@l@rprocesstrue 
      \if\relax\noexpand#1%
         \gdef\savec@l@r{\expandafter\@bc#1\endgroup}%
      \else    
         \gdef\savec@l@r{\@bcbis{#1}\endgroup}%
      \fi
      \ifhmode \@ec \def\n@xtc@{\begingroup\nolinebreak}%
      \else   
         \expandafter\@bc#1%
         \gdef\savec@l@r{\ifhmode \vadjust{\@ec}\else \@ec \fi}%
      \fi         
   \else      
      \ifhebc@l@rprocess \Error\hebc@l@rerr \fi      
      \gadvance\col@rcount \@ne
      \advance\col@rcountb \@ne
      \if\relax\noexpand#1\expandafter\@bc#1\else \@bcbis{#1}\fi
      \ifnum\currentgrouplevel>0
         \aftergroup\endcol@rr@ut     
      \fi   
   \fi
   \n@xtc@
}   


\def\@ndc@l@r{%
   \iflocalheb \ifmmode \let\@@colorflag\false \else \let\@@colorflag\true \fi 
   \else \let\@@colorflag\false
   \fi
   \ifis\@@colorflag\true
      \unless\ifhebc@l@rprocess \Error\hebc@l@rerr \fi
      \savec@l@r \global\hebc@l@rprocessfalse
   \else
      \ifhebc@l@rprocess \Error\hebc@l@rerr \fi
      \gadvance\col@rcount\m@ne \advance\col@rcountb\m@ne 
      \@ec   
   \fi   
}

% The aim of \endcol@rr@ut is to completely unstack the color stack of the driver, assuming the
% driver works on a stack color principle:

\def\endcol@rr@ut{%
   \ifnum \col@rcount>\col@rcountb
      \loop \gadvance\col@rcount \m@ne
      \@ec 
      \ifnum \col@rcount>\col@rcountb \repeat
   \fi   
}

\def\@ptbgcol@r[#1 #2 #3 #4]{\@bgbc{#1}{#2}{#3}{#4}}


\def\no@ptbgcol@r#1{\if\relax\noexpand#1\expandafter\@bgbc#1\else \@bgbcbis{#1}\fi}


%      ------------------------


\def\@bc#1#2#3#4{} %ex: \special{pdf: bc [#1 #2 #3 #4]}} 

\def\@bcbis#1{} %ex: \special{pdf: bc #1}}

\def\@ec{} %ex: \special{pdf: ec }}


\def\@bgbc#1#2#3#4{} %ex: \special{pdf: bgcolor [#1 #2 #3 #4]}}

\def\@bgbcbis#1{} %ex: \special{pdf: bgcolor #1}}

%      ----------------------------

% We adapt the definitions of plain tex in order the color changes do not affect the 
% footline and footnotes.


\footline={\hss \txtcolor\Black \tenrm \folio \endcolor \hss}


% We disable here the use of \txtcolor...\endcolor inside \footnote:


\newError\footnoteerr@r{you can't use \noexpand\txtcolor...\noexpand\endcolor inside %
   \noexpand\footnote, because it may break and span on two or more pages, causing %
   problems. If you insist, use \noexpand\forcecolortrue before using these commands to disable
   this error message. 
}

\newif\ifforcecolor 
\forcecolorfalse


\redef\fo@t{%         %we redefine here txtcolor inside \fo@t, which is local
   \let\@@oldtxtcolor\txtcolor
   \def\txtcolor{\ifforcecolor\else\Error\footnoteerr@r\fi \@@oldtxtcolor}
   \ifcat \bgroup\noexpand\next \let \next\f@@t \else \let \next\f@t \fi 
   \next
}

% defined in Plain TeX:
%\def\f@@t{\bgroup\aftergroup \@foot \let\next} 
%\redef\@foot{\strut\egroup} 
%\redef\f@t#1{#1\@foot}


\redef\pagecontents{%
   \ifvoid \topins \else \unvbox\topins \fi 
   \dimen@ \dp \@cclv \unvbox\@cclv  % open up \box255
   \unless\ifvoid \footins
      \vfootnotelineparameters
      \setbox\t@mpbox \vsplit\footnotetrackbox to \ht\footins 
      \ifdim \dimexpr \ht\footins + \dp\footins >\z@  % a zero size (non void) footins box may occur
         \vskip \skip\footins 
         \begingroup
            \localhebfalse \footnc@l@r
            \footnoterule
            \unvbox\footins 
         \endgroup
      \else
         \vskip \z@ % to avoid underful vbox in case of zero size (non void) footins box
      \fi      
   \fi
   \ifr@ggedbottom \kern -\dimen@ \vfil \fi
}   

%====================================================================================

% HYPER REFERENCES SCHEME %


% We define here a very simple hyper reference scheme:
% 1) \hyperanchor{anchor_name} put a hyperanchor at the current point.
% 2) \beginhyperref{anchor_name} ... \endhyper (or \endhyperref) put the material 
% between \beginhyperref and \endhyper as a hyper reference pointing to anchor_name.
% 3) \beginhyperlink{web_address} ... \endhyper put the material between 
% \beginhyperlink and \endhyper as a hyper link pointing to a web address.
% These hypertext features are enabled or disabled with \hypertext and \nohypertext.
% The actual work is done by the macros \hyperanchor@@@#1,
% \beginhyperref@@@#1, \beginhyperlink@@@#1 and \endhyper@@@#1, that are 
% defined to do nothing here,  but that may be redefined in a suitable way,
% corresponding to the driver in use (yap, dvipdfm etc.).
% 4) It is possible to fix the color of the references and links with 
% \hyperrefcolor[=][CMYK array] and \linkcolor[=][CMYK array] 
% (or e.g, \hyperrefcolor=\Blue, \linkcolor=0.5 , see \txtcolor macro).
% The value of the reference or link colors are then saved, as a CMYK array, in 
% the macros \hyprefcol and \hyplinkcol, that expand to somethink like " .3 0 .5 .1 ".
% This can be useful in some situations.
% Default colors for hyperrefs and hyperlinks are defined as 
% [0.5 0.88 0.5 0] (violet) for hyperrefs and [1 1 0 0] (blue) for hyperlinks.
% They can be used by other macro that want to use the default colors
% These default can be changed by typing:
% \def\defaulthyperrefcolor{{#1}{#2}{#3}{#4}} and 
% \def\defaulthyperlinkcolor{{#1}{#2}{#3}{#4}}, or with 
% \let\defaulthyperrefcolor=\Blue (for example), \let\defaulthyperlinkcolor=\Red.
%
% IN RIGHT TO LEFT TYPESETTING (\localhebtrue): \beginhyperref ... \endhyperref and 
% \beginhyperlink ... \endhyperlink will first switch to horizontal mode, then
% force the text between \beginhyper...\endhyper to span in a single line (without
% modifying the natural interword glue).


\newif\ifhypertext   % a drap to let the user know if hypertext in use


\def\hyperrefcolor{\ifnexttoken=\hyperrefcor@uta\hyperrefcor@utb}

\def\hyperrefcor@uta={\optmacro\noopthyperrefr@ut\opthyperrefr@ut}

\def\hyperrefcor@utb{\optmacro\noopthyperrefr@ut\opthyperrefr@ut}

\def\opthyperrefr@ut[#1 #2 #3 #4]{%
   \def\hyprefcol{ #1 #2 #3 #4 }%
   \def\hyperrefc@l@r{\txtcolor[#1 #2 #3 #4]}
}

\def\noopthyperrefr@ut#1{%
   \if\relax\noexpand#1%
      \expandafter\findrefc@l#1%
   \else \def\hyprefcol{ #1 0 0 0 }%
   \fi
   \def\hyperrefc@l@r{\txtcolor#1}%
}

\def\findrefc@l#1#2#3#4{\def\hyprefcol{ #1 #2 #3 #4 }} 

\newcolor\defaulthyperrefcolor[0.5 0.88 0.5 0]

\hyperrefcolor=\defaulthyperrefcolor   % the default


%---------------         

\def\hyperlinkcolor{\ifnexttoken=\hyperlinkcor@uta\hyperlinkcor@utb}


\def\hyperlinkcor@uta={\optmacro\noopthyperlinkr@ut\opthyperlinkr@ut}

\def\hyperlinkcor@utb{\optmacro\noopthyperlinkr@ut\opthyperlinkr@ut}

\def\opthyperlinkr@ut[#1 #2 #3 #4]{%
   \def\hyplinkcol{ #1 #2 #3 #4 }%
   \def\hyperlinkc@l@r{\txtcolor[{#1} {#2} {#3} {#4}]}
}

\def\noopthyperlinkr@ut#1{%
   \if\relax\noexpand#1%
      \expandafter\findlinkc@l#1%
   \else \def\hyplinkcol{ #1 0 0 0 }%
   \fi
   \def\hyperlinkc@l@r{\txtcolor#1}%
}

\def\findlinkc@l#1#2#3#4{\def\hyplinkcol{ #1 #2 #3 #4 }}


\newcolor\defaulthyperlinkcolor[1 1 0 0] % Blue

\hyperlinkcolor=\defaulthyperlinkcolor   % the default 

%-------------

\def\hyperanchor{\hyperanchor@@}%

\def\beginhyperref{\beginhyperref@@}

\def\beginhyperlink{%
   \begingroup
   \makechar\$\makechar\^\makechar\&\makechar\%\makechar\#\makechar\§%
   \makechar\@\makechar\~\makechar\_%
   \beginhyperlink@@}
   
\def\endhyper{\endhyper@@}
\let\endhyperref\endhyper


\newif\ifhebhyperpr@cess


\outer\def\hypertext{%
   \global\hypertexttrue
%   
   \gdef\hyperanchor@@{\hyperanchor@@@}%
%   
   \gdef\beginhyperref@@##1{%
      \leavevmode%
       \iflocalheb% 
         \endhyper@@@ 
         \gdef\s@vehyp@r{\beginhyperref@@@{##1}}%
         \global\hebhyperpr@cesstrue 
         \def\n@xthy{\begingroup \nolinebreak}%
      \else %
         \glet\s@vehyp@r\endhyper@@@ 
         \def\n@xthy{\beginhyperref@@@{##1}\ignorespaces}%
           \fi   
      \hyperrefc@l@r 
      \n@xthy
   }%
%   
   \gdef\beginhyperlink@@##1{%
      \endgroup
      \leavevmode%
      \iflocalheb%
         \endhyper@@@%
         \gdef\s@vehyp@r{\beginhyperlink@@@{##1}}%
         \global\hebhyperpr@cesstrue 
         \def\n@xthy{\begingroup \nolinebreak}%
      \else %
         \glet\s@vehyp@r\endhyper@@@ 
         \def\n@xthy{\beginhyperlink@@@{##1}\ignorespaces}%
      \fi   
      \hyperrefc@l@r 
      \n@xthy%
   }%
%
   \gdef\endhyper@@{%
      \ifhebhyperpr@cess \endgroup \global\hebhyperpr@cessfalse \fi
      \endcolor 
      \s@vehyp@r 
   }%
}   


\outer\def\nohypertext{%
   \global\hypertextfalse
   \glet\hyperanchor@@\g@bble@ne
   \glet\beginhyperref@@\g@bble@ne
   \glet\beginhyperlink@@\g@bble@ne
   \glet\endhyper@@\empty
}


\nohypertext   % the default is no hypertext features

%      ---------------------------


\glet\hyperanchor@@@\g@bble@ne

\glet\beginhyperref@@@\g@bble@ne

\glet\beginhyperlink@@@\g@bble@ne

\glet\endhyper@@@\empty

%===================================================================================

% BOOKMARKS SCHEME %


% Some drivers (essentially pdf drivers) implant bookmarks. So we define here this 
% scheme: USAGE: \bookmarks{depth_of_bookmark}{title_of_bookmark}{pos_of_bookmark}
% where depth is 1 if it lies at the root of the bookmarks entries, 2 if it is a 
% subentry etc., and pos_of_bookmark is a dimension representing the offset of the
% destination link relatively to the top of the page.
% NOTE: #2 should be something that is totally expandable (that is, it must
% pass under the command \edef\foo{#2}); then what is put in the bookmarks is 
% that total expansion of #2.


\def\bookmark#1#2#3{}


%===============================================================================
%
% PICTURE SCHEME:
% 
% This picture scheme define the macro \picbox whose aim is to prepare
% for the insertion of pictures by the different drivers.
% \picbox{...}{img_name} is a \hbox that is to contain an image.
% Physically, the drivers are supposed to put the images, and 
% \picbox should be implemented differently for each driver, as is 
% done in the file driver.mac. 
% A flag \enablepic \disablepic serves to enable or disable the 
% display of the pictures by the drivers, keeping only a frame
% with the word "pic" inside. This is important to accelerate
% the compilation stages when working, because the display of pictures
% can take a lot of time. Here are the different usages of \picbox
% USAGE 1:
%   \picbox{[\height h,] [\width w,] [\rotate r,] [\fliprl]}{img_name}
% EXAMPLE:         
%   \picbox{\height 20pt, \width 30 pt, \scale 0.2, \rotate 80, \fliprl}{img_name.jpg}
%
% USAGE 2: 
%    \picbox{[\scale s,] [\imgresolution{450}{447},] [\fliprl,] [rotate r]}{img_name.jpg}
% EXAMPLE:
%    \picbox{\scale 0.2, \imgresolution{450}{447}, \fliprl}{img_name.jpg}

% In these paradigms, any of the specification can be omitted: if 
% \height is omitted and \width is specified, the image will be scaled
% to make its width as specified and its height correspond to the 
% proportions of the natural image. The same if \width is omitted. 
% If both \width and \height are specified, then the image will be 
% scaled correspondingly. If both \width and \height are omitted, then
% the image will be put with natural proportions at 100 pixels per inch, 
% unless \scale is specified, in which case the natural image (at 100 pixels
% per inch) will be scaled correspondingly. 
% If \fliprl is specified, then the image will be flipped from left to right.
% Finally, if \rotate n (where n is a natural number corresponding to an angle 
% in degrees) is specified, then the image will be rotated (this transformation 
% will be always performed after all the other transformations).
 

\newif\ifpicw@rningfl@g % this flag allows some warning associated to enable/disable \picbox
                        % to be displayed only once

\picw@rningfl@gtrue % default

\newif\if@@@enablepic % to enable or disable pictures
\@@@enablepictrue      % by default, enable 
\let\enablepic=\@@@enablepictrue
\let\disablepic=\@@@enablepicfalse


\newWarning\@@disabledpicwarn{%
   Picture display has been disabled to accelerate process. % 
   In order to display the pictures, enable the picture process %
   with \noexpand\enablepic.
}%


\def\@@setpicboxparams{%
   \let\@@resolutionSzx\empty
   \let\@@resolutionSzy\empty
   \let\@@height\empty
   \let\@@width\empty
   \let\@@scale\empty
   \let\@@xscale\empty
   \let\@@yscale\empty
   \let\@@rotate\empty
   \let\@@fliprl\empty 
   \def\imgresolution##1##2,{\gdef\@@resolutionSzx{##1}\gdef\@@resolutionSzy{##2}}%
   \def\height##1,{\gdef\@@height{ ##1 }}%
   \def\width##1,{\gdef\@@width{ ##1 }}%
   \def\scale##1,{\gdef\@@scale{ ##1 }}%
   \def\hscale##1,{\gdef\@@xscale{ ##1 }}%
   \def\vscale##1,{\gdef\@@yscale{ ##1 }}%
   \def\rotate##1,{\gdef\@@rotate{ ##1 }}%
   \def\fliprl,{\gdef\@@fliprl{1}}% 
   \let\@@widthspecial\empty
   \let\@@heightspecial\empty
   \let\@@scalespecial\empty 
   \let\@@rotatespecial\empty
   \let\@@fliprlspecial\empty
}


% To control the border width of the following \@@voidpicbox, use \rulethick like the \boxit command

\def\@@voidpicbox#1#2{%   % this can be used by the drivers. 
   \hbox{%
      \global\picw@rningfl@gfalse
      \@@setpicboxparams
      \def\@@height{30pt}%   % sentinel value
      \def\@@width{30pt}%    % sentinel value
      %
      \foreach #1<--\var (do:){\ignorespaces \var,}%
      %
      \setbox0=\vbox to \@@height {\vreset \vfill \hbox to \@@width {\hfill #2\hfill}\vfill}%
      \@@boxit@b{\box0}%
   }%   
}%

\let\picbox = \@@voidpicbox    % no special driver has to be chosen here

%=====================================================================================

% ROTATED AND SCALED BOXES SCHEME:
%
% This scheme is to allows the user to scale and to rotate a \hbox.
% Actually, the next macro only reserves space for such a box. The
% actual implementation of the sheme can be done only via the driver,
% and has nothing to do with TeX. The file drivers.mac implement 
% these features for a number of drivers.
%
% We now describe the (virtual) use of the command \transbox :
% \transbox{..(1)..}{..(2)..} is actually a \hbox, that contains the 
% material in (2) but transformed according to the transformations
% specified in (1). These are scaling and rotations. The syntax is 
% \transbox{\height 20pt, \width 30pt, \scale 0.2, \rotate 30, \fliprl}{some_material_for_hboxing}
% where each of the arguments in (1) is optional and can be written
% in any order.
% If \height and \width are specified, the box will be scaled 
% accordingly, ignoring the \scale specification (that has no
% reason to be specified). If only one of the specifications
% \height or \width is present, then the other will be scaled
% in order to keep the natural proportions of the box, while
% \scale will be ignored. If no of the two specification 
% \height and \width is specified, then the box will keep
% its natural size, unless \scale is specified, in which case
% the natural x-size and y-size will be scaled accordingly.
% If \fliprl (holds for flip right left) is typed, then the box will
% be flipped right-left. Finally, in any case, if \rotate is 
% specified, the box will be furthermore rotated by the specified 
% value in degrees (the rotation will be performed only after
% all the other transformations).
% Notice that the actual output is a \hbox enclosing the scaled
% and rotated box, with reference point at the bottom left 
% corner; so the final output take exactely as many space 
% as it should. 
% IMPORTANT NOTE: the commas separating the transformation
% specifications are very important and shouldn't be omitted.
% EXAMPLE: \transbox{\width 100pt, height 20 pt, \rotate 90}{hello word}
%
%
%
% ROTATION COMMON TASKS:
%
\def\@@rotateprocess{%   % the dimension of the box enclosing the rotated box of given height and width
   \edef\@@a{\remainder{\@@rotate}{360}}% % operations are modulo 360 degrees
   \ifnum \@@a < \z@ \edef\@@a{\the\numexpr 360 + \@@a}\fi 
   \ifnum\numexpr \@@a < 90 %
      \edef\@@wa{\the\dimexpr \sinus\@@a \dimexpr\@@height}%
      \edef\@@wb{\the\dimexpr \cosinus\@@a \dimexpr\@@width}%
      \edef\@@ha{\the\dimexpr (\sinus\@@a \dimexpr\@@width)  + (\cosinus\@@a \dimexpr\@@height)}%
      \edef\@@hb{\z@}%
   \else \ifnum\numexpr\@@a < 180 %
      \edef\@@wa{\the\dimexpr (-\cosinus\@@a \dimexpr\@@width) + (\sinus\@@a \dimexpr\@@height)}%
      \edef\@@wb{\z@}%
      \edef\@@ha{\the\dimexpr \sinus\@@a \dimexpr\@@width}%
      \edef\@@hb{\the\dimexpr -\cosinus\@@a \dimexpr\@@height}%
   \else \ifnum\numexpr\@@a < 270 %
      \edef\@@wa{\the\dimexpr -\cosinus\@@a \dimexpr\@@width}%
      \edef\@@wb{\the\dimexpr -\sinus\@@a \dimexpr\@@height}%
      \edef\@@ha{\z@}%
      \edef\@@hb{\dimexpr (-\sinus\@@a \dimexpr\@@width) - (\cosinus\@@a \dimexpr\@@height)}%
   \else
      \edef\@@wa{\z@}%
      \edef\@@wb{\the\dimexpr (\cosinus\@@a \dimexpr\@@width) - (\sinus\@@a \dimexpr\@@height)}%
      \edef\@@ha{\the\dimexpr \cosinus\@@a \dimexpr\@@height}%
      \edef\@@hb{\the\dimexpr -\sinus\@@a \dimexpr\@@width}%
   \fi\fi\fi         
}%      
%
\def\@@rotateprocessflip{%   % the dimension of the box enclosing the rotated box of given height and width
   \edef\@@a{\remainder{\@@rotate}{360}}% % operations are modulo 360 degrees
   \ifnum \@@a < \z@ \edef\@@a{\the\numexpr 360 + \@@a}\fi 
   \ifnum\numexpr \@@a < 90 %
      \edef\@@wa{\the\dimexpr (\sinus\@@a \dimexpr \@@height) + (\cosinus\@@a \dimexpr\@@width)}%
      \edef\@@wb{\z@}%
      \edef\@@ha{\the\dimexpr \cosinus\@@a \dimexpr\@@height}%
      \edef\@@hb{\the\dimexpr \sinus\@@a\dimexpr\@@width}%
   \else \ifnum\numexpr\@@a < 180 %
      \edef\@@wa{\the\dimexpr \sinus\@@a \dimexpr\@@height}%
      \edef\@@wb{\the\dimexpr -\cosinus\@@a \dimexpr\@@width}%
      \edef\@@ha{\z@}%
      \edef\@@hb{\the\dimexpr (\sinus\@@a \dimexpr \@@width)-(\cosinus\@@a \dimexpr\@@height)}%
   \else \ifnum\numexpr\@@a < 270 %
      \edef\@@wa{\z@}%
      \edef\@@wb{\the\dimexpr (-\sinus\@@a \dimexpr\@@height) -(\cosinus\@@a \dimexpr\@@width)}%
      \edef\@@ha{\the\dimexpr -\sinus\@@a \dimexpr \@@width}%
      \edef\@@hb{\dimexpr -\cosinus\@@a \dimexpr\@@height}%
   \else
      \edef\@@wa{\the\dimexpr \cosinus\@@a \dimexpr \@@width}%
      \edef\@@wb{\the\dimexpr -\sinus\@@a \dimexpr\@@height}%
      \edef\@@ha{\the\dimexpr (\cosinus\@@a \dimexpr \@@height) - (\sinus\@@a \dimexpr \@@width)}%
      \edef\@@hb{\z@}%
   \fi\fi\fi         
}%      
%
%
\def\@@boxit@b#1{%
   \vbox{%
      \vreset 
      \hrule \height@@ \rulethick \nodepth 
      \kern -\rulethick
      \hbox{%
         \vrule \width@@ \rulethick 
         \kern -\rulethick
         \vbox{#1}%
         \kern -\rulethick \vrule \width@@ \rulethick 
      }%
      \kern -\rulethick
      \hrule \height@@ \rulethick \nodepth
   }%
}%
%

% Here, the transbox command is written for the dvips driver as an example. 
% We have put in comment, of course, the "\special"s that depends on the
% dvips driver. 
% Nevertheless, the space for the box is correctly reserved.
%
%
\newdimen \@@xsize 
\newdimen \@@ysize    
\newdimen \@@pspoint
\@@pspoint = \dimexpr 1in/72\relax
%
%
\def\transbox#1#2{%
\hbox{\boxit{\hbox{%        % the "\hbox{\boxit{" appears here only in order for the user to  
                           % see something, and because \transbox is assumed to be a \hbox.
                           % It is not present in the real macro.
   \@@setpicboxparams
   %                  
   \foreach #1<--\var (do:){\ignorespaces \var,}%
   %
   \setbox\t@mpbox\hbox{#2}% 
   \@@xsize = \wd\t@mpbox
   \@@ysize = dimexpr \ht\t@mpbox + \dp\t@mpbox \relax
   \ifx\@@height\empty
      \ifx\@@width\empty 
         % for the result be the same as the dvipdf driver, we need to give the illusion that the natural
         % size is 100pt per inch, so we rescale the natural width and height by a factor of 0.72 below.       
         \ifx\@@scale\empty
            \edef\@@scalespecial{ 0.72 0.72 scale }%
            \edef\@@width{\the \dimexpr 0.72\@@xsize}%
            \edef\@@height{\the \dimexpr 0.72\@@ysize}%   
         \else   
            \edef\@@sc{\removept{\dimexpr 0.72\dimexpr \@@scale pt \relax}}%
            \edef\@@scalespecial{ \@@sc \space \@@sc \space scale }% 
            \edef\@@width{\the \dimexpr \@@sc \@@xsize}% 
            \edef\@@height{\the \dimexpr \@@sc \@@ysize}%         
         \fi 
      \else  
         \edef\@@sc{\floatingdivide{\@@width}{\@@xsize}}%
         \edef\@@scalespecial{ \@@sc \space \@@sc \space scale }%
         \edef\@@height{\the\dimexpr \@@sc \@@ysize}%   
      \fi   
   \else 
      \edef\@@sc{\floatingdivide{\@@height}{\@@ysize}}% 
      \ifx\@@width\empty
         \edef\@@scalespecial{ \@@sc \space \@@sc \space scale }% 
         \edef\@@width{\the \dimexpr \@@sc \@@xsize}% 
      \else
         \edef\@@scx{\floatingdivide{\@@width}{\@@xsize}}%
         \edef\@@scalespecial{ \@@scx \space \@@sc \space scale }%
      \fi
   \fi 
   \ifx\@@rotate\empty
      \let\@@rotspecial\empty
      \edef\@@rotate{\z@}%
   \else
      \edef\@@rotspecial{\the\numexpr -\@@rotate\relax \space rotate }%
   \fi   
   \ifx\@@fliprl\empty 
      \let\@@fliprlspecial\empty
      \let\@@endfliprlspecial\empty
      \@@rotateprocess 
   \else   
      \def\@@fliprlspecial{%
         \special{ps:gsave  currentpoint currentpoint translate %
         [-1 0 0 1 0 0] concat neg exch neg exch translate}%
      }%
      \def\@@endfliprlspecial{\special{ps:grestore}}%
      \@@rotateprocessflip 
   \fi         
   \hskip \@@wa
   \vbox{%
      \vreset   
      \vskip \@@ha
      % We disable, here, the "\special"s  since this depends on the dvips driver, 
      % and we disable also commands that actually put the material in the box
     %   \special{%                % execute transformations
   %   ps:gsave currentpoint currentpoint translate 
   %   \@@rotspecial \@@scalespecial neg exch neg exch translate
   %   }% 
   %   \@@fliprlspecial 
   %   \vbox to \z@{\vss \hbox to \z@ {#2\null\hss}\kern\z@}%    % put the material
   %   \@@endfliprlspecial 
   %   \special{ps:currentpoint grestore moveto}%    % close the transformations 
      \vskip\@@hb
   }%
   \hskip \@@wb 
 }%   
}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

            % ALIGNMENT %
            

% 1) MACRO \settabs
%
% The macro \settabs ... \+ works as specified in Plain Tex. We extend it in the 
% following way: if "*" is put just after \+ (like \+*), then the tabs will now
% behave like in usual typesetting machines, that is, each tab will be put to the 
% next place and not come back (see the Tex book, exercice 22.3).

% USAGE: \settabs... (see Tex book)
%   \+ .... (see Tex book) or \+*...



\def\settabs{\setbox\tabs\null \futurelet\n@xt\sett@b}


\let\+=\relax % remove outerness


\def\tabalign{\futurenonspacelet\testch@@r\t@b@lign} % non-\outer version of \+


\def\sett@b{%
   \ifx\n@xt\+ 
      \let\n@xt\relax \def\n@xt{\afterassignment\s@tt@b\let\n@xt}%
   \else
      \let\n@xt\s@tcols
   \fi 
   \n@xt
}


\outer\def\+{\tabalign}


%      -------------------------------------


\newif\ift@bsstyle

\let\st@@r=*

\def\t@b@lign{%
   \ifx\testch@@r\st@@r \t@bsstyletrue \let\n@xt\g@bblet@b
   \else \t@bsstylefalse \let\n@xt\m@ketabbox
   \fi 
   \us@true \n@xt
}

\def\g@bblet@b{\afterassignment\m@ketabbox \let\tempvar@}

\def\s@tt@b{\let\n@xt\relax \us@false \m@ketabbox}


\def\s@tcols#1\columns{%
   \count@#1\dimen@\hsize
   \loop\ifnum\count@>\z@ \@nother \repeat
}

\def\@nother{%
   \dimen@ii\dimen@ \divide\dimen@ii\count@
   \setbox\tabs\hbox{\hbox to\dimen@ii{}\unhbox\tabs}%
   \advance\dimen@-\dimen@ii \advance\count@\m@ne
}

\def\m@ketabbox{%
   \begingroup
   \gsetbox\tabsyet\copy\tabs
   \gsetbox\tabsdone\null
   \def\cr{%
      \@crtrue\crcr\egroup\egroup
       \ifus@\unvbox\z@\lastbox\fi\endgroup
      \setbox\tabs\hbox{\unhbox\tabsyet\unhbox\tabsdone}%
   }%
   \setbox\z@\vbox\bgroup\@crfalse \ialign\bgroup&\t@bbox##\t@bb@x\crcr
}

\def\t@bbox{\setbox\z@\hbox\bgroup}

\def\t@bb@x{%
   \if@cr\egroup % now \box\z@ holds the column
   \else \ift@bsstyle 
      \hss \egroup \dimen@\z@ \tempdimen@\wd\z@ \advance\tempdimen@ \@ne sp
      \loop \ifdim\dimen@<\tempdimen@ 
         \gsetbox\tabsyet\hbox{%
            \unhbox\tabsyet \gsetbox\@ne\lastbox
         }%
         \ifvoid\@ne 
            \advance\tempdimen@ \dimexpr -\dimen@ -\@ne sp
            \gsetbox\@ne\hbox to \tempdimen@{}\tempdimen@ -\p@
         \fi   
         \advance\dimen@ \wd\@ne 
         \gsetbox\tabsdone\hbox{\box\@ne\unhbox\tabsdone}%
      \repeat   
      \setbox\z@\hbox to \dimen@{\unhbox\z@}%
   \else
      \hss\egroup 
      \gsetbox\tabsyet\hbox{\unhbox\tabsyet \gsetbox\@ne\lastbox}% 
                     %now \box\@ne holds its size
      \ifvoid\@ne\gsetbox\@ne\hbox to\wd\z@{}%
      \else\setbox\z@\hbox to\wd\@ne{\unhbox\z@}%
      \fi
      \gsetbox\tabsdone\hbox{\box\@ne\unhbox\tabsdone}%
   \fi \fi
   \box\z@
}

%=====================================================================================

% 2) MACRO \align 
%
% The following optional macro allows alignment of entries line by line and
% col by col. 
% USAGE: \align{entry11 &entry12...&\entry1n\cr ...\cr&\entrym1...\&entrymn\cr}
%   or \align(math){...} or \align(display){...} or \align(verbatim) where 
% if the math option is set, the entry will be automatically put in math mode 
% (non display style) and if display is set, they will be automatically put in 
% display math style. The use of align(verbatim){...} is as follows:
% material in the entries will be display almost verbatim: by almost verbatim, I mean
% all things verbatim except that "\", "{", "}" and "&" conserve their original meaning
% (and in particular, since "\" has its original meaning, you can use macros); to
% effectively obtain these special characters verbatim, you have to make them 
% preceded by a "\", that is: "\\", "\{", "\}" and "\&" respectively. Use "\ "
% to have the visible space of the typewritter font (something like "_"); the tab
% space is by default interpreted as 3em but if you redefine \tabspace, it will be 
% what you want.
%
% You can control the way material is displayed in an entry: use \alignpattern: USAGE: 
% \alignpattern{{pat1}{pat2}{pat3}{pat4}...<even number of patterns>} 
% then for every line following this command, the material in pat(2n+1) will be put 
% at the left of the n-th entry, and the material in pat(2n) will be put at the right
% of the n-th entry. If there are not enough patterns, then the last right and left 
% patterns are repeated. If there are too much pattern, then the redundant ones will
% be ignored.  The \alignpattern command can be used after any \cr, and 
% also before the \align macro has been called. The last \alignpattern that has been
% set is used in all subsequent lines that may appear in the alignment (but the current 
% value of \alignpattern before \align is called is restituted when \align exits; 
% that is, the change to \alignpattern inside the argument of \align are local to 
% the whole argument)..
% As an example one can type 
% \alignpattern{\hfill{}{}{}{}\hfill} if it is desired that
% the entries in the first column be put flush right, those in the second one 
% as is, and those in the third flush left.
% By default \alignpattern={}, so not material is put at the left and right of the
% entries.
%
% \align is basiquely a simple macro, so you have total control on 
% entries (spaces inside an entry at your charge), and you can use \multispan and 
% \omit of plain tex.
%
% To increase the height or depth of a line, you can put "\minrowheight dimen \minrowdepth dimen"
% at the beginning of the line (after the \cr), or alternatively, use \openup of
% plain Tex (inside a group of course).
%
% To center the table, enclose it inside double dollar signs 
% (in general, it can be useful to enclose the table in a \vbox to position it).
%
% NOTE: the space between lines depends on \baselineskip, lineskip and lineskiplimit;
% so, nothing prevent you to put the alignment inside a group, and 
% to set \offinterlineskip or baselineskip before calling the macro \align.
%
% example: \align{%
%          jojo \qquad & toto  \qquad & gogo \cr
%          jaja        & tata         & gaga \cr
%                        \cr
%          oh          & bo           & lolo \cr
%      }




\protected\def\align{\begingroup \futurenonspacelet\testch@r\maybeopt@lign}


\def\alignpattern{%
   \ifnum\currentgrouptype=6 \noalign \fi 
   \bgroup \afterassignment\@lignp@tternr@ut \temptoks@
}


%                       ----------------------------------------                 


\newfasttoks\@lignmatt@ks
\@lignmatt@ks={\toksterminal}

\newtoks\@ld@lignmatt@ks
\@ld@lignmatt@ks={\toksterminal}

\newfasttoks\@lignmatt@ksb



\def\@lignp@tternr@ut{%
   \global\@lignmatt@ks\expandafter{\the\temptoks@\toksterminal}\egroup
   \ifnum\currentgrouptype=6 
   \else \global\@ld@lignmatt@ks\expandafter{\the\@lignmatt@ks}%
   \fi
}   


\def\@lignp@tternprocess{% 
   \gpop\@lignmatt@ksb(into:)\tempvar@  
   \ifx\tempvar@\toksterminal \gprepend\toksterminal(to:)\@lignmatt@ksb
   \else 
      \glet\left@lignmat\tempvar@
      \glet\equit@bleskipb\equit@bleskip % used in macro \equitable below
      \gpop\@lignmatt@ksb(into:)\tempvar@   
      \ifx\tempvar@\toksterminal 
         \gprepend\toksterminal(to:)\@lignmatt@ksb
      \else 
         \glet\right@lignmat\tempvar@
      \fi
   \fi
}   

%---------------

\def\math@@{math}

\def\display@@{display}

\def\verbatim@@{verbatim}

\let\hebrewprocess@\relax

\newError\optalignerr@{usage: \noexpand\align or \noexpand\align(math) %
         or \noexpand\align(display) or \noexpand\align(verbatim)}%


\def\maybeopt@lign{%
   \vreset \nogloballineno 
   \everycr{}%
   \ifhebmacro
      \hebmacrofalse
      \ifx )\testch@r \let\n@xt\hebopt@lign \else \let\n@xt\noopt@lign \fi
   \else   \ifx (\testch@r \let\n@xt\opt@lign \else \let\n@xt\noopt@lign \fi
   \fi 
   \n@xt
}

\def\noopt@lign{%
   \let\firstm@thdelim\empty \let\secm@thdelim\empty \hebrewprocess@ \align@
}

\def\opt@lign(#1){%
   \def\tempvar@{#1}\ifx\tempvar@\math@@ \let\firstm@thdelim$\let\secm@thdelim$%
   \else \ifx\tempvar@\display@@
      \def\firstm@thdelim{$\displaystyle}\def\secm@thdelim{ $}%
   \else\ifx\tempvar@\verbatim@@
      \makechar\@ \makechar\~ \makechar\# \makechar\% \makechar\^ 
      \makechar\_ \makechar\$ \makeactive\^^I  \makeactive\ 
      \makespacechar \maket@bspace \@@verbquote
      \def\{{\char123\relax}\def\}{\char125\relax}%
      \def\&{\char38\relax}\def\\{\char92\relax}\def\ {\char32\relax}% 
      \let\firstm@thdelim\empty \let\secm@thdelim\empty%
      \tt
   \else \Error\optalignerr@ \fi\fi\fi
   \hebrewprocess@     
   \align@
}


\def\hebopt@lign)#1({\opt@lign(#1)}


\def\pseud@verbatim{%
   \makechar\@ \makechar\~ \makechar\# \makechar\% \makechar\^ 
   \makechar\_ \makechar\$ \makeactive\^^I  \makeactive\ 
   \makespacechar \maket@bspace \@@verbquote
   \def\{{\char123\relax}\def\}{\char125\relax}%
   \def\&{\char38\relax}\def\\{\char92\relax}\def\ {\char32\relax}% 
   \let\firstm@thdelim\empty \let\secm@thdelim\empty%
   \tt
}   

\long\def\align@#1{%
   \ifmmode
      \vcenter{%
         \ifhebt@blestyle 
            \halign{%
               ##\crcr
               \beginR\vbox{\align@b{#1}}\endR\crcr
            }%
         \else \align@b{#1}%   
         \fi
      }%
   \else\ifhebt@blestyle 
      \prealign@{#1}%
      \ifinner
         \offinterlineskip
         \ialign{%
            ##\crcr
            \beginR \tempbox@ \endR\crcr
            \noalign{\vskip -\tempdimen@}%
            \flexstrut \depth@@ \tempdimen@ \crcr         
         }%
      \else 
         \tabskip \fillskip %
         \halign to \hsize {%
            ##\tabskip \z@skip\crcr 
            \beginR \tempbox@ \endR\crcr
            \noalign{\vskip -\tempdimen@}%
            \flexstrut \depth@@ \tempdimen@ \crcr
         }%
      \fi   
   \else 
      \ifinner 
         \prealign@{#1}\offinterlineskip
         \ialign{%
            ##\crcr
            \beginL \tempbox@ \endL\crcr
            \noalign{\vskip -\tempdimen@}%
            \flexstrut \depth@@ \tempdimen@ \crcr         
         }%
      \else \align@b{#1}%   
      \fi 
   \fi \fi
   \endgroup
   \global\@lignmatt@ks\expandafter{\the\@ld@lignmatt@ks}%
}


\def\prealign@#1{%
      \setbox\t@mpbox\vbox{\align@b{#1}}\tempdimen@\dp\t@mpbox%
      \setbox\t@mpbox\vtop{\align@b{#1}}%
}


\def\align@b#1{%
   \glet\right@lignmat\relax \glet\left@lignmat\relax 
   \ialign{%
      \global\@lignmatt@ksb\expandafter{\the\@lignmatt@ks}%
      \@lignp@tternprocess \left@lignmat  
      \firstm@thdelim \flexstrut ##\secm@thdelim \right@lignmat  
      &&\@lignp@tternprocess \left@lignmat  
      \firstm@thdelim \flexstrut ##\secm@thdelim \right@lignmat \crcr 
      #1\crcr
   }%
}

%------------ 

{%
\makeactive\^^I  \obeyspaces
\gdef\maket@bspace{\let^^I\tabspace}%
\gdef\makespacechar{\let \space}%
\makeactive\`%
\gdef\@@verbquote{\def`{\relax\lq}}%    % the \relax prevent ligature which is indesirable in verbatim mode
}

%========================================================================================

% 3) MACRO \equialign
%
% The double optional macro \equialign allows alignment of material in an equaly 
% enspaced way, the total width of the table being equal to the bracketed optional 
% argument (by default, the size  of a line).
% USAGE: \equialign{entry1 & entry11...& entry1n\cr[cr] entry21 &entry22...} or 
% \equialign[dimen]{entry11 & entry12...& entry1n \cr[cr]}
% or \equialign(math){...} or \equialign(display){...} or equialign(verbatim){...} or 
% \equialign(math)[dimen]etc..  (the final \cr is optional).
% See the \align macro above for the signification of the optional arguments.
% Like the \align macro above, the \alignpattern command allows to put left and 
% right material in each entry (see \align above)
% To increase the \height or depth of a line, you can put "\minrowheight dimen \minrowdepth dimen"
% at the beginning of the line (after the \cr), or alternatively, use \openup of
% plain Tex (inside a group of course).
% To center the table (when not of size \hsize), enclose it into double-dollar symbol. 
% NOTE:
%       1. Nothing prevent you to add blank lines (simply put a \cr).
%       2. the number of tab characters ("&") must be the same for each line, even if the
%          entry is empty.       
%       3. the final \cr or \crcr is optional, that is, if you don't put anything in 
%          place of the final \cr
%    4. the space between lines depends on \baselineskip, lineskip and lineskiplimit;
%       so, nothing prevent you to put the alignment inside a group, and 
%       to set \offinterlineskip or baselineskip before calling the macro \align.
%   5. if every line of the table contains only on column (that is, no tab symbol),
%      an overful hbox will result. But this is an useless and anormal use of 
%       \equialign since this macro is to enspace columns in an equally way; so 
%      if a one column table is needed, one has to use \align and not \equialign.



\protected\def\equialign{%
   \begingroup
   \futurenonspacelet\testch@r\maybeoptequim@lign
}

%                       ----------------------------------------


\newfastdimen\equi@lignsz 

\equi@lignsz=300pt

\newError\optequimalignerr@{incorrect use of \noexpand\equialign}%

\let\tabch@r=&

\def\maybeoptequim@lign{%
   \vreset \nogloballineno 
   \makeactive\& \everycr{}%\@lignmatt@ks{\toksterminal}%
   \ifhebmacro
      \ifx )\testch@r \let\n@xt\heboptequim@lign% 
      \else   \let\firstm@thdelim\empty \let\secm@thdelim\empty%
         \let\n@xt\maybeoptequi@lign%
      \fi
   \else 
      \ifx(\testch@r \let\n@xt\optequim@lign%
      \else 
         \let\firstm@thdelim\empty \let\secm@thdelim\empty%
         \let\n@xt\maybeoptequi@lign%
      \fi
   \fi   
   \n@xt
}

\def\nooptequi@lign{\equi@lignsz\hsize  \equi@lignbis}


\def\optequim@lign(#1){%
   \def\tempvar@{#1}%
   \ifx\tempvar@\math@@  
       \let\firstm@thdelim$\let\secm@thdelim$%
   \else\ifx\tempvar@\display@@
      \def\firstm@thdelim{$\displaystyle\bgroup}\def\secm@thdelim{\egroup$}%
   \else\ifx\tempvar@\verbatim@@ 
      \pseud@verbatim
   \else\Error\optequimalignerr@
   \fi \fi \fi
   \futurenonspacelet\testch@r\maybeoptequi@lign
}


\def\heboptequim@lign)#1({\optequim@lign(#1)}


\def\maybeoptequi@lign{%
   \ifhebmacro
      \hebmacrofalse
      \ifx ]\testch@r \let\n@xt\heboptequi@lign% 
      \else   \let\n@xt\nooptequi@lign%
      \fi
   \else 
      \ifx[\testch@r \let\n@xt\optequi@lign% 
      \else \let\n@xt\nooptequi@lign% 
      \fi
   \fi 
   \n@xt
}

\def\optequi@lign[#1]{\equi@lignsz #1\equi@lignbis}

\def\heboptequi@lign]#1[{\equi@lignsz #1\equi@lignbis}

{%
\makeactive\&
%
\long\gdef\equi@lignbis#1{%
   \def&{\tabch@r \tabch@r}%
   \hebrewprocess@ 
   \ifmmode
      \vcenter{%
         \ifhebt@blestyle 
            \halign{%
               ##\crcr
               \beginR \vbox{\equi@lignbisb{#1}}\endR
               \crcr
            }%
         \else \equi@lignbisb{#1}%   
         \fi
      }%
   \else\ifhebt@blestyle
      \preequialign@{#1}%
      \ifinner 
         \offinterlineskip
         \ialign{%
            ##\crcr
            \beginR \tempbox@ \endR\crcr
            \noalign{\vskip -\tempdimen@}%
            \flexstrut \depth@@ \tempdimen@ \crcr         
         }%
      \else    
         \tabskip \fillskip
         \halign to \hsize {%
            ##\tabskip \z@skip\crcr 
            \beginR \tempbox@ \endR\crcr
            \noalign{\vskip -\tempdimen@}%
            \flexstrut \depth@@ \tempdimen@ \crcr
         }%
      \fi   
   \else \ifinner
      \preequialign@{#1}\offinterlineskip
      \ialign{%
         ##\crcr
         \beginL \tempbox@ \endL\crcr
         \noalign{\vskip -\tempdimen@}%
         \flexstrut \depth@@ \tempdimen@ \crcr         
      }%   
   \else \equi@lignbisb{#1}%   
   \fi \fi \fi 
   \endgroup
}%
}


\def\preequialign@#1{%
      \setbox\t@mpbox\vbox{\equi@lignbisb{#1}}\tempdimen@\dp\t@mpbox%
      \setbox\t@mpbox\vtop{\equi@lignbisb{#1}}%
}



\long\def\equi@lignbisb#1{%
   \glet\right@lignmat\relax \glet\left@lignmat\relax 
   \ialign to \equi@lignsz{%
      \global\@lignmatt@ksb\expandafter{\the\@lignmatt@ks}%
      \@lignp@tternprocess \left@lignmat    
      \firstm@thdelim \flexstrut ##\secm@thdelim \right@lignmat &%
      \tabskip\filskip ##&%
      &\@lignp@tternprocess \left@lignmat
      \firstm@thdelim \flexstrut ##\secm@thdelim \right@lignmat &%
      \tabskip\filskip ##\crcr 
      #1\crcr
   }%
}

 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


                                    %TABLES%

% BASIC COMMANDS:
%
% \table
% \equitable
% \figure
%
% RELATED MACROS AND DIMENSIONS
%
% \rjust            % Right justification. Equivalent to \omit\hfil
% \ljust            % Left justification. Essentially equivalent to \omit[material]\hfil
% \cjust            % Centered justifcation. Essentially equivalent to \omit\hfill[material]\hfil 
% \span<symb>to<number>         % Span over several columns and put optional horizontal borders below 
%               % the spanned entries
% \omit               % Ignore the alignment pattern (but not the entry borders)
% \multispan<number>         % Span over several columns and ignore the alignment pattern (but
%               % not the entry borders
% \noalign            % allow the introduction of vertical material between rows
% \hbs<symb>             % (horizontal border style). Put horizontal borders below an entry 
% \closerow<symb> or \CR<symb>     % Close a row and put optional horizontal borders below the whole row 
% |<symb>            % Separate between columns and put optional vertical border
% \Baselineskip            % Read only constant equal to \baselineskip before the macro \table was 
%               % called, may be used inside the macro \table
% \minrowheight            % (pseudo) dimension to control locally the minimal height of a row
% \minrowdepth            % (pseudo) dimension to control locally the minimal depth of a row
% \Minrowheight            % (pseudo)dimension controling globally the minimal height of the rows
% \Minrowdepth            % (pseudo)dimension controling globally the minimal depth of the rows 
% \nointerspace            % Macro equivalent to "\minrowheight 0pt \minrowdepth 0pt"  
% \Nointerspace         % Macro equivalent to "Minrowheight 0pt \Minrowdepth 0pt"
% \doublerulegap         % Dimension controling the gap between the two rules of a double rule, 
%               % to be set before calling \table
% \Hborderthick            % (pseudo) dimension. When set inside \table after a \closerow / CR, it controls 
%               % lobally the horizontal borders thickness of the rows under it. 
%               % When Set outside \table, it defines the default thickness of the horizontal 
%               % borders for all the tables under it.
% \hborderthick            % (pseudo) dimension.control the horizontal border thickness of the next row only. 
%               % To be put after \closerow / \CR
% \Vborderthick            % (pseudo) dimension. Set inside \table after a \closerow / CR, controls globally 
%               % the vertical borders thickness of all the rows under it. Set outside \table, it 
%               % define the default thickness of the vertical borders of all the tables under it.
% \vborderthick            % (pseudo) dimension that controls locally the thickness of the vertical rules. 
%               % It must be set inside an entry, and affects only the right vertical border of 
%               % this entry. 
% \pointspacing            % Dimension controlling the spacing between points of .... leaders, and between 
%               % the dashed of  dashed rules like - - - -, to be set outside \table 
% \dashlength            % Dimension that controls the length of a dash in dashed rules "- - -"
%               % to be set ouside \table
% \dashspacing            % Dimension controlling the spacing between the dashes of a dashed 
%               % rule, to be set outside \table
% \tablepattern,          % Tokens that sets the table pattern before calling \table or before a new row
% \notablepattern       % Equivalent to \tablepattern{{}{}}  
% \nopagebreak            % Prevent a page break below the row it is called, to be put inside some entry of 
%               % a row
% \multi            % Allow the user to write several lines and/or paragraphs inside an entry
% \caption            % Put a caption under a table or under one or more columns of a table (strongly
%               % related to \multi)
%
%               
% ADVANCED FEATURES:
% 
% \rowheightscale         % At the beginning of each table, the minimal height of the rows is set
%               % to \rowheightscale \baselineskip. By default we define \def\rowheightscale{1}
%                % that gives a good visual effect, but this default value can be redefined if 
%               % desired.
% \rowdepthscale         % At the beginning of each table, the minimal depth of the rows is reset
%               % to \rowdepthscale \baselineskip. By default we set \def\rowdepthscale{0.5}
%                % that gives a good visual effect, but this default value can be redefined if 
%               % desired.
% \numberOfColumns         % Read only constant equal to the total number of columns of the table, 
%               % a column spanning over to nominal columns being considering as a single
%               % columns
% \fullNumberOfColumns         % Read only constant equal to the total number of columns of the table, 
%               % spanning columns included 
% \numberOfRows            % Read only constant equal to the number of rows of the table
% \colwidth            % Dimension equal to the width of an entry, left and right pattern material included
% \entrywidth            % Dimension equal to the width of an entry without left and right material
% \rowdepth            % Read only dimension set at the beginning of each row, and equal to the depth 
%               % of a row
% \rowheight            % Read only dimension set at the beginning of each row, and equal to the height
%               % of a row
% \halfhborderthick         % Read only constant equal to half \hborderthick, may be used inside \table
% \putdoublerulegap         % Introduce a gap of the same length as the double rule gap 
%               % between two horizontal lines   
% \dropwidth            % Prevent an entry from influencing the measurements of the width of the table.
%               % particularly useful in \equitable when an entry span over several columns and 
%               % prevents the table to extend to the target width.
% \equitabskip            % (\equitable only). Read only skip, equal to the calculated skip added at the two 
%               % sides of the columns in order for the space between the entries stretche equally
% \htableleaders,          % give the user the possibility to define his own horizontal border styles,
%               % should contain only horizontal material
% \vtableleaders,          % Give the user the possibility to define his own vertical border styles.
%               % It should contains only vertical material (typically, an \halign)
% \ifisinentry            % True if the current group is an entry group, else it is false (that is, 
%                % the current position is between two rows of the table after a \closerow / CR, 
%               % and some vertical material can be put inside a \noalign).
%               % This is essentially a tool to program macros.
% \hideskip            % A Plain TeX command that is to hide the width of an entry
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% I. Macro \table
%
% The macro \table with optional argument makes tables with borders and  
% columns; the entries may or may not be separated by horizontal simple or
% double lines:
% 
%
% A.         Separating between entries and rows
% - use \closerow0 or \CR0 or \closerow- or \CR- to end a row of the table
%   without puting a horizontal rule between it and the next row,
% - use \closerow1 or \CR1 or \closerow+ or \CR+ to end a row of the table
%   to put a horizontal rule between it and the next row,
% - use \closerow2 or \CR2 or \closerow= or \CR= to end a row of the table
%   and to put a horizontal double rule between it and the next row.
% - use |0 or |- to delimitate an entry without without creating a vertical rule
%   to delimitate this entry,
% - use |1 or |+ to delimitate an entry and create a vertical rule delimiting this
%   entry, 
% - use |2 or || to delimitate an entry and create a vertical double rule delimiting 
%   this entry,
% - use |. or |3 to delimitate an entry and create a vertical pointed rule delimiting
% this entry
% - use |_ or |4 to delimitate an entry and create a vertical dashed rule delimiting
% this entry
% - finally, |~ delimitate an entry an create a vertical rule composed of a vertical
% leader that you can define as 
%      \vtableleaders={some_vertical_material,_typically_a_\halign} 
% For example:   
% \table{\CR+ |+ Mike |+ Sandra |+ Roberto \CR+ |+ David |+ Jean |+ Steeve |+\CR+}
% will draw a 3*2 table with entries separated by border rules at every side.
% If you use \CR- in place of the second \CR+ in the above example, the result will be 
% the same except that there will be no horizontal rule separating the first and the 
% second row. If you use \CR= in place of \CR+ above, the result will be the 
% same but with double horizontal rules in place of single ones.
% If you use "|-" in place of some "|+" in the above example, the corresponding 
% vertical rule bording the entry will not be displayed, and if you use "||", 
% a double vertical rule will be displayed.
% REMARKS: 
% 1) Every row should begin with a |<symbol>, and be terminated by a |<symbol> followed
%    by a \closerow<symbol> / CR<symbol>. In particular, the last closerow / \CR in the 
%    table shouldn't  be omitted, otherwise, this will not produce a bug but the last row
%    in the table will not be closed by a vertical border.
% 2) If it is desired to put a top horizontal border, you simply put a \CR<symb> at the 
%    very beginning of the input argument (if no top border rule is desired, then \CR- or 
%    \CR0 can be omitted). 
% 3) you can make any number of lines and columns.
% 4) The role of \closerow / CR is only to put a horizontal border expanding the whole
%    width of the table. This is simple and efficient, and should be used preferably when 
%    possible. Neverthless, whenever the vertical borders at the beginning of the rows are 
%    not the same for all rows, this produces indesirable effects, namely, the horizontal
%    border flushes left about the vertical borders of smallest width. In order to obtain 
%    a more aesthetic behavior, use \CR- and \hbs or \span to with suitable symbols to 
%    construct step by step the horizontal border below the desired row.
% 4) This is a long defined macro, so you can introduce <EOL> when passing the argument 
%    of  the macro.
% 5) HEBREW: in vertical mode, the table will be thicken to the left, but if you enclose
%    it into simple dollar symbols, it will be displayed to the right. 
%    As for non-hebrew, if you enclose it into double dollar doublet, it will be 
%    centered. In horizontal  mode, it works like its non-hebrew counterpart (but from 
%    right to left), except that the hebrew will be reversed; so, enclose it into simple 
%    dollar symbols to obtain right hebrew.
% 6) If you enclose the table into dollar signs or in double dollar signs, then the 
%    table will be automatically put inside a \vbox and \vcentered; in particular, no page 
%    break will occur.
% 7) A \CR= introduces, as explained before, a double horizontal rule expanding to the 
%    whole width of the table. This double horizontal rule is not closed at the right 
%    and the left. If you want closed double rules, you have to use another logic: 
%    The idead is to simulate a a double rule by mean of a void row of very small height
%    bordered from above and below by simple horizontal rules. Practically, in place of 
%    \CR=, you have to type: " \CR+ \notablepattern \putdoublerulegap |+ |-...|- |+\CR+ ", 
%    where the macro \putdoublerulegap introduces a minimal depth equal to the double rule 
%    gap.  Alternatively (but produces a somewhat different effect), use 
%    \notablepattern |+ \span+to n{...}|+\CR+" in place of |-...|-  above. 
%    Using this paradigm, you can close double rule at any point you want, and produce
%    crossing between the double horizontal rule and the vertical ones. You can even 
%    produce triple horizontal rules etc.
% 8) You can use \noalign after \CR in the usual way, in order to put some vertical material,
%    between lines, define parameters etc. (we recall that definitions inside \noalign are 
%    local to the \noalign group, unless you use the \global control sequence).
% 9) Because global assignments are done inside \table, a \table cannot be nested inside 
%    another \table, and doing so will generate an error message. Fortunately, there is,
%    in general, no reason to do so.
% 10) Usual \halign can be nested inside a \table.
% 11) footnotes are not a problem an are supported, as far as the table is not included 
%     inside a vertical box or inside dollar symbols etc. (it should be in the main
%     vertical list).
%
%
% B.   Material around the entries - position of material inside the entries
% To control the way material is displayed inside the entries, use \tablepattern: 
% USAGE: \tablepattern{{pat1}{pat2}{pat3}{pat4}...<even number of patterns>} 
% For every row following this command, the material in pat(2n-1) will be put at the 
% left of the n-th entry, and the material in pat(2n) will be put at the right of the 
% n-th entry. If there are not enough patterns, then the last right and left patterns
% are repeated. If there are too much patterns, then the redundant ones will be ignored.  
% \tablepattern command can be set before the \table macro is called,
% and also after any \CR (like \CR+ \tablepattern={{...}{...}...} ). If \tablepattern
% is set inside a table, then it will be reset to its former value at the end 
% of the table, not influencing, therefore, other tables.
% As an example one can type 
% \tablepattern{\hfill{}{}{}{}\hfill} if it is desired that the entries in the first 
% column be put flush right, those in the second one as is, and those in the third 
% flush left.
% By default \tablepattern={{\quad\hfil}{\unskip\hfil\quad}}, so that the entries are 
% centered and a \quad space is put at both side inside of each entry.
% The macro \notablepattern is an abbreviation for \tablepattern{{}{}} and can be used as such,
% e.g., if it is not desired to put an \omit at each entry of some row.
%
% Another way to control the position of the entries  is to use \cjust, \rjust and \ljust (centered
% justification, right justification and left justification) inside the entries in order to center, 
% to put right or left resp. the material in the cell; in that case, \tablepattern will be ignored 
% (like with \omit). Actually, \rjust is essentially equivalent to \omit\hfil , \ljust to 
% \omit [entry_material]\hfil, and \cjust to \omit \hfil [entry_material] \hfil.
%
% If you want total control on an entry, you can use \omit or \multispan as specified
% in plain Tex: \omit is the same as \multispan1, and theses two macros prevent the \tablepattern
% to be put on the left and on the right, giving you total control on the entry. Nevertheless, 
% the separator symbol | described above will continue to work even in these cases, and so will the 
% macros \hbs and \span .. to .. that put horizontal borders, double horizontal borders etc. Note that
% after a \multispan, \span<symb>to<n> will be restricted to put the borders only and not to act in any 
% maner on the entries). This is of course a feature.
%
% REMARKS: 
% 1) if \tablepattern has been set, then the pattern will be ignored in case the entry begin with 
%    \omit and \multispan; the pattern corresponding to the next entry in \tablepattern will then be
%    used for the next entry.
% 2) you can use \omit and \multispan as in plain tex, but \span cannot be used in the old plain tex way. 
%    In fact, there is no reason to use it, since there is no tabskip glue (note that everything one 
%    wishes to do with \span can be done with \span to, \omit or \multispan)
% 3) As common sense demands, \span<symb>to<n> shouldn't be used after a \omit, unless n=1. 
%    As specified above, it can be used after a \multispan<m>, where m=n.
% 4) There is a small difference between plain TeX \multispan and \multispan used inside    
%    the macro \table: this last put a \ignorespaces in such a way that spaces after 
%    \multispaces<n> will be ignored, making the use of the macro more convivial. In general, this change 
%    doesn't matter, and if spaces are to be included, it suffices to put a couple of braces "{}" just 
%    after \multispan<n>. 
%
%
% C.         Spanning entries on several columns
% If you want an entry be spanned on one, two or more columns, use the macro
% \span<symbol>to<number=1/2/3/4...> at the beginning of the said entry, when passing your 
% argument to  the macro, but don't put a separator | symbol at the place of the corresponding 
% columns, that is, were the columns are supposed to be spanned. <symbol> can be one of the 
% following:
%    -  a space, or 0 or - if it is desired not to put a horizontal rule below the spanned columns
%      (of course, at the end of the line, use \CR- and not \CR+ or \CR=)
%    -  1 or + if it desired to put a horizontal rule below the spanned columns
%    -  2 or = if it is desired to put a horizontal double rule below the spanned columns
%    -  3 or . if it is desired to put a horizontal rule like ........ below the spanned columns
%    -  4 or _ if it is desired to put a horizontal rule like _ _ _ _ _ below the spanned columns
%    -  ~ if it is desired to put a horizontal leader composed with some user defined material;
%    This material is the content of the toks \htableleaders that can should be set by the user,
%    like \htableleaders={!}.
% For example:
% \table{\CR+ |+ \span to2 Mike and Sandra |+ Roberto \CR- |+ David |+ Jean |+ Steeve |+ \CR+}
% does the same as the previous example, but without horizontal rule between the first and 
% second row. If you use \span+to2 in place of \span to2, the result will be the same, except
% that a horizontal rule will be put below the first (extended) entry. If you use \span=to2, a 
% horizontal double rule will be put below the first entry etc.
% Note that \span uses the \tablepattern around the entry where it appears. If you want an 
% entry be spanned on several column without the \tablepattern material put around the entry,
% you can use \notablepattern, or \omit or \multispan as specified in plain TeX.
% For the convenience of the user, and because it is frequent to need a horizontal rule 
% below a single entry, the macro \hbs<symbol> (holds for: horizontal border style) has been defined
% to be equivalent to \span<symbol>to 1; But be careful that \hbs needs a symbol just after him: 
% if a space is found, an error will be output.
% 
%
% D.         Controlling height, depth, and spacing between rows 
% At the beginning of every table, the minimal height and depth of the rows is set to 
% \rowheightscale \baselineskip and \rowdepthscale \baselineskip, where we defined 
% \def\rowheightscale{1} and \def\rowdepthscale{0.5}; this seems to give a good visual effect,
% but \rowheightscale and \rowdepthscale can be redefined if desired, in order to obtain a 
% different default value for all the tables.
% Inside a table, it is possible to control locally the height and depth of some row by setting 
% \minrowheight=<dimen> and/or \minrowdepth=<dimen> before the first "|" of the row. Alternatively, 
% it suffices to put a strut of the desired height and depth in some entry of the line to force
% minimal depth and height of the entire line (see also macro \flexstrut below). The commands 
% \minrowheight and \minrowdepth influence only the next row, forcing minimal height and depth,
% but its actual height and depth may be larger depending on the material inside the row.
% To control the height and the depth of the rows globally inside a table, use \Minrowheight and 
% \Minrowdepth (with a uppercase M). These commands should be put after some closerow / \CR (or before 
% the first closerow / CR), but before (lowercase) \minrowheight and minrowdepth. They influence all 
% the rows following them. Like \minrowheight and \minrowdepth, these macros fix the minimal height 
% and depth of the rows, but their actual height and depth may be larger, depending on the material 
% inside the rows. Notice that nothing prevent you to use \Minrowheight and \Minrowdepth several times 
% inside a same \table.
% The macro \nointerspace, that should be put before the first separator symbol "|" of a new row,
% is equivalent to "\minrowheight 0pt \minrowdepth 0pt", that is, the height and depth of the 
% row it appears will be the height and depth of the material inside the row and no more.
% The macro \Nointerspace is equivalent to "\Minrowheight 0pt \Minrowdepth 0p" and is the global 
% version of \nointerspace.
% Finally, while using these commands,  the constant \Baselineskip (with a upper-case B) may be useful.
% It is equal to \baselineskip before the macro \table was called. So, one can type, e.g. 
% \minrowheight = \Baselineskip, \Minrowdepth = 0.5\Baselineskip etc.
%
%
% E.          Positionning of the table   
% To move the table right or left, enclose it in a \vbox and use the usual box moving commands
% \moveright or \moveleft, e.g.  \moveright 100pt \vbox{\table ....}
% To display the table like a mathematical formula, enclose it inside double dollar signs, e.g:
% $$\table...$$; alternatively, use \hfil\vbox{\table...}\hfil to center it.
% In general, you can position the table by enclosing it into a \vbox (or \vtop) and
% then by using the usual commands to position \boxes.
%
% 
% F.   Material before and after the table
% The toks \everytable and \aftertable are expanded before the very beginning of the table, and
% after the table resp.
% This can be used, of course, to insert suitable skips before and after the table, but this 
% feature is also very useful to define other "\table"-like macro in the following way:
% \def\table_like_macro{\begingroup \aftertable={\endgroup}\tablepattern={...}{...} [other parameter settings] \table}
%
%
% G.    Controlling the width of the table - columns of equal widths 
% The optional argument of \table allows you to control the width of a table, generating
% columns of equal length; you have to put in braces [..] the target width of the table,
% then in braces {...} the entries of the table separated by |<symb> , each line being 
% closed by a \CR<symb>, as previously. More formally: 
% USAGE: \table[<target_width>]{arg}  where arg is the list of entries
% Example: \table[2inch]{\CR+ |+ mike |+ sandra |+ roberto |+\CR+ 
%      |+dudu |+ lulu |+ nunu |+\CR+}
% It is important to understand that the table will only TRY to achieve the target width:
% More precisely, if n is the number of columns, W is the target width of the table, and w 
% is the cumulated width of the vertical borders separating the columns, then the 
% minimal width of the entries will be fixed to S = (W-w)/n; so, if the width of the material
% inside each of the entries doesn't exceed S, the table will achieve the target width; 
% otherwise, it will be wider. 
%
%
% H.         Controlling the size of the rules
% To set the default thickness of the horizontal and vertical rules, use 
% \Hrulethick = <dimen> and \Vrulethick = <dimen> (with uppercase H and V) outside the 
% table macros. This will influence all the following tables inside the same level of 
% grouping (or below it). 
% Inside a table, the commands \Hrulethick and \Vrulethick, that should be put after some
% \closerow / CR (or before the first one), influence all the following rows, but not the 
% other tables.
% You can also control locally the thickness of the horizontal rules by
% setting \hrulethick = <dimen> (with lowercase h) before some row (after a \closerow / CR).
% This will influence only the next row, but not the other rows. 
% To control locally the thickness of the vertical rules, use \vrulehick = <dimen> (with 
% lowercase v), inside some entry or before the first separator | beginning a row. Such an 
% assignment will influence only the right vertical border of the entry, but but not other
% borders. 
% Regarding double horizontal and double vertical rules, you can set the default gap between
% the rules setting \doublerulegap = <dimen> (default 0.6pt) outside the table, which will 
% influence all the following tables inside the same level of grouping (or below it). 
%
%
% I.         Writting several lines inside an entry   
% If you want material of an entry be put on several lines into a single entry, use the 
% optional argumented macro \multi with material put into braces {...} in order to span 
% this material on several lines into the same entry. 
% For example, \multi{hello word, how are you? well answered the world},  written in an 
% entry of the table, will put the sentence in braces in (possibly) several lines whose 
% width equal to the natural maximal width of the other entries (left and right pattern 
% material not included) in the same column. Essentially, \multi is a \vbox whose \hsize
% is set to the natural width of the current column, and with other \tolerance-like settings.
% \multi has also an optional argument that make possible to control locally the width 
% of the its vbox: for example \multi[50pt]{hellow word, how are you},
% written inside an entry will display this sentence on possibly several lines of width 50pt; 
% further calls of \multi (with no option) will again use the natural width of the columns. 
% We point out that the user can use \endgraf inside a \multi to end a line and
% begin a new line/paragraph. Also, nothing prevents using "\openup n\jot" inside
% a \multi in order to get more space between lines.
% Notice finally that the macro puts silently a \noindent at the beginning of the input
% argument, as well as a strut. Therefore the beginning of the input is always in horizontal mode.
% 
%
% J.          Captions
% To put a caption under a table, or under a part of a table, use the macro \caption{material}, 
% Like  \caption{This is a table}.
% If \caption is put after a \closerow (or CR) and before a "|<symbol>", then it is essentially equivalent to 
%       |-\multispan\fullNumberOfColumns \multi{...}|-\CR- 
% (Actually, it is |-\multispan\fullNumberOfColumns \multi[\Dimexpr{\colwidth+2\equitabskip}]{...}|-\CR-)
% In other words, the caption is in fact a row of the table that will span the whole natural width of 
% the table. Notice that \caption being itself a row of the table, increments the row counter.
% If \caption is put after a "|<symbol>" (that is, inside an entry), then it is only equivalent
% to \multi{...}. This allows e.g., to organize several pictures inside a table, and to put the caption
% of the different pictures below each picture. Again, those captions are in fact entries of the table,
% and can be built inside the table like other entries. Moreover, \caption take care of some details such 
% as putting a \nopagebreak before the caption line, in case \table is used in vertical mode. 
% Regarding the way material is handle inside a caption, see \multi just above.
% Finally, you can control the space between the table and the caption by setting \minrowheight before
% the begining of the row (after the \closerow / \CR), exactly like the other rows of the table.
%
%
% K.       Advanced features
% 
% a.       Natural height - depth and width of the entries
% The most important feature of \table is its asynchroneous mechanism that allows the user
% to use the "natural" width of a column, and also provide the height and depth of the current row
% at the entry level. The \colwidth dimension is available to the user at the entry level. 
% It is the width that would be to the current column if no material using \colwidth were put in this 
% column (or to be more pedant, if this material were using \entrywidth = 0pt). for example, one can say 
% \hbox to \colwidth{} to get a \hbox that expand exactely to the width of the current column (this 
% width is itself fixed by the material in the other entries of this column).  Maybe the best way to 
% explain this mechanism is to explain how it works. The macro \table is actually a four passes macro.
% At the beginning of the process, the dimensions \colwidth, \rowheight and \rowdepth are set to 0pt, 
% so that they don't influence the measurements. Then a first pass occurs, in which the widths of the
% vertical borders of the entries are measured and their measurements saved in an array. Then comes the 
% second pass in order to measure the "natural" widths of the entries, and to compute the actual limits
% of the vertical borders. In the third pass, \colwidth is set to the natural width of the current 
% column at the beginning of each entry, allowing the material inside the entries to use it and to obtain 
% their normal height and depths. Then the height and depth of the current row is measured, and saved 
% in an array. At the fourth pass, the table is printed, while \colwidth, \rowheight and \rowdepth 
% can be used at the entry level by the material inside the entries.
% In conclusion, four dimensions are available to the user, at the entry level:
%  . \colwidth : this is the natural width of the current column, as if the material inside the 
%    current column were using \colwidth = 0pt.
%  . \entrywidth : equal to \entrywidth minus the width of the right and left corresponding table 
%    pattern (see \tablepattern above)
%  . \rowheight : the height of the current row
%  . \rowdepth : the depth of the current row
% 
% b.      Generic user defined borders
% As explained above, if some other border style is desired, it is possible to define it via the mechanism
% of \htableleaders and \vtableaders. Then the symbol "~", put after a \closerow / CR, a \span to, or a |,
% will make the system use these new borders.
% You can set the toks \htableleaders and \vtableleaders to be some horizontal or vertical material resp.
% The \htableleaders material will be used inside a leaders to generate a row separator each time you 
% demand it (see above) through the symbol ~. In this context, it may be relevant to use \halfhborderthick 
% that is half the dimension of \hrulethick. Similarly, the \vtableleaders material will be used inside a leader
% to generate a  column separator (like a \vrule) each time you demand it. Typically, the vertical material
% inside \vtableleaders will be an \halign: this allows to put one thing above an other and to create 
% complex vertical leaders. 
% We point out that another alternative to \htableleaders may be to use \multispan<n>{\leaders...}, that is,
% if your table has n columns, type: 
% "\CR- |<symbol>\multispan{n-1}{\leaders...}|<symbol>\CR-" for the line you want with a particular leader.
% 
% c.       Other read-only constants available to the user
% The three following control sequences expand to a number, and are available at the entry level inside 
% table, and also outside \table, but before another table is typeset.
% 1) \fullNumberOfColumns :  Read only constant equal to the total number of columns in the table, even 
% if a whole column is made up of two or more spanning columns.
% 2) \numberOfColumns : read only constant equal to the total number of columns of the table, while a column
% made up of two or more columns is thought as a single column. 
% 3) \numberOfRows : the total number of rows in the table, a row being characterised by at least one vertical
% separator |<symbol>.
%
%
% L.         A concluding example
% This is best visualized with a monospaced font.
% (the rules placed after the percent signs on a same line are only to help the visualisation of the table):
% 
%   \table{%
%            \CR+%   ------------------------------------------------------
%        |+  Roberto        |+ Sandra   |-  Mike  |+  David    |+ 
%        \CR+%   ------------------------------------------------------      
%        |+   \hbs+ Bob   |+        \span to3 Sandra         |+
%        \CR-%   ------------------                     
%        |- \hbs+ Roberto |+          |+ \hbs+   |+  Steeve  |+ 
%        \CR-%   ------------------           -----------
%        \Minrowheight 20pt   
%        |+   \span to2 Sarah         |+         |+   Cain   |+ 
%        \CR+%   ------------------------------------------------------ 
%        |+   \span to2   Jean        ||    \span+to2        |+
%        \CR-%                 -------------------------       
%        |+    Sophia     |+  Miriam  |+  Rachel |-  Jack    |+  
%        \CR+%   ------------------------------------------------------
%        \minrowdepth 20pt   
%        |+     Isaac     |+  Debby   |+  Jacob  |+  John    |-                
%        \CR=%   ------------------------------------------------------
%        |+     Abraham   ||          |+         |-          ||   
%        \CR+%   ------------------------------------------------------          
%   }
%
% 
%
%  II. macro \equitable
%
% The macro \equitable works basicly in the same way as the macro \table above, but
% equal spaces (called equispaces below) are put around each entry in such a way that 
% the table (try) to fit a specified size (if not specified, \hsize by default). 
% All things work as if \table were used with some spaces added to \tablepattern (like 
% \tablepattern={{"space"...}{..."space"}{"space"...}{..."space"}...}) in order to fit
% exactely the given size; furthermore, these spaces are of equal lengths. This is 
% somewhat different from the macro \table used with optional arguments, because 
% \table used with an optional width argument macro produces columns of equal lengths 
% (if there is enough space), while the \equitable macro produces columns separated 
% by spaces of equal lengths, giving a nice visual effect.
% This macro works using the macro \table, adding a further pass to the four passes described
% above in order to solve some fine problems that may occur.
% The dimension of the spaces between the columns are equal to \equitabskip, which is available
% to the user at the entry level.
%
% USAGE: \equitable[optional_dimension]{...(see \table above)...} 
% (by default, dimension=\hsize   if no dimension is specified).
%
% There are, nevertheless some differences between \equitable and \table, as well as 
% some fine points that the user should be aware:
% 
% 1) The \equitabskip are available to the user at the entry level. Neverthless, you should be 
% aware that the direct use of \equitabskip inside an entry (like \hskip \equitabskip) is not well 
% defined, that is, it may produce indesirable effects. The reason is that the \equitable don't know 
% a priori the value of equitabskip, but computes it during the measurement process, while setting 
% it temporarily to 0pt. This may pertube the measurement of the natural width and/or height or depth 
% of the entries. In particular, such a direct use of \equitabskip never influence \colwidth and 
% \entrywidth. This kind of bugs are left to the responsibility of the user, hoping he will be able 
% to trick the table.
%
% 2) The dimensions \colwidth and \entrywidth available at the entry level doesn't include
% the equispaces. That is, \colwidth include the left and right table pattern widths, and
% \entrywidth doesn't include them, but both dimensions don't include the equispaces.
% Neverthless, you know the width of the equispaces since \equitabwidth is available
% at the entry level. In the case of \span ..to .. and \multispan, the intermediate 
% \equitabskip (from the other rows) are taken into account (but not the most left and right 
% ones).
%
% 3) If you use \omit or \multispan, the equispaces around the entries containing 
% \omit or \multispan will not be put, hence the table may not fit the specified size.
% If you still want it fit the specified size, use the skip \equitabskip, like 
% \hskip\equitabskip at both sides of the entry in order to complete the target width.
% On the contrary, if you use \span<symbol>to<n>, then the equispaces around the entry will 
% be put. Even if the table has completed to the target width, you can use \equitabskip in
% order to position the material inside an entry beginning with \omit, or in order to 
% flush it left or right in an ordinary entry.  
%
% 4) The equispaces around the entries are independant of \tablepattern. In other
% words, if \tablepattern is not void, then the material specified in \tablepattern
% will be displayed (except if one is using \omit or \multispan). This fact is to be taken
% into account if \tablepattern contains some spacing to add to the entries. 
% Tipically, when using \equitable, \tablepattern will be set to do nothing, e.g. typing 
% \notablepattern at the beginning of the table (of course, this is not mandatory).
%
% 5) Now comes a true problem: the \equitable macro may not always be able to achieve
% the target size, even if there is enough space and if you haven't used \omit or \multispan,
% but only \span .. to .. ; This is an important difference with \table[optional_width] 
% that always works if there is enough space. To understand why, let us consider an example:
% \assume \tablepattern has been set to do nothing, and let
% \equitable[100pt]{\CR+ |+ a|+ b|+ d|+ e|+ \CR+ |+\span to 4 abcdefghij|+\CR+}
% This is a table with two rows and 4 columns, where the natural width of the 
% second row is larger that the natural width of the first row, vertical borders
% included. When processing the measurements of the table, the natural width of 
% the table is set to the width of the second row (vertical borders included).
% then the equispaces are computed as the quotient of the target size minus the 
% natural width of the table, by the number of columns, namely 4.
% These spaces are then added at both sides of each entry, in order to achieve the 
% target size. But now comes the problem: after having added the equispaces, the 
% width of the table is less than the target width: this is because the equispaces
% where added 8 times in the first rows, while they where added only 2 times 
% in the second row; so the first row is wider than the normal width of the second row, 
% and this last row can only extend to the width of the first row without influencing
% the width of the table. Yet, what fixed the length of the equispaces was the second
% row, and it caused the computed equispace to be less than needed. Unfortunately, the
% solution to this problem is recursive, and would involve a lot of computations and
% passes, which is infeasible in TeX. Neverthless, with some hints from the user, 
% the system should be able to correct this behavior. More precisely, one would be able to say 
% something like: "ok, simply don't include the single entry in the second row during the
% measurement process". This is quite possible using the \dropwidth command:
% put \dropwidth at the beginning of an entry (after \span .. to ..) and 
% the whole entry will not influence the measurement process; so the example above would 
% become:
% \equitable[100pt]{\CR+ |+ a|+ b|+ d|+ e|+ \CR+ |+\span to 4 \dropwidth abcdefghij|+\CR+}
% and will achieve the target size.
%
%
%   III. MACRO \FIGURE
%
% It is the same as \table, but without the possibility to put an optional argument, and where 
% no left and right material is put by default inside the entries. Furthermore, \Minrowheight 
% and \Minrowdepth are set to 0pt by default. It is particularly suitable to align a combination 
% of one or more pictures, using e.g. \picbox inside an entry.
% Of course, all the macro related to \table are still relevant (except the optional 
% argument of \table). In particular, \caption can be used advantageously.
% Example: 
%    \figure{%   
%      \CR- 
%         |- \picbox{\width 100pt, \height 150pt}{pic2.jpg}|- 
%      \CR-
%   \caption{\hfil \ss Cover of the ``A simple picture'' \hfil}
%   }%


%=======================================================================================

% DEFAULT PARAMETER SETTINGS:


\newtoks\everytable
\everytable={}
\newtoks\aftertable
\aftertable={}

\newdimen\Hborderthick    % the width of a horizontal rule
\Hborderthick=0.4 pt           % the plain tex default for width of vrules and depth of hrule 
\newfastdimen\@@hborderthick
\newdimen\@@Hborderthick
\newdimen\@@Hborderthick@b

\def\@@Hborderthickrout{\noalign\bgroup\afterassignment\@@Hborderthickroutproc \global\@@Hborderthick@b}
\def\@@Hborderthickroutproc{\global\@@Hborderthick\@@Hborderthick@b \egroup}
\def\hborderthick{\noalign\bgroup\afterassignment\egroup\global\@@Hborderthick}


\newdimen\Vborderthick
\Vborderthick=0.4 pt
\newdimen\@@Vborderthick
\newfastdimen\@@vborderthick
\def\@@vborderthickrout{\noalign\bgroup\afterassignment\egroup \global\@@vborderthick}
\def\vborderthick{\@@vborderthick}


\newfastdimen\doublerulegap      % the space inside a double rule
\doublerulegap=0.6pt      


\def\putdoublerulegap{\minrowheight \z@  \minrowdepth \doublerulegap}


\newfastdimen\pointspacing   % for spacing between points of .... leaders, and between
         % the "- -" of - - - - leaders
\pointspacing =  2\scpt

\newfastdimen\dashlength      % the width of of dash n dashed lines
\dashlength = 3\scpt

\newfastdimen\dashspacing   % the spacing between the dashes inside a dashed rule
\dashspacing=\pointspacing

\newfasttoks\htableleaders   % generic horizontal material at the disposal of the user used to generate horizontal leaders
\htableleaders = {}


\newfasttoks\vtableleaders   % generic vertical material at the disposal of the user used to generate vertical leaders
\vtableleaders = {}


\newfastdimen\colwidth      % the natural width of a cell, left and right material included
\newdimen\entrywidth      % the natural width of an entry, left and right material not included
\newfastdimen\rowheight      % the natural height of a row
\newfastdimen\rowdepth      % the natural depth of a row



\newfasttoks\tablepattern
\tablepattern={{\quad\hfil}{\unskip\hfil\quad}}   % the default


\def\notablepattern{\tablepattern{{}{}}}


\newfastdimen\Baselineskip


\newdimen\@@globalrowheight
\newdimen\@@globalrowheight@b
\newdimen\@@globalrowdepth
\newdimen\@@globalrowdepth@b
\def\rowheightscale{1.0}
\def\rowdepthscale{0.5}

\def\Minrowheight{\noalign \bgroup \afterassignment \@@Minrowheightrout \global\@@globalrowheight}
\def\@@Minrowheightrout{\global\@@globalrowheight@b\@@globalrowheight\egroup}
\def\Minrowdepth{\noalign \bgroup \afterassignment \@@Minrowdepthrout \global\@@globalrowdepth}
\def\@@Minrowdepthrout{\global\@@globalrowdepth@b\@@globalrowdepth\egroup}
\def\minrowheight{\noalign\bgroup \afterassignment\egroup \global\@@globalrowheight}
\def\minrowdepth{\noalign\bgroup \afterassignment\egroup \global\@@globalrowdepth}

\def\nointerspace{\minrowheight \z@ \minrowdepth \z@}

\def\Nointerspace{\Minrowheight \z@ \Minrowdepth \z@}

\def\dropwidth{\hskip -\maxdimen}

\def\rjust{\omit\hfil}

\def\ljust{\omit \let\t@bstretch\hfil}

\def\cjust{\ljust \hfil}


%         ------------------------------------
 

\let\@ldtab=& 
\let\@ldomit=\omit
\let\@ldhalign=\halign 
\def\@ldialign{\everycr {}\tabskip \z@skip \@ldhalign}
\let\@ldmultispan=\multispan


\def\@@simplevrule{%
   \ifx\@@putvrule\true
      \vrule \width@@ \@@vborderthick
   \fi
}

\let\@ldsimplevrule=\@@simplevrule


\def\@@doublevrule{%      %the definition of the double bar
   \ifx\@@putvrule\true 
      \vrule \width@@ \@@vborderthick  \hskip \doublerulegap  \vrule \width@@ \@@vborderthick
   \fi   
}
                

\newfastbox\@@genvrulebox % set inside \table

\def\@@genvrule#1{%
   \ifx\@@putgenvrule\true
      \setbox\@@genvrulebox\vbox{%      %  this is local to allow the user to change the properties of the rules locally 
         \vreset \baselineskip\z@ \lineskip\z@ \lineskiplimit\z@ 
         #1%
      }% 
      \setbox\t@mpbox \vbox to \dimexpr \rowheight+\rowdepth{%
         \leaders\copy\@@genvrulebox\vfil
      }%
      \ht\t@mpbox \rowheight
      \dp\t@mpbox \rowdepth
      \box\t@mpbox
   \fi   
}

\def\@@dashvrule{%
   \@@genvrule{%   
      \@ldhalign{%
         \@ldtab ##\cr 
         \vrule \height@@ \dashspacing \width@@ \z@\cr
         \vrule \height@@ \dashlength \width@@ \@@vborderthick\cr
      }%
   }%
}   
   

\def\@@pointvrule{%
   \@@genvrule{%   
      \@ldhalign{%
         \@ldtab ##\cr 
         \@ldtab\vrule \height@@ \pointspacing \width@@ \z@\cr
         \@ldtab\vrule \height@@ \@@vborderthick \width@@ \@@vborderthick\cr
      }%
   }%   
}   


\def\@@simplehrule{\hrule \height@@ \halfhborderthick \depth@@ \halfhborderthick}


\def\@@doublehrule{%
   \hrule \height@@ \halfhborderthick \depth@@ \halfhborderthick
   \nobreak \vskip\doublerulegap 
   \hrule \height@@ \halfhborderthick \depth@@ \halfhborderthick
}

\def\@@dashedhrulepart{%
   \hbox{%
      \hskip .5\dashspacing 
      \vbox{%
         \hrule\height@@ \halfhborderthick \depth@@ \halfhborderthick
         \width@@ \dashlength 
      }%
      \hskip .5\dashspacing 
   }%
}

\def\@@dashedhrule{%
   \vbox{%
      \vreset
      \hbox to \wrdimen@{%
         \xleaders \@@dashedhrulepart \hfill
      }%
   }%   
}%

\def\@@pointhrulepart{%
   \hbox{%
      \hskip .5\pointspacing 
      \vbox{%
         \hrule \height@@ \halfhborderthick \depth@@ \halfhborderthick
         \width@@\@@hborderthick
      }%
      \hskip .5\pointspacing 
   }%
}


\def\@@pointedhrule{%
   \vbox{%
      \vreset
      \hbox to \wrdimen@{%
         \xleaders \@@pointhrulepart \hfill
      }%
   }%   
}%

         
\def\@@genleaderhrule{%
   \vbox{%
      \vreset
      \setbox\t@mpbox\hbox{\the\htableleaders}%
      \hbox to \wrdimen@{%
         \xleaders \copy\t@mpbox \hfill
      }%
   }%   
}%



\newError\t@bleerr@or{tables shouldn't be nested inside tables}



%         ------------------------------------

\protected\def\table{%
   \ifx\@@equitableflag\false
      \ifvmode\else\ifmmode\else\par\fi\fi
      \the\everytable
   \fi
   \begingroup 
   \ifdefined\nestedt@bleerr@or\Error\t@bleerr@or\fi
   \table@settings \optmacro\noopttable@\opttable@
}%



\def\equitable{%
   \ifvmode\else\ifmmode\else\par\fi\fi
   \the\everytable
   \begingroup
   \ifdefined\nestedt@bleerr@or\Error\t@bleerr@or\fi 
   \makeactive\|\makebaract@ 
   \optmacro\nooptequitable@\optequitable@
}

%         --------------------------------------


\newfasttoks\t@blematt@ks
\t@blematt@ks={\toksterminal}

\def\tablep@tternr@ut{%
   \global\t@blematt@ks\expandafter{\the\temptoks@\toksterminal}\egroup
}   

\newif\iftable@
\newif\ifdrap@
\newif\ifdrapt@
\newif\ifdraptr@
\newfastdimen\wrdimen@
\newtoks\savedt@blematt@ks


\newif\if@@omit
\newfastcount\@@colcounter    % used the count the number of entries or pseudo entries
\newfastcount\@@maxncol      % max number of entries, spanning entries included
\newfastcount\@@rowcounter   
\newfastcount\@@ncolspan
\newfastbox\@@measurerulebox   
\newfastcount\@@cellgapcount   % to count the gaps of columns

\let\@@hebpros=\empty % this will be used in hebrew table, not relevant here

\def\table@settings{%
   \let\nestedt@bleerr@or\relax
   \@@Hborderthick\Hborderthick
   \@@Hborderthick@b\@@Hborderthick
   \@@hborderthick\@@Hborderthick
   \def\Hborderthick{\@@Hborderthickrout}%      % and not \let
   \def\halfhborderthick{\dimeval{\@@hborderthick/\tw@}}%
   \@@Vborderthick\Vborderthick
   \@@vborderthick\@@Vborderthick
   \let\Vborderthick\@@vborderthickrout
   \@@globalrowheight \rowheightscale\baselineskip  
   \@@globalrowdepth \rowdepthscale \baselineskip  
   \@@globalrowheight@b\@@globalrowheight
   \@@globalrowdepth@b\@@globalrowdepth   
   \Baselineskip\baselineskip 
   \hideskip -1000pt plus 1fill
   \equitabskip\z@
   \vreset \everycr{}\offinterlineskip    
   \let\multispan\multispan@ 
   \let\omit\omit@
   \drap@false  \drapt@false  \draptr@false 
   \table@true
   \let\h@bpr\empty 
   \let\if@@@enablepicsaved\if@@@enablepic
   \makeactive\|\makebaract@
   \t@blematt@ks\expandafter{\the\tablepattern\toksterminal}%
   \savedt@blematt@ks\expandafter{\the\tablepattern\toksterminal}%      % because \tablepattern will no longer be a dim but a macro
   \def\@@interspace{\height@@ \@@globalrowheight \depth@@ \@@globalrowdepth}%    
   \def\nopagebreak{\glet\@@allowpagebreak\false}%
   \entrywidth\z@
   \def\tablepattern{%
      \ifnum\currentgrouptype=6 \noalign \fi 
      \bgroup \afterassignment\tablep@tternr@ut \temptoks@
   }%
   \def\halign{% hope this is sufficient to allow \halign inside an entry
      \@@hebpros \let\omit\@ldomit \let\span\@ldspan 
      \let\multispan\@ldmultispan \let\halign\@ldhalign \@ldhalign
   }%
   \def\ialign{% 
      \@@hebpros \let\omit\@ldomit \let\span\@ldspan \let\multispan\@ldmultispan 
      \let\ialign\@ldialign \@ldialign
   }%
}

%------------

\newif\ifhebt@blestyle

\long\def\opttable@[#1]#2{%
   {% % This brace correct a bug related to the following line when \table is put inside an \halign
   \let\span\span@@@@
   \let\@@opttableflag\true
   \let\@@optcellwidth\z@
   \edef\@@opttablesz{#1}%
   \ifmmode \vcenter{%
      \ifhebt@blestyle
         \@ldialign{%
            ##\crcr
            \beginR \vbox{\@@tableb{#2}}\endR\crcr
         }%
      \else    \@@tableb{#2}%
      \fi
   }%
   \else\ifhebt@blestyle 
      \ifinner 
         \@ldialign{##\crcr\beginR \vbox{\@@tableb{#2}}\endR\crcr}%
      \else    
         \tabskip\fillskip
         \@ldhalign to \hsize {%
            ##\tabskip \z@skip\crcr 
            \beginR \vtop{\@@tableb{#2}}\endR\crcr 
         }%   
      \fi   
   \else \ifinner 
      \@ldialign{##\crcr \beginL \vbox{\@@tableb{#2}}\endL\crcr}%
   \else \@@tableb{#2}%   
   \fi \fi \fi
   }%
   \for\@@i=0(to:)\fullNumberOfColumns(do:){\gundefineM\@@rulearray(\numeval{\@@i})}%
   \endgroup
   \ifx\@@equitableflag\false
      \the\aftertable
   \fi
}

\long\def\noopttable@#1{%
   {%   % This brace correct a bug related to the following line when \table is put inside an \halign 
   \let\span\span@@@@
   \let\@@opttableflag\false
   \ifmmode 
      \vcenter{%
         \ifhebt@blestyle 
            \@ldhalign{%
               ##\crcr
               \beginR \vbox{\@@tableb{#1}}\endR\crcr
            }%
         \else \@@tableb{#1}%   
         \fi
      }%   
   \else\ifhebt@blestyle 
      \ifinner  
         \@ldialign{##\crcr\beginR \vbox{\@@tableb{#1}}\endR\crcr}%
      \else    
         \tabskip\fillskip
         \@ldhalign to \hsize {%
            ##\tabskip \z@skip\crcr 
            \beginR \vtop{\@@tableb{#1}}\endR\crcr 
         }%   
      \fi   
   \else \ifinner 
      %\@ldialign{##\crcr \beginL \vbox{\@@tableb{#1}}\endL\crcr}% % replaced by:
      \hbox{\vbox{\@@tableb{#1}}}%
   \else \@@tableb{#1}%   
   \fi \fi \fi
   }%
   \for\@@i=0(to:)\fullNumberOfColumns(do:){\gundefineM\@@rulearray(\numeval{\@@i})}%
   \endgroup  
   \ifx\@@equitableflag\false
      \the\aftertable
   \fi   
}

\newfasttoks\@@optphantomlinetoks

\long\def\@@tableb#1{%
   \let\@@putvrule\true
   \glet\@@simplevrule\@ldsimplevrule
   \@@getentrydim{#1}%
   \xdef\numberOfRows{\@@numberOfRows}% 
   \let\rightalignmat\relax \let\leftalignmat\relax
   \let\pre@ct\empty 
   \let\dropwidth\relax
   \@@globalrowheight \rowheightscale\Baselineskip       % because this may have been changed inside \@@getentrydim   
   \@@globalrowdepth \rowdepthscale\Baselineskip   % ""
   \@@globalrowheight@b\@@globalrowheight
   \@@globalrowdepth@b\@@globalrowdepth   
   \@@vborderthick\@@Vborderthick       % ""
   \t@blematt@ks\expandafter{\the\savedt@blematt@ks}% 
   \global\@@rowcounter\z@
   \let\@@allowpagebreak\false
   \let\@@phantomlinepass\false
   \let\@@putgenvrule\true
   %
   \ifx\@@opttableflag\true 
      \@@optphantomlinetoks{\closerow0\noheight \nodepth \nowidth}%   % a phantom line of columns of suitable widths
      \for\@@i=1(to:)\fullNumberOfColumns(do:){%
         \global\@@optphantomlinetoks \expandafter{%
            \the\@@optphantomlinetoks \@@activebar- \omit \hskip \@@optcellwidth
         }%
      }%
      \@@optphantomlinetoks \expandafter{\the\@@optphantomlinetoks \nopagebreak \@@activebar- \closerow0}% 
      \edefM\@@heightarray(\numeval{\numberOfRows+1}){\z@}%
      \edefM\@@deptharray(\numeval{\numberOfRows+1}){\z@}% 
   \else
      \@@optphantomlinetoks={\crcr}%      % this prevents too bad bugs in cases the user has forgotten the last \CR
      \ifx \@@equitableflag\true    
         \def\equit@bleskip{\kern \equitabskip}%
         \let\equit@bleskipb\equit@bleskip 
         \wrdimen@\z@   
         % unfortunately, we need now a fourth measurement pass to solve basic problems related to the use of \equitabskip by the user (but many problems remain, sorry!)
         \edef\@@saved@@Hborderthick{\the\@@Hborderthick}%
         \setbox\t@mpbox\vbox{\@@table@c{#1}}%    
         \wrdimen@\wd\t@mpbox         % this measure the actual width of the table
         % now, we have to initialize again the parameters that may have been changed during this measurement:
         \let\@@putvrule\true
         \let\pre@ct\empty 
         \@@globalrowheight \rowheightscale\Baselineskip    
         \@@globalrowdepth \rowdepthscale\Baselineskip
         \@@globalrowheight@b\@@globalrowheight
         \@@globalrowdepth@b\@@globalrowdepth         
         \@@Hborderthick\@@saved@@Hborderthick
         \@@Hborderthick@b\@@Hborderthick
         \@@hborderthick\@@Hborderthick
         \@@vborderthick\@@Vborderthick    
         \t@blematt@ks\expandafter{\the\savedt@blematt@ks}% 
         \global\@@rowcounter\z@
         \let\@@allowpagebreak\false
         \let\@@phantomlinepass\false
         \glet\@@simplevrule\@ldsimplevrule
         \let\@@putgenvrule\true
      \fi   
   \fi
   \if@@@enablepicsaved \enablepic \fi   % restitute the \enablepic state
   \let\@@lastpass\true
   \@@table@c{#1}%
}

\newif\ifisinentry


\long\def\@@table@c#1{%
   \@ldialign{%
      \ifx\@@phantomlinepass\false
         \global\@lignmatt@ksb\expandafter{\the\t@blematt@ks}%
         \glet\left@lignmat\relax \glet\right@lignmat\relax
         \let\pre@ct\empty       
         \gadvance\@@rowcounter\@ne
         \global\rowheight \dimexpr \getM\@@heightarray(\numeval{\@@rowcounter})\relax 
         \global\rowdepth  \dimexpr \getM\@@deptharray(\numeval{\@@rowcounter})\relax
         \global\@@hborderthick\@@Hborderthick
         \global\@@Hborderthick\@@Hborderthick@b 
         \global\@@colcounter\z@
         \global\isinentrytrue
      \fi
      \flexstrut\@@interspace  ##%
      \global\@@globalrowdepth\@@globalrowdepth@b
      \global\@@globalrowheight\@@globalrowheight@b
      %      
      \@ldtab \@ldtab            % this template repeat itself again and again
      %
      \@@cellwidthprocess10%      % compute \colwidth 
      \gadvance\@@colcounter\@ne
      \ifdrap@
         \global\drap@false
         \xdef\phantomline@{\phantomline@ \@ldtab}%
      \fi   
      \global\drapt@false  \global\draptr@false 
      \def\pre@ct{\right@lignmat \h@bpr \t@bstretch \equit@bleskipb}%
      \let\rultab@\rultab@a  
      \@lignp@tternprocess
      \setbox\t@mpbox\hbox{\left@lignmat\null\right@lignmat}%
      \entrywidth \dimexpr \colwidth - \wd\t@mpbox 
      \equit@bleskipb 
      \ifhebt@blestyle \beginR \fi 
      \left@lignmat 
      ##%   
      \ifhebt@blestyle \endR \fi 
      \begingroup          % to change \rowheight and \rowdepth locally below
      \rowheight \halfhborderthick
      \rowdepth \halfhborderthick
      \let\@@putgenvrule\false
      \xdef\phantomline@{%
         \phantomline@ \@ldomit 
         \hfill
         \ifdrapt@ 
            \@@simplevrule
         \else 
            \ifdraptr@ \@@doublevrule \fi 
         \fi 
         \@ldtab%
      }%
      \endgroup
      \cr
      \scantokens{\CR- #1}\the\@@optphantomlinetoks
      \noalign{\hrule \nodepth \noheight}%
   }%
   % Freing memory:
   \global\@@optphantomlinetoks{}%
}


%-----------------

\newfastskip\equitabskip


\let\@@equitableflag\false

\long\def\optequitable@[#1]#2{%      
   \let\@@equitableflag\true
   \edef\@@equitablesz{#1}%
   \table{#2}%
   \endgroup
   \the\aftertable
}



\def\nooptequitable@{\optequitable@[\hsize]}

\let\equit@bleskip=\relax

\let\equit@bleskipb=\relax

%------------

\def\phantomline@{\noheight \nodepth \vrule \nowidth \@ldtab}%

%-----------

\def\@@delayedcr{%      % this is used to skip the first \cr and then to perform the commands inside 
   \noalign{%
       \gdef\@@delayedcr{%      % this is the only place where the horizontal rules are put
          \ifdrap@ 
            \noalign{%
               \xdef\phantomline@{\phantomline@ \@ldtab}%
            }%
         \fi
          \phantomline@  \@ldomit  \crcr 
         % The next 12 lines are in phase of try: they should allow a page break and a repetition of the row rule in the next page
         \ifx\@@allowpagebreak\true
            \noalign{%
               \setbox\t@mpbox\vbox{%
                  \vreset\offinterlineskip
                  \@ldhalign{%
                     \flexstrut\@@interspace ####\@ldtab\@ldtab ####\cr 
                     \phantomline@ \@ldomit \cr
                  }%
               }%
               \nobreak
               \vskip -\dimexpr(\ht\t@mpbox+\dp\t@mpbox)%
               \penalty -100 
               % (This is to allow a page break between after a row rule has been put, and then to
               % print again this rule on the next page)
            }%
            \phantomline@ \@ldomit \crcr
         \fi
         \noalign{%          `% last common tasks
            \global\isinentryfalse 
            \nobreak
         }%       
        }%
   }%
}%


\def\@@captiontasks{%
   \ifx\@@lastpass\true
      \edef\tempvar@{\getM\@@rowWithCaption(\numeval{\@@rowcounter})}%
      \ifx\@@true@ne\tempvar@
         \glet\@@allowpagebreak\false
         \glet\@@savedallowpagebreak\false
      \fi
      \gundefineM\@@rowWithCaption(\numeval{\@@rowcounter})%      % to be used in further call of \table
   \fi   
}

\def\@cr{%
   \noalign{%
      \nobreak 
      \ifnum\@@rowcounter=\@@numberOfRows 
         \glet\@@allowpagebreak\false 
      \fi
      \ifnum\@@rowcounter=0 
         \glet\@@allowpagebreak\false 
      \fi 
      \glet\@@phantomlinepass\true
      \@@captiontasks
   }%   
   \@@delayedcr 
   \noalign{%
      \glet\@@phantomlinepass\false
      \glet\@@allowpagebreak\true      % reinitialize 
      \gdef\phantomline@{\noheight \nodepth \vrule \nowidth \@ldtab}%    % reinitialize \phantomline%      
      \global\drap@false  
   }%
}%


\def\@crl#1{%
   \noalign{%
      \nobreak  
      \glet\@@savedallowpagebreak\@@allowpagebreak
      \glet\@@allowpagebreak\false
      \glet\@@phantomlinepass\true
      \@@captiontasks   
   }%   
   \@@delayedcr
   \noalign{%
      \glet\@@phantomlinepass\false 
      \ifnum\@@rowcounter<\@@numberOfRows
         \ifnum\@@rowcounter>0 %
            \glet\@@allowpagebreak\@@savedallowpagebreak
         \fi   
      \fi   
      \gdef\phantomline@{\noheight \nodepth \vrule \nowidth \@ldtab}%    % reinitialize \phantomline%
      \global\drap@false
      \if\isvoid{#1}%
         \@@simplehrule 
      \else 
         \setbox\t@mpbox\vbox{\vreset #1}%
         \copy\t@mpbox
      \fi
      \ifx\@@allowpagebreak\true
         \penalty -100
         \if\isvoid{#1}
            \vskip -\@@hborderthick   
            \@@simplehrule 
         \else 
            \vskip \Dimexpr{-\dp\t@mpbox - \ht\t@mpbox}%
            \box\t@mpbox
         \fi
      \fi
      \nobreak
      \glet\@@allowpagebreak\true      % reinitialize
   }% 
}%
   
 
\def\@crll{%
   \noalign{%
      \nobreak 
      \glet\@@savedallowpagebreak\@@allowpagebreak
      \glet\@@allowpagebreak\false
      \glet\@@phantomlinepass\true
      \@@captiontasks      
   }% 
   \@@delayedcr
   \noalign{%
      \glet\@@phantomlinepass\false 
      \ifnum\@@rowcounter<\@@numberOfRows
         \ifnum\@@rowcounter>0 %
            \glet\@@allowpagebreak\@@savedallowpagebreak
         \fi   
      \fi
      \gdef\phantomline@{\noheight \nodepth \vrule \nowidth \@ldtab}%    % reinitialize \phantomline%
      \global\drap@false
      \@@doublehrule  
      \ifx\@@allowpagebreak\true
         \penalty -100
         \vskip -\dimexpr 2\@@hborderthick + \doublerulegap
         \@@doublehrule
      \fi
      \nobreak
      \glet\@@allowpagebreak\true      % reinitialize
   }% 
}%

\def\rultab@{%      % used in the first vrule of each row
   \@@insertvrule  
   \begingroup
   \let\@@putgenvrule\false
   \xdef\phantomline@{\noheight \nodepth \hfil \@@simplevrule \@ldtab}%         
   \endgroup
   \@ldtab
}%



\newfastskip\t@bstretchskip 
\t@bstretchskip=0pt plus 0.00001pt

\def\t@bstretch{\hskip\t@bstretchskip} 


\def\rultab@a{%      % used in normal entries
   \global\drapt@true 
   \@@insertvrule 
   \@ldtab
}%


\def\rultab@b{%      % used in entries with \omit
   \@@insertvrule  
   \ifdrap@ 
      \begingroup
      \rowheight \halfhborderthick
      \rowdepth \halfhborderthick
      \let\@@putgenvrule\false
      \xdef\phantomline@{\phantomline@  \hfil \@@simplevrule \@ldtab}%
      \endgroup
   \fi
   \global\drapt@true  \global\drap@false 
   \@ldtab
}%

\def\rultab@c{%   % used in entries with span to
   \ifdrap@  
      \begingroup
      \rowheight \halfhborderthick
      \rowdepth \halfhborderthick
      \let\@@putgenvrule\false
      \xdef\phantomline@{\phantomline@  \hfil \@@simplevrule \@ldtab}%
      \endgroup
   \fi
   \global\drapt@true  \global\drap@false 
   \@@insertvrule  
   \@ldtab
}%

\def\rultab@d{%      % used in entries with span to horizontal rules
   \global\drapt@true
   \@@insertvrule
   \let\@@putgenvrule\false
   \xdef\phantomline@{\phantomline@ \hfil \@@simplevrule}%
   \@ldtab
}%

%------------

\def\omit@{%
   \@ldomit \let\multispan@\multispan@b
   \@@cellwidthprocess10%
   \@lignp@tternprocess 
   \let\right@lignmat\relax \let\equit@bleskipb\relax
   \entrywidth \colwidth
   \gadvance\@@colcounter\@ne
   \xdef\phantomline@{%
      \phantomline@ 
      \ifdrap@ \@ldtab\fi 
      \@ldomit
   }%
   \def\pre@ct{\h@bpr \t@bstretch}\global\drap@true
   \let\rultab@\rultab@b   
   \ifhebt@blestyle \beginR \let\h@bpr\endR \fi
}%

\def\sp@@n{%
   \@ldspan \@ldomit \advance\mscount\m@ne  
   \xdef\phantomline@{\phantomline@ \@ldspan \@ldomit \advance\mscount\m@ne}%
   \let\right@lignmat\relax \let\equit@bleskipb\relax 
}%
   
\def\multispan@#1{%
   \@ldomit \mscount#1\relax 
   \let\multispan@\multispan@b
   \@@cellwidthprocess{#1}0%
   \@lignp@tternprocess
   \let\@ldleftalignmat\left@lignmat
   \for\@@i=1(to:) #1-1 (do:){\@lignp@tternprocess}%
   \glet\left@lignmat\@ldleftalignmat
   \let\@ldright@lignmat\right@lignmat 
   \let\right@lignmat\relax 
   \entrywidth \colwidth 
   \gadvance\@@colcounter #1%  
   \let\equit@bleskipb\relax
   \xdef\phantomline@{%
      \phantomline@ 
      \ifdrap@ \@ldtab\fi 
      \@ldomit \mscount#1\relax
   }%
   \loop \ifnum \mscount>\@ne 
      \sp@@n  
   \repeat
   \def\pre@ct{\h@bpr \t@bstretch}\global\drap@true
   \let\rultab@\rultab@b   
   \ifhebt@blestyle \beginR \let\h@bpr\endR \fi
   \ignorespaces
}%

\def\multispan@b#1{% 
   \let\@ldright@lignmat\empty \let\left@lignmat\ignorespaces
   \let\equit@bleskipb\relax
   \def\pre@ct{\h@bpr \t@bstretch}\global\drap@true
   \let\rultab@\rultab@b   
   \ifhebt@blestyle \beginR \let\h@bpr\endR \fi
   \ignorespaces
}%


%------------

\newError\makebaractErr@r{Missing argument after | (can be one of the symbols 0,-,1,+, | ,2)}

\def\choice@@one{{}\pre@ct \glet\@@simplevrule\empty \glet\@@putvrule\false \rultab@}
\def\choice@@two{{}\pre@ct \glet\@@simplevrule\@ldsimplevrule \glet\@@putvrule\true \rultab@}
\def\choice@@three{{}\pre@ct \glet\@@simplevrule\@@doublevrule \glet\@@putvrule\true \rultab@}
\def\choice@@four{{}\pre@ct \glet\@@simplevrule\@@pointvrule \glet\@@putvrule\false \rultab@}   
         % global assignments because \righttablepattern may be an \endgroup or a $
\def\choice@@five{{}\pre@ct \glet\@@simplevrule\@@dashvrule \glet\@@putvrule\false \rultab@} 
\def\choice@@six{{}\pre@ct \gdef\@@simplevrule{\@@genvrule{\the\vtableleaders}}\glet\@@putvrule\false \rultab@}

\def\@@insertvrule{%
   \setbox\@@measurerulebox\hbox{\@@simplevrule}%
   \kern \getM\@@rulearray(\the\@@colcounter)%
   \kern -\wd\@@measurerulebox
   \@@simplevrule
}



\def\@@activebar{\barr@@ut}%

{%
\makeactive\| % 
   \gdef\makebaract@{%
      \def|{\obeyspaces\barr@@ut}%
   }%   
%
\gdef\barr@@ut#1{%
   \catcode`\ =10%
   \ifx#1-\choice@@one\else
   \ifx#10\choice@@one\else
   \ifx#1+\choice@@two\else
   \ifx#11\choice@@two\else
   \ifx#1|\choice@@three\else
   \ifx#12\choice@@three\else
   \ifx#1.\choice@@four\else
   \ifx#13\choice@@four\else
   \ifx#1_\choice@@five\else
   \ifx#14\choice@@five\else
   \ifx#1~\choice@@six\else
   \Error\makebaractErr@r
   \fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi
}%   
}

\newError\hbsErr@r{Missing argument after \noexpand\hbs %
                     (can be one of the symbols 0, -, 1, +, =, 2,. , 3 or ~)} 

\def\hbs#1{%
   \ifx #1-\spanto@@1\else
   \ifx #10\spanto@@1\else      
   \ifx #1+\spanlto@@1{}\else
   \ifx #11\spanlto@@1{}\else
   \ifx #1=\spanllto@@1\else
   \ifx #12\spanllto@@1\else
   \ifx #1.\spanlto@@1{\@@pointhrulepart}\else
   \ifx #13\spanlto@@1{\@@pointhrulepart}\else
   \ifx #1_\spanlto@@1{\@@dashedhrulepart}\else
   \ifx #14\spanlto@@1{\@@dashedhrulepart}\else      
   \ifx #1~\spanlto@@1{\hbox{\the\htableleaders}}\else
   \Error\hbsErr@r
   \fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi
   \ignorespaces
}



\newError\closerowerr@r{Missing argument of \noexpand\closerow or \noexpand\CR (one of the symbols 0,-,1,+,=,2)} 
\def\closerow#1{%
   \@ldomit\crcr
   \ifx #1-\@cr\else
   \ifx #10\@cr\else
   \ifx #1+\@crl{}\else
   \ifx #11\@crl{}\else
   \ifx #1=\@crll\else
   \ifx #12\@crll\else
   \ifx #1.\@crl{\@@pointedhrule}\else            % not yet implemented
   \ifx #13\@crl{\@@pointedhrule}\else
   \ifx #1_\@crl{\@@dashedhrule}\else
   \ifx #14\@crl{\@@dashedhrule}\else      
   \ifx #1~\@crl{\@@genleaderhrule}\else
   \noalign{\Error\closerowerr@r}%
   \fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi
}

\let\CR=\closerow

%-----------------------------------  

\let\@ldspan=\span      


\def\span@@@@#1to#2{%
   \if\isvoid{#1}\spanto@@{#2}%
   \else   \ifx#1-\spanto@@{#2}%
   \else   \ifx#10\spanto@@{#2}%
   \else   \ifx#1+\spanlto@@{#2}{}%
   \else   \ifx#11\spanlto@@{#2}{}%
   \else   \ifx#1=\spanllto@@{#2}%
   \else   \ifx#12\spanllto@@{#2}%
   \else   \ifx#1.\spanlto@@{#2}{\@@pointhrulepart}% 
   \else   \ifx#13\spanlto@@{#2}{\@@pointhrulepart}%
   \else   \ifx#1_\spanlto@@{#2}{\@@dashedhrulepart}% 
   \else   \ifx#14\spanlto@@{#2}{\@@dashedhrulepart}%
   \else   \ifx#1~\spanlto@@{#2}{\hbox{\the\htableleaders}}% 
   \fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi
   \ignorespaces
}
   
\def\spanto@@#1{%
   \multispan@{#1}%
   \let\right@lignmat\@ldright@lignmat 
   \setbox\t@mpbox\hbox{\left@lignmat\null\right@lignmat}%
   \entrywidth \dimexpr \colwidth-\wd\t@mpbox
   \let\equit@bleskipb\equit@bleskip
   \def\pre@ct{\right@lignmat \h@bpr \t@bstretch \equit@bleskipb}%
   \xdef\phantomline@{\phantomline@ \hfil}%
   \let\rultab@\rultab@c 
   \equit@bleskipb 
   \left@lignmat
}%

\def\spanlto@@#1#2{%
   \multispan@{#1}%
   \let\right@lignmat\@ldright@lignmat 
   \setbox\t@mpbox\hbox{\left@lignmat\null\right@lignmat}%
   \entrywidth \dimexpr \colwidth-\wd\t@mpbox
   \let\equit@bleskipb\equit@bleskip   
   \def\pre@ct{\right@lignmat \h@bpr \t@bstretch \equit@bleskipb}%   
   \begingroup
   \rowheight \halfhborderthick
   \rowdepth \halfhborderthick
   \let\@@putgenvrule\false
   \xdef\phantomline@{%
      \phantomline@ \hskip -\@@vborderthick
      \xleaders \if\isvoid{#2}\@@simplehrule \else #2\fi \hfill 
   }%
   \endgroup
   \let\rultab@\rultab@d 
   \equit@bleskipb 
   \left@lignmat
}


\def\spanllto@@#1{%
   \multispan@{#1}%
   \let\right@lignmat\@ldright@lignmat
   \setbox\t@mpbox\hbox{\left@lignmat\null\right@lignmat}%
   \entrywidth \dimexpr \colwidth-\wd\t@mpbox
   \let\equit@bleskipb\equit@bleskip   
   \def\pre@ct{\right@lignmat \h@bpr \t@bstretch \equit@bleskipb}%   
   \xdef\phantomline@{%
      \phantomline@ \hskip -\@@vborderthick 
      \setbox\t@mpbox\vbox{%
         \lineskiplimit -1pt\lineskip \z@ \baselineskip \z@ %
         \hbox to .1pt{\leaders\hrule \depth@@ \z@ \height@@ \@@hborderthick \hfill}%
         \vskip \doublerulegap  
         \hbox to .1pt{\leaders\hrule \depth@@ \@@hborderthick \height@@ \z@ \hfill}% 
      }%
      \dp\t@mpbox -.5\@@hborderthick   
      \ht\t@mpbox \dimexpr \doublerulegap + 1.5\@@hborderthick   % attention, this is done to be compatible with \simplehrule 
      \setbox\t@mpbox\hbox{\box\t@mpbox}%
      \leaders\copy\t@mpbox\hfill
   }%
   \let\rultab@\rultab@d  
   \equit@bleskipb 
   \left@lignmat
}


% ------------------------------------

% MACROS FOR MEASUREMENTS OF ENTRIES:
%
% Now comes the very boring (and laborious) task of measuring the natural width, depth and heigh
% of the entries. This is done by an asynchronous two passes mechanism:
% In a first pass, \colwidth and \entrywidth are set to 0pt (so every macro that use them will
% produce 0pt width boxes), and the width of the entries are measured. In this first pass
% \rowheight and \rowdepth are also make equal to 0pt, anihilating the height and depth of 
% the macros that may use them. After the first pass, the natural width of the columns are known.
% In the second pass, \colwidth and \entrywidth are set, at each cell, to the natural width of 
% the cells (left and right pattern material included) and to to the natural width of the 
% entries (left and right pattern material not included). \rowheight and \rowdepth are still
% set to 0pt at the beginning of each line. Then the natural height and depth of each row is
% measured. This asynchroneous mechanism allows macros that set their width to \entrywidth or 
% \colwidth to adapt their height and depth before the row height and depth is measured (see
% for example the macro \multi).
% Technically, the align mechanism is used here like a for loop, and has no real align meaning.



\long\def\@@getentrydim#1{%
   \begingroup 
      \let\@@numberOfRows\z@
   \let\numberOfColumns\z@
   \def\@@Hborderthickrout{\noalign \bgroup\afterassignment\egroup \tempdimen@ }%
   \let\hborderthick\@@Hborderthickrout
   \colwidth\z@
   \entrywidth\z@
      \rowheight\z@
   \rowdepth\z@
   \let\@@savedequitableflag\@@equitableflag   % to save value
   \def\hbs##1{\ignorespaces}% 
   \def\closerow##1{\@ldomit \global\isinentryfalse\cr}%  
   \let\CR\closerow  
   \let\nooptmulti@\g@bble@ne
   \global\@@maxncol\m@ne
   \global\@@rowcounter\z@
   \let\@@getentrydimscdpass\false
   \let\@@getentrydimthrdpass\false
   \let\@@putgenvrule\true
   \let\omit\@@omit@
   \let\multispan\@@multispan@ 
   \let\span\@@span@
   \let\choice@@one\@@choice@one
   \let\choice@@two\@@choice@two
   \let\choice@@three\@@choice@three
   \let\choice@@four\choice@@two
   \let\choice@@five\choice@@two
   \let\choice@@six\@@choice@six
   \disablepic   % we have to disable temporarily the picture process that is very time consuming
   \picw@rningfl@gfalse % to avoid pic warning 
   %
   % Now, the first pass to compute the rule widths:
   \let\@@getentrydimfstpass\true
   \let\@@equitableflag\false   % to prevent use in \@@cellwidthprocess
   \def\numberOfColumns{1}%   % sentinel value
   \def\fullNumberOfColumns{1}%   % ""
   \def\@@numberOfRows{1}%     % ""
   \let\@@genmeasureprocess\@@genmeasureprocess@a
   \@@getrulewidtharr{#1}%
   \@@cellgapcount\@@maxncol
   \for\@@i=0(to:)\@@maxncol(do:){%       % fill empty entries with 0.
      \unless\if\isdefinedM\@@rulearray(\the\@@i)%    % this may append when a whole column is composed of \multispan 
         \xdefM\@@rulearray(\the\@@i){0pt}%
      \fi
      \ifnum\@@i>\z@      % we need to compute \numberOfColumns here because it may be used in the entries in the next passes
         \edef\tempvar@{\getM\@@notglued(\the\@@i)}%
         \unless\ifx\@@true@ne\tempvar@ 
            \gadvance\@@cellgapcount\m@ne 
         \fi
         \gundefineM\@@notglued(\the\@@i)      % in order to be used for other tables
      \fi   
   }%   
   \xdef\numberOfColumns{\the\@@cellgapcount}%
   \xdef\fullNumberOfColumns{\the\@@maxncol}%  
   \xdef\@@numberOfRows{\the\@@rowcounter}% 
   \let\@@getentrydimfstpass\false
   %
   % Then the second pass to compute the entry width:
   \let\@@getentrydimscdpass\true
   \global\@@rowcounter\z@
   \global\@@vborderthick\@@Vborderthick      % because the first pass may have changed this value
   \let\@@genmeasureprocess\@@genmeasureprocess@b
   \t@blematt@ks\expandafter{\the\savedt@blematt@ks}% 
   \xdefM\@@cumlength(0){\getM\@@rulearray(0)}%   % @@cumlength(j) holds the total width of the table up to column j, right vrule included
   \@@getentrydimbody{#1}%      % make the measurements of the natural width of the columns, first pass
   %
   % beginning computation of limits of entries:
   \for\@@j=1(to:)\@@maxncol(do:){%
      \tempdimen@\z@   % global because assignments inside for loops are local       
      \glet\@@cellgap\true
      \for\@@i=1(to:)\@@j(do:){%   
         \edef\@@index{\the\@@i,\numeval{\@@j+1}}%         %index in array 
         \if\isdefinedM\@@widtharray(\@@index)%      % for us, "undefined" is the same as being equal to 0 
            \glet\@@cellgap\false
            \dimen\z@ \Dimexpr{\getM\@@cumlength(\numeval{\@@i-\@ne}) + %
                  \getM\@@widtharray(\@@index)}\relax
         \else
            \dimen\z@ \getM\@@cumlength(\numeval{\@@i-\@ne})\relax
         \fi   
         \ifdim\dimen\z@>\tempdimen@
            \global\tempdimen@\dimen\z@   
         \fi
         % empty the width array in order to be used in subsequent call of the macro \table:
         \gundefineM\@@widtharray(\@@index)% 
      }% 
      \xdefM\@@cumlength(\the\@@j){\the\tempdimen@}%
      \ifx\@@cellgap\true
         \xdefM\@@gluedcol(\the\@@j){1}%      % \@@gluedcol(j) = 1 if col j is glued with col j+1 (the whole column is composed of spans) else it is = to 0
      \else
         \xdefM\@@gluedcol(\the\@@j){0}%
      \fi   
   }%
   \ifx\@@opttableflag\true   %  in case of optional argumented table, the size of the columns will be expanded to divide the target size equally, unless
               % some column is larger than the desired size, in which case it is kept as is. So, we have to update \@@cumlength
      \tempdimen@\z@
      \for\@@i=0(to:)\@@maxncol(do:){%      %  compute the cumulative width of the vertical borders
         \advance\tempdimen@\getM\@@rulearray(\the\@@i)%
      }%   
      \wrdimen@ \Dimexpr{\@@opttablesz - \tempdimen@}%    % compute the desired cumulative width of the columns (without vrules)
      \ifdim\wrdimen@<\z@ % total width of the rules is larger than the target size
         \wrdimen@\z@  
      \fi      
      \divide\wrdimen@ \fullNumberOfColumns      % compute the desired width of a column, without the rules
      \xdef\@@optcellwidth{\the\wrdimen@}%      % the target size of a column
      %
      \tempdimen@\getM\@@cumlength(0)%
      \for\@@i=1(to:)\@@maxncol(do:){%
         \ifdim\@@optcellwidth > \Dimexpr{\getM\@@cumlength(\the\@@i) - \tempdimen@ - \getM\@@rulearray(\the\@@i)}\relax 
            \global\tempdimen@\getM\@@cumlength(\the\@@i)% 
            \xdefM\@@cumlength(\the\@@i){\dimeval{\getM\@@cumlength(\numeval{\@@i-1}) + \@@optcellwidth + \getM\@@rulearray(\the\@@i)}}%
         \else
            \global\tempdimen@\getM\@@cumlength(\the\@@i)%
         \fi   
      }%
      \global\wrdimen@\@@opttablesz   % \wrdimen@ is from now used as the target size
   \else
      \global\wrdimen@\getM\@@cumlength(\the\@@maxncol)%
      \let\@@equitableflag\@@savedequitableflag      % to allow use in \@@cellwidthprocess 
      \ifx \@@equitableflag\true       
         \global\equitabskip \Dimexpr{\@@equitablesz - \wrdimen@}%
         \relax   % this \relax is necessary because the next line
         \ifdim\equitabskip<\z@
            \global\equitabskip\z@
         \fi
         \global\divide\equitabskip \numberOfColumns
         \global\divide\equitabskip \tw@
      \fi   
   \fi   
   \let\@@getentrydimscdpass\false
   %
   % Now the third pass to measure the height and depth of the rows:
   \let\@@getentrydimthrdpass\true
   \@@globalrowheight \rowheightscale\Baselineskip  
   \@@globalrowdepth \rowdepthscale\Baselineskip
   \@@globalrowheight@b\@@globalrowheight
   \@@globalrowdepth@b\@@globalrowdepth   
   \let\@@genmeasureprocess\@@genmeasureprocess@c
   \t@blematt@ks\expandafter{\the\savedt@blematt@ks\toksterminal}%      % need to reset \t@blematt@ks because user may change it inside the table
   \global\@@rowcounter\z@
   \let\nooptmulti@\@ldnooptmulti@
   \@@getentrydimbody{#1}%   
   %
   \endgroup
}
% Now, the width of an entry expanding from col i to col j is 
% \@@cumlength(j)-\@@cumlength(i)-\@@rulearray(j)

\def\@@true@ne{1}

\def\@@cellwidthprocess#1#2{%
   \colwidth \dimexpr
            \getM\@@cumlength(\numeval{\@@colcounter+#1}) %
             -\getM\@@cumlength(\numeval{\@@colcounter+#2}) %
         -\getM\@@rulearray(\numeval{\@@colcounter+#1})\relax
   \ifx\@@equitableflag\true
      \for\@@i=\@@colcounter+#2+1(to:)\@@colcounter+#1-1(do:){%
         \edef\tempvar@{\getM\@@gluedcol(\the\@@i)}%
         \unless\ifx \@@true@ne\tempvar@    
            \gadvance\colwidth \equitabskip
            \gadvance\colwidth \equitabskip
         \fi
      }%   
   \fi
}

\def\@@omit@{%
   \@ldomit
   \ifx\@@getentrydimthrdpass\true   
      \@@cellwidthprocess10%
      \let\right@lignmat\relax \let\equit@bleskipb\relax
      \entrywidth\colwidth
   \fi
   \ifx\@@getentrydimfstpass\true
      \xdefM\@@notglued(\numeval{\@@colcounter+1}){1}%
   \fi   
   \@lignp@tternprocess 
   \global\@@ncolspan \@ne
   \@@omittrue \@@omitrout\bgroup 
}%


\def\@@multispan@#1{% 
   \@ldomit
   \ifx\@@getentrydimthrdpass\true
      \@@cellwidthprocess{#1}0\relax
      \entrywidth\colwidth 
   \fi         
   \@lignp@tternprocess
   \let\@ldleftalignmat\left@lignmat
   \for\@@i=1(to:) #1-1 (do:){\@lignp@tternprocess}%
   \glet\left@lignmat\@ldleftalignmat 
   \global\@@ncolspan #1%
   \ifx\@@getentrydimfstpass\true
      \xdefM\@@notglued(\numeval{\@@colcounter+1}){1}%
   \fi   
   \@@omittrue \@@omitrout\bgroup       
   \ignorespaces
}%

\def\@@span@#1to#2{%
   \ifx\@@getentrydimthrdpass\true
      \@@cellwidthprocess{#2-1}{-1}%
      \setbox\t@mpbox\hbox{\left@lignmat\null\right@lignmat}%
      \entrywidth \dimexpr \colwidth - \wd\t@mpbox          
   \fi            
   \global\@@ncolspan #2%
   \@@colcounter \Numexpr{\@@colcounter + #2 -1 }%      % will be used locally 
   \ifx\@@getentrydimfstpass\true   
      \xdefM\@@notglued(\numeval{\@@colcounter+1}){1}%
   \fi   
   \@lignp@tternprocess
   \let\@ldleftalignmat\left@lignmat
   \for\@@i=1(to:) #2-1 (do:){\@lignp@tternprocess}%
   \glet\left@lignmat\@ldleftalignmat 
   \ignorespaces
 }%  


\def\@@completerulewidth#1{%
   \begingroup   % in order the next line be local
      \if@@omit \advance\@@colcounter\@@ncolspan \fi
      \ifx\@@getentrydimfstpass\true
         \setbox\@@measurerulebox\hbox{#1}%
         \if\isdefinedM\@@rulearray(\the\@@colcounter)% 
            \tempdimen@ \getM\@@rulearray(\the\@@colcounter)%
            \edef\tempvar@{\dimeval{\tempdimen@-\wd\@@measurerulebox}}% 
            % !!!!! an incredible bug occurs if one try to write the above 
            % row directly inside the \ifdim below like \ifdim\tempdimen@<\wd\@@measurerulebox
            % This doesn't crash but this simply don't do what you want. I can't understand it.
            \ifdim \dimexpr \tempvar@<\z@ 
               \xdefM\@@rulearray(\the\@@colcounter){\the\wd\@@measurerulebox}%  % update \@@rulearray   
            \fi
         \else
            \xdefM\@@rulearray(\the\@@colcounter){\the\wd\@@measurerulebox}% 
         \fi 
      \fi
      \ifx\@@getentrydimscdpass\true
         \kern \getM\@@rulearray(\the\@@colcounter)%
      \fi
   \endgroup
}   

\def\@@insertright@alignmat{\unless\if@@omit \right@lignmat\fi}

\def\@@choice@one{%
   \@@insertright@alignmat 
   \@@completerulewidth\empty
   \if@@omit \egroup \@@genmeasureprocess\fi 
   \@ldtab
}% 

\def\@@choice@two{%
   \@@insertright@alignmat 
   \@@completerulewidth\@@simplevrule 
   \if@@omit \egroup \@@genmeasureprocess \fi 
   \@ldtab
}%    


\def\@@choice@three{%
   \@@insertright@alignmat 
   \@@completerulewidth\@@doublevrule 
   \if@@omit \egroup \@@genmeasureprocess \fi 
   \@ldtab
}% 

\def\@@choice@six{
   \@@insertright@alignmat 
   \@@completerulewidth{\@@genvrule{\the\vtableleaders}}% 
   \if@@omit \egroup \@@genmeasureprocess \fi 
   \@ldtab
}%


\def\@@getrulewidtharr#1{%
   \@ldialign{%
      \global\@@colcounter\z@ 
      \gadvance\@@rowcounter\@ne
      \global\@lignmatt@ksb\expandafter{\the\t@blematt@ks}%   
      \global\isinentrytrue
      %
      \setbox\t@mpbox\hbox{\let\right@lignmat\empty \flexstrut \@@interspace ##}%
      %
      \@ldtab\@ldtab            % This template now repeat again and again
      \@lignp@tternprocess 
      \global\@@ncolspan\@ne 
      \setbox\t@mpbox\hbox{%
         \advance\@@colcounter\@ne   % this is local, and is used only in \choice@@.. 
         \xdefM\@@notglued(\the\@@colcounter){1}%
         \ifhebt@blestyle \beginR \fi 
         \left@lignmat 
         ##%
         \ifhebt@blestyle \endR \fi 
      }%
      \@@genmeasureprocess
      \cr
      \scantokens{#1}\crcr
   }%            % end parsing of entries
}


\def\@@getentrydimbody#1{%
   \@ldialign{%
      \global\@@colcounter\z@ 
      \gadvance\@@rowcounter\@ne
      \global\@lignmatt@ksb\expandafter{\the\t@blematt@ks}%   
      \global\isinentrytrue
      %
      \setbox\t@mpbox\hbox{\let\right@lignmat\empty \flexstrut \@@interspace ##}%
      \global\@@globalrowheight\@@globalrowheight@b
      \global\@@globalrowdepth\@@globalrowdepth@b
      \ifx\@@getentrydimthrdpass\true
         \xdefM\@@heightarray(\the\@@rowcounter){\the\ht\t@mpbox}%
         \xdefM\@@deptharray(\the\@@rowcounter){\the\dp\t@mpbox}%
      \fi
      %
      \@ldtab\@ldtab            % This template now repeat again and again
      \@lignp@tternprocess 
      \ifx\@@getentrydimthrdpass\true
         \@@cellwidthprocess10%      % compute \colwidth
         \setbox\t@mpbox\hbox{\left@lignmat\null\right@lignmat}%
         \global\entrywidth \dimexpr \colwidth - \wd\t@mpbox    
      \fi
      \global\@@ncolspan\@ne 
      \setbox\t@mpbox\hbox{%
         \advance\@@colcounter\@ne   % this is local, and is used only in \choice@@.. 
         \ifhebt@blestyle \beginR \fi 
         \left@lignmat 
         ##%
         \ifhebt@blestyle \endR \fi 
      }%
      \@@genmeasureprocess 
      \cr
      \scantokens{#1}\crcr
   }%            % end parsing of entries
}



\def\@@omitrout{\setbox\t@mpbox\hbox}%   


% Here, the idea is to create an upper triangular array A, where 
% A(i,j) is the maximum of the natural dimensions of all the entries 
% spanning from column i to column j, not including the vertical rules
% separating the columns (if no entry span from column i to column j, 
% A(i,j) is set to 0pt). After this array has been completed, which is
% the aim of the macro \@@genmeasureprocess below, the computation of 
% the actual limits of the table will be performed as follows (in pseudo 
% code):
% 
% . S(0) = 0    %  S(i) is the right limit of column i
% . Get vector rule_dim(k) where rule_dim(k) is the maximal width of the 
%     vertical rules separating column k from columns k+1. 
% . for j = 1 to max_n_col
% .      Max = 0;   % initialization
% .      for i = 1 to j;
% .         a = A(i,j) + S(i-1) + sum_{k=i}^{j-1} rule_dim(k);
% .         if a > Max, Max = a; end
% .      end
% .   S(j) = Max;
% . end    
% 
% Now the width of column j is simply S(j)-S(j-1).
% Notice that we have furthermore to take into accout the width of the 
% vertical rules separating the columns: they play a role only for 
% entries spanning more than one columns.
% NOTE: for technical reasons, the macros \@@widthtable that represent the
% array A above is defined by \@@widthtable(i,j+1)=A(i,j).
 

 
\def\@@genmeasureprocess@a{%
   \gadvance\@@colcounter\@@ncolspan      %  update column counter
   \ifnum\@@maxncol<\@@colcounter         % test if max # of columns is less than col counter
      \global\@@maxncol\@@colcounter      % update max # of columns   
   \fi 
}

 
\def\@@genmeasureprocess@b{% 
   \edef\tempvar@{\numeval{\@@colcounter+1},\numeval{\@@colcounter+1+\@@ncolspan}}%   % index in array
   \if\isdefinedM\@@widtharray(\tempvar@)%
      \ifdim\wd\t@mpbox>\getM\@@widtharray(\tempvar@)%
         \xdefM\@@widtharray(\tempvar@){\the\wd\t@mpbox}%
      \fi
   \else
      \xdefM\@@widtharray(\tempvar@){\the\wd\t@mpbox}%
   \fi
   \gadvance\@@colcounter\@@ncolspan      %  update column counter
}%


\def\@@genmeasureprocess@c{%
   \gadvance\@@colcounter\@@ncolspan      %  update column counter
   \tempdimen@\getM\@@heightarray(\the\@@rowcounter)\relax
   \ifdim\tempdimen@<\ht\t@mpbox
      \xdefM\@@heightarray(\the\@@rowcounter){\the\ht\t@mpbox}%
   \fi
   \tempdimen@\getM\@@deptharray(\the\@@rowcounter)\relax
   \ifdim\tempdimen@<\dp\t@mpbox
      \xdefM\@@deptharray(\the\@@rowcounter){\the\dp\t@mpbox}%
   \fi 
}%



% END MEASUREMENT MACROS
%------------------------------------------------------------------ 

\protected\def\multi{\optmacro\nooptmulti@\optmulti@}


%                       ----------------------------------------

\def\specialstrut{%      % for other languages, this should be adapted
   \begingroup
      \setbox\t@mpbox\hbox{m}%
      \flexstrut\depth@@ \dimexpr \baselineskip - \ht\t@mpbox
   \endgroup
}   

\newfastbox\multib@x

\def\nooptmulti@#1{%
     \setbox\multib@x %
   \vbox{%
      \vreset 
      \iftable@ 
         \baselineskip .8\Baselineskip 
         \lineskip 1\scpt 
         \lineskiplimit 0.8\scpt
      \fi   
      \hsize \entrywidth  
      \parindent \z@   
      \lefthyphenmin=2 \righthyphenmin=2 
      %\emergencystretch \entrywidth
      %\spaceskip .3333\em@ \plus .2\em@ \minus .2\em@
      %\xspaceskip .3333\em@ \plus .2\em@ \minus .2\em@ 
      \pretolerance 500 \tolerance 1000 % 
      %\noindent \par \iftable@ \vskip \dp\strutbox \fi 
      \ifhebt@blestyle \globalrighttoleft \else \globallefttoright \fi
      \noindent \flexstrut \height@@\baselineskip 
      #1%
      \specialstrut
   }%
      % now center the box, taking into account optical effects:
   \tempdimen@ \Dimexpr{ (\ht\multib@x+\dp\multib@x)/\tw@ }%
   \ht\multib@x \Dimexpr{ \tempdimen@ +(\ht\strutbox-\dp\strutbox)/\tw@ }%
   \dp\multib@x \Dimexpr{ \tempdimen@ - (\ht\strutbox-\dp\strutbox)/\tw@ }%
   \box\multib@x
   \ignorespaces
}

\let\@ldnooptmulti@=\nooptmulti@

\def\optmulti@[#1]#2{{\entrywidth=#1\nooptmulti@{#2}}}

%========================================================================================

%      CAPTION

\def\@@bigcaption#1{%
      \ifx\@@getentrydimfstpass\true
         \noalign{\xdefM\@@rowWithCaption(\the\@@rowcounter){1}}%
      \fi   
      \barr@@ut- \multispan\fullNumberOfColumns \multi[\Dimexpr{\colwidth+2\equitabskip}]{#1}\barr@@ut-\closerow- 
}



\def\caption{
   \ifisinentry 
      \xdefM\@@rowWithCaption(\numeval{\@@rowcounter-1}){1}%   
      \def\@@bigcaption{\multi}%      % this is local to the entry
   \else
      \minrowheight \z@ 
      \minrowdepth \z@
   \fi 
   \@@bigcaption
}   
   

%==================================================================================

% FIGURES


\def\figure#1{%
   \table{\notablepattern \Nointerspace #1}%
}




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

            %FRAMES%

% 1) MACRO \frame
%
% To enclose text in a frame, use the macro \frame#1 where #1 is your text.
% You can control the spacing between the borders and the said text by resetting
% \borderspace (for example, \borderspace=3pt). By default \borderspace is set 
% to 0.25em. Also, you can control the spacing between the material and the top and
% bottom border lines by resetting \topborderspace and \bottomborderspace (by default,
% they are defined as 0.1em).
% You can display nicely the frame by enclosing \frame in a double dollar sign, like 
% the following pattern: $$\frame{...}$$. 
% The thickness of the enclosing line is controled by the dimension "\rulethick" 
% (default 0.4pt). Note that \rulethick is common to this macro and other table
% macros defined elsewhere.
% You can use an optional argument e.g. \frame[200pt]{...} to specify the minimal
% width of the frame (including borders and rules width). In this case, the material
% inside the frame will span to the entire width of the frame (according to the 
% glues present in the frame), but you can add \hfill at any side of the material 
% to put it flush left, flush right or to center it in the frame.
% You can enframe a multi-line paragraph by using the macro \multi[dimen]{arg} inside
% \frame: for example: \frame{\multi[90pt]{hello world how are you;
% well answered the world!}} will enframe this sentence in a paragraph of 90 
% points width.
% HEBREW: enclose the whole macro in a dollar sign, or in double dollar sign if you
% want the frame be centered. Alternatively, use the macro of the file hhebtex.mac. 


\newfastdimen\rulethick
\rulethick=0.4pt   %  the plain TeX default

\newfastdimen\borderspace
\borderspace=0.25em   %the default value between the borders and the text%

\newfastdimen\topborderspace
\topborderspace=0.3em %the default value between top line border and material%

\newfastdimen\bottomborderspace
\bottomborderspace=0.15 em %the default value between material and bottom line border%



\def\frame{\optmacro\no@ptframe\@ptframe}

%-------------------------------------------------------------------------------

\newfastdimen\fr@medim

\newfastbox\frameb@x


\def\@ptframe[#1]{\fr@medim #1\frame@}

\def\no@ptframe{\@ptframe[\z@]}


\let \m@thenv\empty \let\m@thenvb\empty      % is used in math.mac

 
\protected\long\def\frame@#1{%
   \setbox\frameb@x\vbox{%
      \let\@@putvrule\true
      \Baselineskip\baselineskip
      \offinterlineskip 
      \ialign{%
          \vrule \width@@ \rulethick ##\tabskip\borderspace &%
            ##&##\vrule \width@@ \rulethick 
            \tabskip\z@skip \cr
             \noalign{\hrule \height@@ \rulethick}%
         &\flexstrut \height@@ \topborderspace &\cr
         &\hskip\t@bstretchskip \strut \m@thenv #1\m@thenvb 
            \hskip\t@bstretchskip &\cr 
         &\flexstrut \height@@ \bottomborderspace &\cr
         &\hskip \dimexpr\fr@medim -\tw@\rulethick -\tw@\borderspace \cr
         \noalign{\hrule \height@@ \rulethick}%   
      }%   
   }%
   \ifmmode   %adjustments to take into account difference between 
         %\topborderspace and \bottomborderspace + optical effect 
         % due to the height and depth of the letters
      \tempdimen@ \Dimexpr{%
         (\ht\frameb@x-\topborderspace-\bottomborderspace%
            -2\rulethick)/\tw@
      }%      
      \ht\frameb@x \Dimexpr{%
         \tempdimen@+\topborderspace+\rulethick%
         +(\ht\strutbox-\dp\strutbox)/\tw@ 
      }%   
      \dp\frameb@x \Dimexpr{%
         \tempdimen@+\bottomborderspace+\rulethick%
         -(\ht\strutbox-\dp\strutbox)/\tw@ 
      }%   
      \vbox{%
         \ifhebt@blestyle 
            \halign{%
               ##\crcr
               \beginR \box\frameb@x \endR\crcr
            }%
         \else \box\frameb@x
         \fi
      }%
   \else\ifhebt@blestyle 
      \ifvmode 
         \nolocalindent \nolocallineno 
         \leavevmode \beginR \box\frameb@x \par
      \else 
         \beginR
         \lower \dimexpr \dp\strutbox+\rulethick+\bottomborderspace 
         \hbox{\box\frameb@x}%
         \endR
      \fi
   \else \ifvmode \box\frameb@x
   \else
      \lower \dimexpr \dp\strutbox+\rulethick+\bottomborderspace 
      \hbox{\box\frameb@x}%
   \fi\fi\fi 
   \ifhebt@blestyle \endgroup \fi
}

%======================================================================================

% 2) MACRO \boxit
%
% To enclose material into frame.
% USAGE: \boxit{\hbox{something}} or \boxit{\vbox{something}} or \boxit{\box n}
% will encloses the boxes into frame. 
% Note that it is itself a \vbox, so you can say
% \setbox1=\boxit{\hbox{something}}.
% Some dimension parameters help to control the way of enclosing: 
% \borderspace (default 0.25em) is the default value between the right and left borders
% and the text; \topborderspace (default 0.3em) is the value between the top of the border and the 
% text; \bottomborderspace (default 0.3em) is the value between the bottom line border 
% and the text. The dimension \rulethick is the common width of the rule bording the box.
% Note that these parameters are common to this macro and the \frame macro, and can be set by 
% the user as he wishes.
% If it is desired to obtain right and left border spaces inequal, then type 
% \leftborderspace=some_dimension, \rightborderspace=some_dimension, 
% and activate the feature by setting the flag \rightleftborderspace to true, that is,
% \let\rightleftborderspace=\true.
% To disable the feature, type \let\rightleftborderspace=\false, which is recomended to 
% do just after \boxit, unless you have a particular reason to maintain this flag throughtout
% the document.


\newdimen\leftborderspace
\newdimen\rightborderspace
\leftborderspace=0.25em
\rightborderspace=0.25em

\let\rightleftborderspace\false

\def\boxit#1{%
   \vbox{%
      \ifis\rightleftborderspace\false
         \leftborderspace\borderspace
         \rightborderspace\borderspace
      \fi   
      \vreset \hrule \height@@ \rulethick \nodepth 
      \hbox{%
         \vrule \width@@ \rulethick \kern\leftborderspace
         \vbox{\kern\topborderspace #1\kern\bottomborderspace}%
         \kern\rightborderspace \vrule \width@@ \rulethick
      }%
      \hrule \height@@ \rulethick \nodepth
   }%
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                 % TOOLS%   


%======================================================================================

% \debug can be used like \ifis\debug\true do_something \fi

\let\debug=\false

%======================================================================================

% DEFINING NEW COMMANDS


% 1) DEFINITION OF NEW MACRO WITH PREALABLE TEST %


% Use theses macros to define your new commands. they output an error message if the 
% command is already defined. They run exactly like "\def" and "\let".


\def\newdef{\futurenonspacelet\testch@r\defr@ut}

\def\newlet{\futurenonspacelet\testch@r\letr@ut}

%      -------------------------------

\let\@lddef\def

\let\@ldlet\let

\newError\defrouterr@{control sequence already defined}


\newError\defrouterr@b{\noexpand\newdef and \noexpand\newlet should be used only %
   to define new control sequence. To define active characters, use %
   \noexpand\def or \noexpand\let}


\def\defr@ut{%
   \if\noexpand\testch@r\relax    
      \ifdefined\testch@r \Error\defrouterr@ \fi
   \else \Error\defrouterr@b   
   \fi
   \@lddef%
}

\def\letr@ut{%
   \if\noexpand\testch@r\relax    
      \ifdefined\testch@r \Error\defrouterr@ \fi
   \else \Error\defrouterr@b   
   \fi
   \@ldlet%
}

%-------------------------------------------------------------------------------------

% DEFINING COMMAND IF NOT ALREADY DEFINED

% Use these macros to define a command at the condition it is not already defined.
% USAGE: \defifundefined\foo{...} or \gdefifundefined\foo{...}



\def\defifundefined#1{%
   \ifdefined#1\def\n@xt{\tempvar@}\else \def \n@xt{#1}\fi 
   \expandafter\def\n@xt
}


\def\gdefifundefined#1{%
   \ifdefined#1\def\n@xt{\tempvar@}\else \def \n@xt{#1}\fi 
   \expandafter\gdef\n@xt
}

%=====================================================================================

%GENERAL BREAKS AND SKIPS%


% This allows generic breaking between paragraphs (like \medbreak) in constructs like
% proclaims, lists, etc.
% USAGE: \genbreak{genbreak_skip}{penaltycount} 
% This put a skip of dimen genbreakskip with a penalty penaltycount.
% Example: \genbreak{3\medskipamount}{-500}


\protected\def\genbreak#1#2{%
   \par \tempskip@ #1 % 
   \ifdim \lastskip<\tempskip@ 
      \removelastskip  \ifvbreak \penalty#2\fi  \vskip \tempskip@ 
   \fi
}

%==================================================================================== 

% HYPHENS AND UNBREAKABLE HYPHENS %


% USAGE: 
% 1. \nohyphenation : stop the hyphenation inside the current group from the point
% where it is call till the end of the group. ex: blabla {\nohyphenation reblabla}
% note: this will not stop line break at an actual hyphen (like sub-category-->
% sub-/categrory).
%
% 2. \hyphen (or \dash), \endash, \emdash print hyphen, endash or emdash resp.
%
% 3. \stronghyphen, \strongendash, \strongemdash print unbreakable hyphen, endash
% or emdash resp.
%
% 4. \allowhyphen allows hyphenating the word at this point


\newlanguage\nohyphenlanguage        % a void language to disable hyphenation

\def\nohyphenation{\language\nohyphenlanguage}


\def\hyphen{-}      % a hyphen

\let\dash=\hyphen

\def\endash{--}      % an en-dash

\def\emdash{---}   % an em-dash


\def\stronghyphen{\afterassignment\strhyphenr@ut \let\testch@r=}
         % unbreakable hyphen      

\def\strongendash{\stronghyphen\stronghyphen}
         % unbreakable en-dash

\def\strongemdash{\strongendash\stronghyphen}
         % unbreakable em-dash

%      ----------------------------------------


\def\strhyphenr@ut{%
   \ifx\testch@r\stronghyphen
      \def\n@xt{\afterassignment\strhyphenr@utb\let\testch@r=}%
   \else\let\n@xt=\testch@r \hbox{-}%
   \fi
   \n@xt
}

\def\strhyphenr@utb{%
   \ifx\testch@r\stronghyphen \hbox{---}%
   \else \hbox{--}\expandafter\testch@r%
   \fi
}

%------------------------------------------------------------------------------------
         
% This is useful to allow hyphenating a word:%

\def\allowhyphen{\discretionary{-}{}{}} 

%====================================================================================

% UNBREAKABLE LINES %


% Sometimes, it is necessary to ensure that some text do not span on two lines,
% and to force it to appear on a single line. The obvious idea to make it enclosed
% in an \hbox has the inconvenient that the interword spaces of the text inside the
% \hbox will be different from that that precede this text, generating poor 
% typesetting. The following macro \nolinebreak remedies to this:
% USAGE \nolinebreak some_text will print some_text in a single line, and so on
% for each subsequent paragraphs. To stop its effect, enclose \nolinebreak in a group
% (like \begingroup \nolinebreak some_text \endgroup). 
% This macro try to give the illusion that everthing goes as usual for the text 
% following \nolinebreak, regarding how spaces are processed (e.g several spaces between 
% words are considered as one single space), but this is not exactly the case (see 
% notes below).
% NOTE 1: The effect of \nolinebreak is limited to the current group it is called from. 
% NOTE 2: It is important to understand that this macro make usual space have 
% active catcode; the consequence is that if some macro is used inside the text
% (like \rm some_text), the space following \rm will no longer be ignored. To remedy 
% to this, one can type e.g \rm{}some_text. The only exception to this is precisely
% that the spaces following \nolinebreak will be ignored, which is a feature for
% convenience.



{\obeyspaces \makeactive\-%
%
\gdef\nolinebreak{%
\leavevmode\obeyspaces\nohyphenation%
\let\hfil\n@brhfil\let\hfill\n@brhfill\let\hskip\n@brhskip%
\let\discretionary\g@bblethr@@\let\hyphen\stronghyphen\let\endash\strongendash%
\let\emdash\strongemdash\makeactive\-\let-\stronghyphen%
\def {%
\ifhmode\ifnum\lastnodetype=11\relax\else\nobreak\space\fi\else\space\fi%
}%
%
\hskip\z@skip%
\afterassignment\nolinebrr@ut\let\tempvar@=%
}%                  %end \gdef\nolinebreak
%
\gdef\nolinebrr@ut{\ifx \tempvar@\else\expandafter\tempvar@\fi}%
%
}


\let\@ldhfil=\hfil
\let\@ldhfill=\hfill
\let\@ldhskip=\hskip
\def\n@brhfil{\nobreak\@ldhfil}
\def\n@brhfill{\nobreak\@ldhfill}
\def\n@brhskip{\nobreak\@ldhskip}
\def\g@bblethr@@#1#2#3{}

%======================================================================================

% LOOPS %


% 1) \for LOOP
%
% This loop macro allows constructions like: 
% \for \var=1 (to:) 100 (do:){ ... } 
% or \for\count1 = 1 (to:) 1000 (do:){...}
% Of course, you can use the parameter \var or the count inside the body of the loop, as a count 
% variable, even if it was not previously defined (if it has previously defined, it will be 
% used). The parameter of the loop (like \var above) is local to the loop. Similarly, all the 
% definitions inside the body of the loop will be local, unless, of course, you use \global assignments.
% To break the loop before it has finished all the iterations (but after the current iteration has 
% completed, unlike common programming languages), use the command \breakloop.
% For loops can be nested inside for loops.
%
% USAGE1: \for \count number_count=nb_1 (to:) nb_2 (do:) {something}
% USAGE2: \for\some_var  = nb_1 (to:) nb_2 (do:){something}
% EXAMPLES: 
% "\for \param=1 (to:) 10 (do:){\the\param}" or also 
% "    \for \count1=1 (to:) 2 (do:) {%
%      \for \var=1 (to:) \count1 (do:) {\the\count1,\the\var\space}\null
%   } "
% NOTE: spaces can be put to separate the logical words in the assertion \for \var=1 (to:) \num (do:): 
% this doesn't matter and doesn't introduce spaces inside the document.



\newfasttoks\@@fortoks

\def\localnewcount#1{%      % This allows to define new counts locally without global assignments
   \advance\count10 1%
   \ifnum\count10<\insc@unt\else\errmessage{No room for a new \noexpand\count}\fi
   \countdef#1=\count10%
}


\protected\def\for#1#2=#3(to:)#4(do:){%
     \begingroup
   \def\breakloop{\let\@@fornextiter\endgroup}% 
   \ifdefined #1\if\count #1\else \localnewcount{#1#2}\fi 
   \else \localnewcount{#1#2}% 
   \fi
   \edef\@@maxiter{\numeval{#4}}%
   \def\@@foriterate{%
      \ifnum #1#2>\@@maxiter
         \let\@@fornextiter\endgroup
      \else 
         \let\@@fornextiter\@@foriterate 
         \the\@@fortoks  
         \advance #1#2 \@ne 
      \fi 
      \@@fornextiter
   }%
   #1#2=\numexpr#3%
   \afterassignment\@@foriterate \@@fortoks
}

%------------------------------------------------------------------------------------

% 2) While LOOP:

 % This loop macro allows constructions like:
% \while (\ifnum\var<10)(do:) something_depending_on_\var \endwhile
% To break the loop before it has finished all the iterations (but after the current iteration), 
% use \breakloop.
% "While" loops execute inside groups, so assignments inside a while loop are local to the loop, 
% unless, of course, you use global assignments.
% A priori, while loops may be nested inside while loops, but pay attention to what you do.
%
% USAGE: \while(condition)(do:) instructions_that_changes_the_condition \endwhile
% NOTE: spaces surrounding the parentheses and spaces before the left braces don't
% matter.
%
% IMPORTANT : IN SOME RARE CASE, THIS MACRO MAY GENERATE AN ERROR. IN THIS CASE, USE
% A \FOR LOOP WITH A LARGE NUMBER OF ITERATIONS, AND USE \BREAKLOOP INSIDE
% TO STOP THE ITERATIONS AT A GIVEN CONDITIONAL. THIS IS CLEARLY THE SAME AS A \WHILE
% LOOP.

\long\def\while(#1)#2(do:)#3\endwhile{%
   %
   % Note: the last \endwhile in the syntax of \while is very important. If for example we had
   % defined the same macro as \def\while(#1)#2(do:)#3, then the macro would scratch inside
   % some conditionals inside macro defintions because #1 contains a conditional, but the
   % token \fi doesn't appear anywhere apparently. So, our definition of \while contains
   % an explicit \endwhile in its syntax in order TeX be able to overcome this problem. This 
   % seems to be the unique manner to define such a \while macro in a robust way.
   %
   \begingroup
   \def\breakloop{\let\@@whilenextiter\endgroup}% 
   \def\@@whileiterate{%
      \relax #1\relax       % \relax prevent some bugs
         \let\@@whilenextiter\@@whileiterate 
         #3\relax 
      \else 
         \let\@@whilenextiter\endgroup 
      \fi
      \@@whilenextiter
   }%
   \@@whileiterate
}

\let\endwhile=\fi

% another version:
%\def\while(#1)#2(do:){%
%   \begingroup
%   \def\breakloop{\let\@@whilenextiter\endgroup}% 
%   \def\@@whileiterate{%
%      \relax #1\relax       % \relax prevent some bugs
%         \let\@@whilenextiter\@@whileiterate\relax 
%         \the\@@fortoks \relax
%      \else 
%         \let\@@whilenextiter\endgroup 
%      \fi
%      \@@whilenextiter \relax
%   }%
%   \afterassignment\@@firstwhileiterate 
%   \@@fortoks
%}
%
%\def\@@firstwhileiterate{\@@whileiterate}%

%-------------------------------------------------------------------------------------

% 3) \foreach LOOP
%
% This loop macro allows construction like:
% foreach john,boby,jean<--\var_name (do:){something_depending_of_var_name}
% A particularly nice feature is that this macro can be used  if the 
% argument list is contained inside a token: if, for example one have typed
% \toks0={john,boby,jean}, then typing
% "\expandafter \foreach \the\toks0<--\var (do:){\noindent hello\var!\hfill\endgraf}" 
% will produce the sentences hello john! etc. each one on a separate line.
% Note that if the list is too long, it will exceed the memory capacities: use
% alternatively the macro \foreveryline \var \in file... below.
% To break the loop before it has finished all the iterations (but after the 
% current iteration), use \breakloop inside the (do:){...} command.
% \foreach loops may be nested inside \foreach loops.
% NOTE 1: it is important to understand that the execution of the instruction
% after \do is included inside a group; so, if some instructions define macros,
% these will be local unless you use global definitions in place of local ones.
% NOTE 2: the spaces after \foreach  and \var don't matter, but the spaces 
% before and after the arguments insides the virgules are absorbed as are 
% and do matter in the document. If you want these spaces not be taken into
% account, use \ignorespaces at proper places, or use the following trick:
% \def\gobblespaces#1{#1} and inside the (do:){...}, at the beginning, 
% write \edef\var{\expandafter\gobblespaces\var} , where \var is the variable 
% used above.
%
% EXAMPLES:
% 1. "\foreach john,boby,jean<--\var (do:){\noindent hello \var!\hfill\break}" 
% will print the three sentences "hello john!", "hello boby!" and "hello jean!" 
% each on a separate line.
% 2. Here is how to design a macro working with a comma separated (indefinite) list of 
% arguments:
% \def\optionalmacro#1{%
%   \foreach #1<--\var (do:){first option argument: \var \endgraf}%
% }
% then try \optionalmacro{hello,Mr,Johnson,how,are,you}
%
% 3. Suppose you want to design a macro containing comma separated optional arguments 
% inside [..], like \mymacro[..,.., ..,]{...}. Furthermore, you would like to process 
% these arguments one after one, say, using a macro \processargument{...}. Then the 
% following will do the job:
% \def\processargument#1{... instructions ...}
% \def\mymacro[#1]#2{\foreach\var=#1(do:){\processargument{\var}}}
% 
% 4. But suppose now you want some macro inside the optional argument be processed,
% like in \mymacro[\height 20pt, \depth 30pt]{...}; in this example, you define:
% \def\height#1,{...instructions...}  (note the comma in the definition of \height
% \def\depth#1,{... instructions ...} (idem) etc.
% and hope \foreach will process the optional arguments in this way. The following will do the trick:
% \foreach\var=#1(do:){\var,} (what is important is the comma after \var)
 


\protected\long\def\foreach #1<--#2(do:){%
   \if\isvoid{#1}\let\f@reach\relax% 
   \else 
      \def\f@reach{\@forl@@p#1,\@nil,\@nil\@@#2}%  % expandafter to allow \the\toks to be expanded (previous version without, in phase of testing)  
   \fi
   \afterassignment\f@reach \@@fortoks
}%

%                          -------------------------------


\def\@forl@@p#1,#2,#3\@@#4{%
   \begingroup
   \let\@@breakloop\false
   \def\breakloop{\let\@@breakloop\true}%
   \def#4{#1}%
   \ifx #4\@nil \endgroup 
   \else \the\@@fortoks 
      \ifx\@@breakloop\false 
         \def#4{#2}%
         \ifx #4\@nil \endgroup
         \else 
            \the\@@fortoks 
            \ifx\@@breakloop\false
               \@iforl@@p #3\@@#4%
            \else 
               \endgroup
            \fi
         \fi
      \else 
         \endgroup
      \fi 
   \fi
}%

\def\@iforl@@p#1,#2\@@#3{%
   \def\breakloop{\let\@nextwhile\@forn@@p}%
   \def#3{#1}%
   \ifx #3\@nil 
      \let\@nextwhile\@forn@@p% 
   \else 
      \let\@nextwhile\@iforl@@p \the\@@fortoks \relax 
   \fi
   \@nextwhile#2\@@#3%
}%

\def\@nil{\@nil}%

\def\@forn@@p#1\@@#2{\endgroup}%

%--------------------------------------------------------------------------------------

% 4) \forevery LOOP 
%
% This is essentially the same macro as \foreach above, but this loop macro 
% allows construction like:
% forevery {john}{boby}{jean}<--\var_name (do:){something_depending_of_var_name}
% and is more adapted to the programming, while \foreach is more user friendly.
% A particularly nice feature is that this macro can be used  if the 
% argument list is contained inside a token: if, for example one have typed
% \toks0={{john}{boby}{jean}}, then typing
% "\expandafter \foreach \the\toks0<--\var (do:){\noindent hello\var!\hfill\endgraf}" 
% will produce the sentences hello john! etc. each one on a separate line.
% Note that if the list is too long, it will exceed the memory capacities: use
% alternatively the macro \foreveryline \var \in file... below.
% To break the loop before it has finished all the iterations (but after the 
% current iteration), use \breakloop inside the (do:){...} command.
% \forevery loops may be nested inside \forevery loops.
% NOTE 1: it is important to understand that the execution of the instruction
% after \do is included inside a group; so, if some instructions define macros,
% these will be local unless you use global definitions in place of local ones.
% NOTE 2: the spaces after \forevery  and \var_name don't matter, as well as 
% the spaces between the brace {john} {body} etc. .
% On the contrary, the spaces before and after the arguments insides the braces
% are absorbed as are and do matter in the document. 
% If you want these spaces not be taken into account, use \ignorespaces at 
% proper places, or use the following trick:
% \def\gobblespaces#1{#1} and inside the (do:){...}, at the beginning, 
% write \edef\var{\expandafter\gobblespaces\var} , where \var is the variable 
% used above.
%
% EXAMPLES:
% 1. "\forevery {john}{boby}{jean}<--\var (do:){\noindent hello \var!\hfill\break}" 
% will print the three sentences "hello john!", "hello boby!" and "hello jean!" 
% each on a separate line.
%
% 2. "\forevery 1 2 3 4 5<--\var (do:){\noindent incremented: \the \numexpr \var + 1}"
%
% 3. \toks0 = {12345} \expandafter \forevery \the\toks0 <--\var (do:){\noindent incremented: \the \numexpr \var + 1}"


\protected\long\def\forevery #1<--#2(do:){%
   \if\isvoid{#1}\let\f@revery\relax% 
   \else 
      \def\f@revery{\@foreveryl@@p #1\@nil\@@#2}%  
   \fi
   \afterassignment\f@revery \@@fortoks
}

\def\@foreveryl@@p#1#2\@@#3{%
   \begingroup
   \let\@@breakloop\false
   \def\breakloop{\let\@@breakloop\true}%
   \def #3{#1}%
   \ifx #3\@nil % case where the input is void
		\endgroup 
   \else 
	   \the\@@fortoks 
      \ifx\@@breakloop\false 
          \def\breakloop{\let\@nextwhile\@forn@@p}% 
          \@iforeveryl@@p #2\@@#3%
      \else 
         \endgroup
      \fi 
   \fi
}%

\def\@iforeveryl@@p#1#2\@@#3{%
   \def#3{#1}%
   \ifx #3\@nil 
      \let\@nextwhile\@forn@@p% 
   \else 
      \let\@nextwhile\@iforeveryl@@p %  if the next \@@fortoks contains a \breakloop, then \@nextwhile will be \@forn@@p 
		\the\@@fortoks \relax % 
   \fi
   \@nextwhile#2\@@#3%
}%

%--------------------------------------------------------------------------------------

% 5) \foreveryline LOOP
%
% The following loop macro allow you to input recursively each line of a file in a 
% control sequence of your choice, say "\var", and then to expand a macro of 
% your choice depending eventually on \var. This may be useful when you have 
% a long list of names, and you want to do something with each one (e.g a
% letter, or to write each line in another file after performing some operations);
% Note that the line of the file may itself contain macros. 
% Note also that an empty line or a line containing only blank spaces will be ignored,
% unless you redefine the token "\emptylineprocess" before calling this macro 
% to do what you  want with empty lines (by default, emptylineprocess=\relax);
% For example, if the spurius empty line at the end of every readen file is 
% problematic, you can define \emptylineprocess by 
%\emptylineprocess={\ifeof\t@mpread \let\f@reverydrap\z@ \else ... \fi}%
% To break the loop before it has finished all the iterations (but after the current iteration), 
% use \breakloop.
% IMPORTANT NOTE: Unlike other loop macros, this macro does the job at the current level, and
% does not include the \do material inside a group. As a consequence, you should never nest
% a \foreveryline loop inside another \foreveryline group.
%
% USAGE: 
% \foreveryline \var (in:)file_name(do:){list_of_commands_depending_on_\var}


\newfasttoks\emptylineprocess

\emptylineprocess={\relax}


\protected\def\foreveryline#1(in:)#2(do:){%  
   \openin\t@mpread=#2 %  
   \def\breakloop{\let\iff@revery\z@}%
   \ifeof\t@mpread \closein\t@mpread \error{unable to open file #2}%
   \else  
      \edef\@ldendlinechar{\the\endlinechar}% 
      \def\@@forevnextiter{%
         \let\iff@revery\@ne  
         \endlinechar\m@ne 
         \loop  
           \ifeof\t@mpread   
              \let\iff@revery\z@ 
           \else 
              \read\t@mpread to #1\relax
              \ifx #1\empty \the\emptylineprocess \else \the\@@fortoks \fi
           \fi
           \ifx\iff@revery\@ne \repeat 
         \closein\t@mpread
         \endlinechar \@ldendlinechar{}%
      }%   
   \fi
   \afterassignment\@@forevnextiter \@@fortoks
}

%====================================================================================

            % BOXES %

            
 %MAKING BOXES with \mkhbox, \mkvbox  %


% Use \mkhbox and \mkvbox exactly like \hbox and \vbox in usual typesetting.
% \mkhbox is the famous \mbox of LaTex. It is important for practical use because
% using \hbox in vertical mode leads to impredicable results. Also, these boxes
% insert another level of grouping, that allow a not careful use of colors macros.


\long\def\mkhbox#1{\leavevmode \hbox{{#1}}}

\long\def\mkvbox#1{\vbox{{#1}}}

%=====================================================================================

% MAKING MACROS MORE TRANSPARENT

% The following pair of macro can be used to make a given macro more transparent: that
% is, \btransparent saves penalties and possible spacefactor code, and
% \etransparent restitutes them. It works both in vertical and horizontal mode.
% Of course, if \btransparent occurs in \vertical mode (resp. horizontal mode),
% then \etransparent must occur in the same mode.


\newfasttoks\transpt@ks


\def\btransparent{%
   \ifmmode \glet\etransparent\empty 
   \else \ifvmode \vtransp@rent 
   \else \htransp@rent 
   \fi\fi
}


%         ---------------------

\def\vtransp@rent{\xdef\etransparent{\penalty\the\lastpenalty}\kern\z@}


\def\htransp@rent{%
   \xdef\etransparent{\penalty\the\lastpenalty \spacefactor\the\spacefactor}%
   \unpenalty
}

%======================================================================================

% ALGEBRAIC OPERATIONS %


% Etex has algebraic operation possibilities that lack in Tex.
% We implement here several useful totally expandable macros.
% They can be used as functions, with input and output arguments.

%===================================================================================

% ALGEBRAIC SIGN:
%
% \signof{some_number} gives the sign of some_number ("-" or nothing)
% EXAMPLES: \signof{-23}8  , \signof{-34} ,  \signof{\count0}23
% INPUT: a count or a string of characters representing an integer like -23545
% OUTPUT: a sign - if the number if negative, and nothing otherwise.
%
% \dimsignof is the same but for dimensions.
% EXAMPLES: \dimsignof{-23pt}8 , \dimsignof{-34pt} , \dimsignof{\dimen0}23 
% Note: they are totally expandable macros.
% INPUT: a dimension or a string of characters representing a dimension like 23.46pt
% OUTPUT: a sign - if the dimension is negative, and nothing otherwise.


\def\signof#1{\ifnum \numexpr #1<\z@  -\fi}


\def\dimsignof#1{\ifnum\dimexpr #1<\z@ -\fi}


%===================================================================================
%
% REMOVING THE STRING PT FROM A \DIMENSION
%
% The following macro remove "pt" from a string coming from a dimension, like
% \the\dimen0.
% Example: \removept{\dimen0} \removept{\dimexpr 23pt - 356pt} 
% Note: it is totally expandable and can be used inside algebraic expressions


{\catcode`p=12 \catcode`t=12 \gdef\\#1pt{#1}}
\let\@@gobblept=\\

\def\removept#1{\expandafter\@@gobblept\the #1}

%===================================================================================

% ABSOLUTE VALUES
%
% \absval{some__number} will give the absolute value of the the number
% Examples: \absval{23}, \absval{\count0}, \absval{-245} .
% INPUT: a count or a string of characters representing an integer like -23545
% OUTPUT: a count representing the absolute value of the number 
% Note: this is a totally expandable macro.
%
% \dimabsval{some_dimen} is the same but for dimensions. Examples:
% \dimabsval{23.23pt}, \dimabsval{\dimen0}, \dimabsval{-245.23pt}
% INPUT: a dimension, or a string of characters representing a dimension like 23.45pt
% OUTPUT: a dimension equal to the absolute value of the former dimension.
% Note: this is a totally expandable macro.


\def\absval#1{\Numexpr{\signof{#1}\Numexpr{#1}}}
% The simpler expression \Numexpr{\signof{#1}(#1)}} % don't work in some circumstances

\def\dimabsval#1{\Dimexpr{\dimsignof{#1}\Dimexpr{#1}}}
% c.f. above

%===================================================================================

% MAXIMUM & MINIMUM
%
% \maximum{some_number}{some_number} gives the maximum of the two numbers
% INPUT: two counts or a strings of characters representing integers like -23545
% OUTPUT: a count representing the maximum of the two numbers.
% Note: this is a totally expandable macro.
%
% \dimmaximum is the same but for dimensions.
% INPUT: two dimensions or strings of characters representing dimensions like 23.45pt
% OUTPUT: a dimension equal to the maximum of the two dimensions
% Note: this is a totally expandable macro.
% 
% \minimum & \dimminimum : the same with minimum in place of maximum


\def\maximum#1#2{\Numexpr{\ifnum \numexpr #1 > \Numexpr{#2} #1 \else #2 \fi }}

\def\dimmaximum#1#2{\Dimexpr{\ifdim \dimexpr #1 > \Dimexpr{#2} #1 \else #2 \fi }} 

\def\minimum#1#2{\Numexpr{\ifnum \numexpr #1 < \Numexpr{#2} #1 \else #2 \fi }}

\def\dimminimum#1#2{\Dimexpr{\ifdim \dimexpr #1 < \Dimexpr{#2} #1 \else #2 \fi }}

%====================================================================================

% Unfortunately, etex doesn't include entire division and remainder, thus we have 
% to define them by help of the  "rounded entire" division available.
% The two following macros can be used in a \numexpr to give entire division
% of two integers and their remainder.
% USAGE: << \quotient {nb_1}{nb_2} >> gives the quotient of nb_1 by nb_2, that is,
% the number q of Z such that |nb_1|=|nb_2|*|q| + r  where r=0,1,2,..>0, |r|<|nb2| and 
% the sign of q is that of nb1/nb2.
% << \remainder {nb_1}{nb_2} >> gives the remainder r of the above division.
% INPUT: two counts or strings of characters representing numbers like -4562
% OUTPUT: a string of character representing the quotient of the entire division of
% nb_1 by nb_2.
% Note: this is a totally expandable macro.



\def\quotient#1#2{%
   \numeval{%
      \signof{#1}\signof{#2}\Numexpr{%
      (\absval{#1})/(\absval{#2})%
     \ifnum\numexpr(\absval{#2})*((\absval{#1})/(\absval{#2}))>\Numexpr{\absval{#1}} -1 \fi 
      }% 
   }%
}  

\def\remainder#1#2{\numeval{(#1)-((#2)*\quotient{#1}{#2})}}


%====================================================================================

% EXTRACTING THE ENTIRE PART OF A DIMENSION:

% The following macro \entirepart#1 allows to extract the entire part of a dimension
% (point units) in a totally expandable way.
% USAGE: \entirepart{\dimen n} where n is defined by \newdimen or \dimendef.
% INPUT: a dimension, or a string of characters representing a dimension like 23.45pt
% OUTPUT: a sequence of characters numbers representing the entire part of the
% dimension.
% Note: It is a totally expandable macro and can be nested inside \dimexpr 
% \numexpr and subexpressions.
% EXAMPLE: \newdimen\mydimen   \count0 = \entirepart{\dimen\mydimen}


\def\entirepart#1{\numeval{\dimsignof{#1}\quotient{\Numexpr{\dimexpr #1}}{65536}}}

%===================================================================================

% ENTIRE DIVISION OF A DIMENSION BY A NATURAL NUMBER;

% \dimquotient allows to get the quotient of the entire ivision by an integer, that is
% \dimquotient{dim}{nb} gives the largest integer m such that m*nb < dim
% INPUT: the first argument is a dimension or a string of characters representing a dimension 
% like -345.4554pt; the second argument is a count or a string of characters representing an 
% integer like -2356.
% OUTPUT: a string of characters representing an integer
%
% \dimremainder{dim}{nb} gives the rest of the previous division, that is,
% dim = m*nb + \dimremainder{dim}{nb}.
% INPUT: the first argument is a dimension or a string of characters representing a dimension 
% like -345.4554pt; the second argument is a count or a string of characters representing an 
% integer like -2356.
% OUTPUT: a dimension representing the rest of the above division.



\def\dimquotient#1#2{% % entire quotient of a dimension by a positive natural number
   \entirepart{(#1)/(#2)}%
} 

%======================================================================================

% REMAINDER OF THE ENTIRE DIVISION OF A DIMENSION BY A NUMBER:

% \dimremainder returns the remainder of the division of a dimension by a positive integer
%  INPUT : 
%   - the first argument is a dimension or a string representing a dimension 
%   - the second argument is a count or a string representing a positive integer
%  OUTPUT: a dimension equal to the remainder of the division of the dimension 
%  by the integer 


\def\dimremainder#1#2{\Dimexpr{ (#1) - ( \Dimexpr{ \dimquotient{#1}{#2}pt } ) * (#2) } } 


%====================================================================================

% ENTIRE DIVISION OF TWO DIMENSIONS
% 
% This gives a string of characters representing the entire quotient of two dimmensions.
% INPUT : two dimensions or string of characters representing dimensions
% OUTPUT : a string of characters representing the entire part of the division of the 
% first dimension by the second one.
% Example : \dimquotientdim{76pt}{10pt} gives the \num "7".


\def\dimquotientdim#1#2{\quotient{(\dimexpr #1)}{(\dimexpr #2)}}

%====================================================================================

% FLOATING POINT DIVISION
% 
% In some circumstances, it is necessary to perform floating point division of 
% numbers. There is no such built-in division in TeX, so we implement one that
% performs at the precision of at least 1/10000.
% USAGE: \floatingdivide{\dimen n1}{\dimen n2} where \dimen n1 is a dimension
% (in pt) that is used here to represent a floating point number, and similarly
% \dimen n2 represents another floating point number.
% OUTPUT: a string of character numbers representing the quotient of the two
% numbers as a floating point number (without appending the string pt).
% NOTE: This is a totally expandable macro.
% EXAMPLES: 1) \dimen1=10.1234pt \dimen2=34.124534  \floatingdivide{\dimen1}{\dimen2}
%           2) \floatingdivide{123.345pt}{234.3456pt} 


\def\floatingdivide#1#2{%
   \removept{%
        \Dimexpr{%
         (#1)*10000 / \Numexpr{%
            \entirepart{#2} * 10000 + %
            \entirepart{\dimexpr((#2) - \entirepart{#2} pt )*10000}}%
      }%   
   }%
}   


%====================================================================================

% FLOATING POINT MULTIPLICATION:
% USAGE: \floatingmult{str_number1}{str_number2} where str_number1/2 are
% string of digit numbers representing a floating point number (like 2.345).
% OUTPUT: a string of character numbers representing the mutliplication of the two
% numbers as a floating point number (without appending the string pt).
% UNFORTUNATELY: the dimension cannot get to larges, and this limits the numbers to 
% relatively small (a few hundreds).
% NOTE: This is a totally expandable macro.
% EXAMPLE: %  \floatingmult{12.3345}{23.43456} 


\def\floatingmult#1#2{%
	\removept{\Dimexpr{#1\Dimexpr{#2pt}}}
}	

%====================================================================================

% SINUS AND COSINUS:
%
% This may be useful in some contexts, such as driver based rotations process.
% \cosinus{n} and \sinus{n} where n is a number representing the measure of 
% an angle in degree, will return the cosinus and sinus of this angle resp., as
% string of character.
% INPUT: a count or a string of characters representing a number.
% OUTPUT: a string of characters representing the cosinus of the number
% This is a totally expandable macro, that can be used inside dimension expressions.
% Examples: \cosinus{123}, \sinus{12}, \cosinus{3345}, \sinus{98}


\def\cosinus#1{%
   \ifcase \quotient{\remainder{#1}{360}\ifnum #1<\z@ +360\fi}{45}
      \@@cos{\@@csabbr{#1}} \or \@@sin{45-\@@csabbr{#1}} \or
      -\@@sin{\@@csabbr{#1}} \or -\@@cos{45-\@@csabbr{#1}} \or
      -\@@cos{\@@csabbr{#1}} \or -\@@sin{45-\@@csabbr{#1}} \or 
      \@@sin{\@@csabbr{#1}} \or \@@cos{45-\@@csabbr{#1}} \fi
}

\def\sinus#1{%
   \ifcase \quotient{\remainder{#1}{360}\ifnum #1<\z@ +360\fi}{45}
      \@@sin{\@@csabbr{#1}} \or \@@cos{45-\@@csabbr{#1}} \or
      \@@cos{\@@csabbr{#1}} \or \@@sin{45-\@@csabbr{#1}} \or
      -\@@sin{\@@csabbr{#1}} \or -\@@cos{45-\@@csabbr{#1}} \or 
      -\@@cos{\@@csabbr{#1}} \or -\@@sin{45-\@@csabbr{#1}} \fi
}

\def\@@csabbr#1{\remainder{\remainder{#1}{360}\ifnum #1<\z@ +360\fi}{45}}
 
\def\@@cos#1{%
   \removept{%
      \Dimexpr{%
         (\@@getmedcos{#1} \dimexpr \@@getsmallcos{#1}pt) - %
         (\@@getmedsin{#1}\dimexpr \@@getsmallsin{#1}pt) 
      }%
   }%
}

\def\@@sin#1{%
   \removept{%
      \Dimexpr{%
         (\@@getmedcos{#1}\dimexpr \@@getsmallsin{#1}pt) + %
         (\@@getmedsin{#1}\dimexpr \@@getsmallcos{#1}pt) 
      }%
   }%
}

\def\@@getsmallcos#1{%
   \ifcase\remainder{#1}{5}
      1\or 0.999847695\or 0.999390827\or 0.998629534\or 0.99756405 \fi
}

\def\@@getsmallsin#1{%
   \ifcase\remainder {#1}{5}
      0 \or 0.017452406 \or 0.034899496 \or 0.052335956 \or 0.069756473 \fi
}

\def\@@getmedcos#1{%
   \ifcase\quotient{#1}{5}
      1 \or 0.996194698 \or 0.984807753 \or 0.965925896 \or 0.93969262 \or
      0.906307787 \or 0.866025403 \or 0.819152044 \or 0.766044443 \or
      0.707106781 \fi
}

\def\@@getmedsin#1{%
   \ifcase\quotient{#1}{5}
      0 \or 0.087155742 \or 0.173648177 \or 0.258819045 \or 0.342020143 \or
      0.422618261 \or 0.5 \or 0.573576436 \or 0.642787609 \or 0.707106781 \fi
}

%===================================================================================

% SQUARE ROOTS:
% 
% This may be useful in some contexts where one has to use the Pytagoras theorem.
% INPUT: a dimension or a string of characters representing a dimension
% OUPUT: a character string representing the square root of the dimension.


\def\squareroot#1{%
   \ifdim \dimexpr #1 > 100pt
      \@@dichotomy{1pt}{#1/100}{#1/100}{10}%
   \else 
      \@@dichotomy{1pt}{#1}{#1}{1}% 
   \fi
}   
      

\def\@@dichotomy#1#2#3#4{%
   \ifdim \dimabsval{#1-#2} > 0.0001pt
      \ifdim \removept{\dimexpr(#1+#2)/2}\dimexpr(#1+#2)/2 > \Dimexpr{#3}% 
         \@@dichotomy{#1}{(#1+#2)/2}{#3}{#4}%
      \else
         \@@dichotomy{(#1+#2)/2}{#2}{#3}{#4}%
      \fi   
   \else
      \removept{\Dimexpr{ #4 \Dimexpr{#2} }}%
   \fi
}   

%====================================================================================

% CALENDAR CONVERSION MACROS %
% (also useful for hebrew calendar)  %


% the following two macros transform a Gregorian or Julian date in the 
% form xx/xx/xxxx to the absolute date, that is, the number of days from 
% 24/11/-4713 to the day specified by the date.
% After \gregoriantoabsolute has been called, this number of days is loaded in a 
% count variable named \abscalcount. 


\newcount\abscalcount


\protected\def\juliantoabsolute#1#2#3{%
   \count@ \numexpr \quotient{14 - #2}{12}%
   \tempcount@ \numexpr #3 + 4800 - \count@
   \count@ \numexpr #2 + (12 * \count@) - 3 %
   \abscalcount \numexpr #1 + \quotient {(153 * \count@) + 2}{5}% 
      + (365 * \tempcount@) + \quotient{\tempcount@}{4} - 32083 \relax
}

%------

\protected\def\gregoriantoabsolute#1#2#3{%
   \juliantoabsolute{#1}{#2}{#3}%
   \abscalcount \numexpr \abscalcount - \quotient{\tempcount@}{100}%
      + \quotient{\tempcount@}{400} + 38 \relax
}

%-------------------------------------------------------------------------------------

% Absolute date to Julian date: the absolute date 0 corresponds to 24/11/-4713 of the
% gregorian calendar that is 1/1/-4712 of the Julian calendar. 
% The date 1/1/0 of the Gregorian calendar corresponds to 1721060 of the 
% absolute calendar and 1/1/1 of the Gregorian calendar correspond to 1721426 of the
% absolute calendar. 
% After \absolutetojulian has been called, the year, month and day numbers are loaded
% in the count \yearcount, \monthcount and \daycount resp.



\newcount\yearcount
\newcount\monthcount
\newcount\daycount


\def\absolutetojulian#1{%
   \tempcount@   \numexpr #1 + 32082    % 32044 %c
   \count@     \quotient{(4 * \tempcount@) + 3}{1461}%  %d
   \yearcount   \count@
   \tempcount@   \numexpr \tempcount@ - \quotient{1461 * \count@}{4}% %e
   \count@      \quotient {(5 * \tempcount@) + 2}{153}%    %m
   \daycount   \numexpr \tempcount@ - \quotient {(153 * \count@) + 2}{5} + 1  
   \monthcount   \numexpr \count@ + 3 - (12 * \quotient {\count@}{10}) 
   \yearcount   \numexpr \yearcount - 4800  + \quotient {\count@}{10}\relax
}

%-------------------------------------------------------------------------------------

% The same as previous macro except that it converts to Gregorian date.


\def\absolutetogregorian#1{%
   \tempcount@   \numexpr #1 + 68569  
   \count@     \quotient {4 * \tempcount@}{146097}% 
   \tempcount@   \numexpr \tempcount@ - \quotient {146097 * \count@ +3}{4}% 
   \yearcount   \quotient {4000 * (\tempcount@ + 1)}{1461001}%
   \tempcount@   \numexpr \tempcount@ + 31 - \quotient {1461 * \yearcount}{4}%
   \monthcount   \quotient {80 * \tempcount@}{2447}%
   \daycount   \numexpr \tempcount@ - \quotient {2447 * \monthcount}{80}% 
   \tempcount@   \quotient {\monthcount}{11}% 
   \monthcount   \numexpr \monthcount + 2 - (12 * \tempcount@) 
   \yearcount   \numexpr 100 * (\count@ - 49) + \yearcount + \tempcount@ \relax
}

%-------------------------------------------------------------------------------------

% Conversion from date to absolute date, that is loaded in the variable "\abscalcount".
% This macro takes into account the day of the calendar reform of the pape Gregoire, 
% assuming that it occured in the 1st of januar 1583 (in fact, it occured at different 
% times according to the countries), the earlier date in France and Spain being 
% 9/12/1582. So, according to our calendar, the days between the first of Januar 1583
% and the 11 of Januar 1583 don't relly exist, but the first of Januar 1583 of the 
% Julian calendar is in fact the 12 of Januar 1583 of the gregorian calendar.
% So,  31/12/1583 gives 2299248 and then 11/1/1583 gives 2299249. Dates such that
% 5/1/1583 are not licite in theory, but they give the absolute date in the Gregorian
% calendar transformation (e.g. 1/1/1583 gives 2299249
% USAGE: \datetoabsolute{day_num}{month_num}{year_num}


\protected\def\datetoabsolute#1#2#3{%
   \juliantoabsolute{#1}{#2}{#3}%   i.e. < 1/1/1583 of Julian calendar
   \ifnum \abscalcount < 2299249  %
   \else \gregoriantoabsolute{#1}{#2}{#3}%
   \fi
}

%----------------------------------------------------------------------------------

% Conversion from absolute date to date that take into account the calendar reform
% of 1683, that is, it converts to the Julian date before 1/1/1583 and to the 
% Gregorian date after 1/1/1583.


\protected\def\absolutetodate#1{%   
   \ifnum #1 < 2299249 % i.e < 1/1/1583 of Julian calendar
      \absolutetojulian{#1}%
   \else    
      \absolutetogregorian{#1}%
   \fi   
}

%------------------------------------------------------------------------------------

% The following macro assigns the number of the day in the week of the day whose
% absolute date is passed as an argument to the macro.
% Usage: \makedaynumfromabsolute{absdaydate}---> \daynum=1 or 2 or...or 7 (1=sunday).


\protected\def\absolutetodaynum #1{%
      \daynum \numexpr \remainder {#1 + 1}{7} + 1 \relax
}      

%--------------------------------------------------------------------------------------

% The following macro assigns the number of the day occuring in a specified date
% to the count variable  "\daynum" (Sunday-->1,...,Saturday-->7): 
% USAGE: \makedaynum{day_nb}{month_nb}{year_nb}, example: \makedaynum{1}{1}{1990}
% It takes into account the day of the calendar reform of the pape Gregoire, assuming
% that it occured in the 1st of januar 1583 (in fact, it occured at different times
% according to the countries), the earlier date in France and Spain being 9/12/1582.
% So, according to our calendar, the days between the first of Januar 1583
% and the 11 of Januar 1583 don't exist, but the first of Januar 1583 was in fact
% the 12 of Januar 1583.


\newcount\daynum  %this is the number of the day inside the week: 1-->sunday,...,7-->sat%


\protected\def\makedaynum#1#2#3{%
   \datetoabsolute{#1}{#2}{#3}%
   \absolutetodaynum{\abscalcount}%
}

%--------------------------------------------------------------------------------------

\newcount\todaypos      %the position of the current day in the week%

\makedaynum{\day}{\month}{\year}

\todaypos=\daynum 

%================================================================================================

% HEBREW CALENDAR CONVERSIONS


% CHECKING HEBREW LEAP YEAR

% USAGE: \checkleaphebrewyear{year}
% Set \hebrewleapyeartrue if Hebrew `year' is
% a leap year: if (1+7*year)%19 < 7  then true else false


\newif\ifhebrewleapyear


\def\checkleaphebrewyear #1{%
   \relax
   \ifnum \remainder {1 + (7 * (#1))}{19} < 7\relax \hebrewleapyeartrue 
   \else  \hebrewleapyearfalse
   \fi
}   

%--------------------------------------------------------------------------------------

% HEBREW DATE TO ABSOLUTE DATE CONVERSION

% The absolute date 0 corresponds to 24/11/-4713 of the
% gregorian calendar that is 1/1/-4712 of the Julian calendar. 
% The date 1/1/0 of the Gregorian calendar corresponds to 1721060 of the 
% absolute calendar and 1/1/1 of the Gregorian calendar correspond to 1721426 of the
% absolute calendar. After \hebrewtoabsolute has been called, the count \abscalcount
% will be loaded with the absolute date corresponding to the given hebrew date.
%
% USAGE: \hebrewtoabsolute{heb_day}{heb_month}{heb_year}



\def\hebrewtoabsolute #1#2#3{%
 \begingroup
        \daycount \numexpr #1  \relax
   \monthcount \numexpr #2 \relax 
   \yearcount \numexpr #3 \relax
   \abscalcount \numexpr #1 \relax   
        \@HebrewDaysInPriorMonths{\monthcount}{\yearcount}{\daycount}%
        \advance \abscalcount \daycount        % Add days in prior months this year
        \@HebrewElapsedDays{\yearcount}{\daycount}%
        \advance \abscalcount \numexpr \daycount + 347996%  % Add days in prior years
                  % and add days before Hebrew 1.1.1
   \xdef\tempvar@{\the\abscalcount}%          
  \endgroup
   \abscalcount \tempvar@ \relax  
}%

%         ---------------------------------------


\newcount\tempbcount@

\newcount\tempccount@



% \@HebrewElapsedMonths{year}{months}
% ==============================
% Number of months elapsed from the Sunday prior to the start
% of the Hebrew calendar to the mean conjunction of Tishri
% of Hebrew `year'


\def\@HebrewElapsedMonths #1#2{%
   #2 \numexpr (235*\quotient {#1-1}{19})+(12* \remainder {#1-1}{19})%
         +\quotient {1+(7* \remainder {#1-1}{19})}{19}%
}


% \@HebrewElapsedDays{year}{days}
% ==============================
% Number of days elapsed from the Sunday prior to the start
% of the Hebrew calendar to the mean conjunction of Tishri
% of Hebrew `year'


\def\@HebrewElapsedDays #1#2{%
        \@HebrewElapsedMonths{#1}{#2}% 
   \tempcount@ \numexpr (#2*13753)+5604 %\tempcount@=MonthsElapsed*13753 + 5604 
   \count@ \remainder {\tempcount@}{25920}% %count@= ConjunctionParts
   \divide \tempcount@ 25920 
   #2 \numexpr 1+(#2*29)+\tempcount@   % #2=1+MonthsElapsed*29 + PartsElapsed/25920
   \tempcount@ \remainder {#2}{7}%   %\tempcount@=DayOfWeek
   \ifnum \count@ < 19440%
            \ifnum \count@ < 9924% 
            \else%                    % New moon at 9 h. 204 p. or later ...
                \ifnum \tempcount@ = 2%             % on Tuesday ...
                    \checkleaphebrewyear{#1}%      % of a common year
                    \ifhebrewleapyear
                    \else
                        \advance #2 \@ne
                    \fi
                \fi
            \fi
            \ifnum \count@ < 16789%
            \else                         % New moon at 15 h. 589 p. or later ...
                \ifnum \tempcount@ = \@ne %           % on Monday ...
                    \checkleaphebrewyear{#1-1}%      % at the end of leap year
                    \ifhebrewleapyear
                        \advance #2 \@ne 
                    \fi
                \fi
            \fi
        \else
            \advance #2 \@ne            %  new moon at or after midday
        \fi
%
        \tempcount@ \remainder {#2}{7}%     %  \tempcount@ == DayOfWeek
        \ifnum \tempcount@ = \z@%            %  if Sunday ...
            \advance #2 \@ne  
        \else                  
            \ifnum \tempcount@ = \thr@@      %  Wednesday ...
                \advance #2 \@ne 
            \else
                \ifnum \tempcount@ = 5%       %  or Friday
                     \advance #2 \@ne 
                \fi
            \fi
        \fi
}%


% \@DaysInHebrewYear{year}{days}
% ==============================
% Number of days in Hebrew `year'


\def\@DaysInHebrewYear #1#2{%
        \@HebrewElapsedDays{#1}{\tempbcount@}%
        \@HebrewElapsedDays{#1+1}{#2}%
        \advance #2 -\tempbcount@ 
}%


% \@HebrewDaysInPriorMonths{month}{year}{days}
% ===============================
% Number of days in months prior to `month' in the given year



\def\@HebrewDaysInPriorMonths #1#2#3{%
 \begingroup
    #3=\ifcase #1\relax   % Days in prior month of regular year
               0 \or%         % no month number 0
               0 \or%         % Tishri
              30 \or%         % Heshvan
              59 \or%         % Kislev
              89 \or%         % Tebeth
             118 \or%         % Shebat
             148 \or%         % Adar I
             148 \or%         % Adar II
             177 \or%         % Nisan
             207 \or%         % Iyar
             236 \or%         % Sivan
             266 \or%         % Tammuz
             295 \or%         % Av
             325 \or%         % Elul
             400%             % Dummy
        \fi%
        \checkleaphebrewyear{#2}%
        \ifhebrewleapyear \relax         % in leap year
            \ifnum #1 > 6%              % if month after Adar I
                \advance #3 by 30%      % add  30 days
            \fi
        \fi
        \@DaysInHebrewYear{#2}{\tempccount@}%
        \ifnum #1 > 3 \relax 
            \ifnum \tempccount@ = 353%      
                \advance #3  \m@ne 
            \fi                        %  Short Kislev
            \ifnum \tempccount@ = 383%      
                \advance #3  \m@ne   
            \fi                      
        \fi
%
        \ifnum #1 > \tw@ \relax %
            \ifnum \tempccount@ = 355%      
                \advance #3 by \@ne  
            \fi                        %  Long Heshvan
            \ifnum \tempccount@ = 385%      
                \advance #3 by \@ne  
            \fi                 
        \fi
   \xdef\tempvar@{\the#3}%
  \endgroup   
     #3 \tempvar@ \relax
}%


%--------------------------------------------------------------------------------------

% ABSOLUTE DATE TO HEBREW DATE CONVERSION

% The absolute date 0 corresponds to 24/11/-4713 of the
% gregorian calendar that is 1/1/-4712 of the Julian calendar. 
% The date 1/1/0 of the Gregorian calendar corresponds to 1721060 of the 
% absolute calendar and 1/1/1 of the Gregorian calendar correspond to 1721426 of the
% absolute calendar. 
% After \absolutetohebrew has been called, the year, month and day numbers are loaded
% in the counts  \yearcount, \monthcount and \daycount resp. Furthermore, after this
% macro has been called, the conditional \ifhebrewleapyear will be true if the 
% hebrew year (=\yearcount) is   \else \Error\defrouterr@b a leap year.
% USAGE: \absolutetohebrew{absolute_date}


\newif\ifnotfind@

\def\absolutetohebrew#1{%
   \count@ \numexpr #1 \relax 
   \yearcount \numexpr 19 * \quotient {100 * (\count@ - 347997)}{693969}%
%      + \quotient {100 * \remainder {(\count@ -347997)}{6939}}{36526}%
   % approximative greater nb of years from hebrew date 1.1.1 %  
   \hebrewtoabsolute{1}{1}{\yearcount}%    %check approximated hebrew date
   \ifnum \abscalcount < \count@ \tempcount@ \@ne \else \tempcount@ \m@ne \fi 
   \loop  % beginning the search loop for years:
   \ifnum\tempcount@ > \z@ \relax   
      \advance \yearcount \tempcount@   
      \hebrewtoabsolute{1}{1}{\yearcount}%
      \ifnum \abscalcount < \count@   \notfind@true  
      \else \ifnum\abscalcount = \count@ \relax \notfind@false  
      \else \advance\yearcount -\tempcount@  \notfind@false    
      \fi\fi 
   \else   
      \hebrewtoabsolute{1}{1}{\yearcount}%
      \ifnum \abscalcount>\count@ \advance\yearcount\tempcount@ \notfind@true
      \else \ifnum\abscalcount=\count@ \relax \notfind@false  
      \else \advance\yearcount \tempcount@  \notfind@false 
      \fi\fi     
   \fi      
   \ifnotfind@ \repeat %\endloop
   \monthcount \@ne      
   \hebrewtoabsolute{1}{1}{\yearcount}%
   \tempcount@ \numexpr \count@ - \abscalcount         
   \loop      %searching the month: %
   \@HebrewDaysInPriorMonths{\monthcount}{\yearcount}{\daycount}%
   \ifnum \daycount = \tempcount@  \relax \notfind@false   
   \else \ifnum\daycount < \tempcount@  \advance \monthcount \@ne \notfind@true 
   \else 
      \advance \monthcount \m@ne 
      \@HebrewDaysInPriorMonths{\monthcount}{\yearcount}{\daycount}%
      \notfind@false 
   \fi\fi
   \ifnotfind@ \repeat   %end of loop
   \daycount \numexpr \tempcount@ - \daycount + \@ne \relax
   \checkleaphebrewyear{\yearcount}%
}

%--------------------------------------------------------------------------------------

% CONVERSION FROM LOAZI DATE TO HEBREW DATE AND FROM HEBREW DATE TO LOAZI DATE

% Conversion from loazi (Julian - gregorian) date to hebrew date and from
% hebrew date to loazi date. This takes into account the reform of the pape 
% Gregoire assuming that it occured in the 1st of januar 1583 (in fact, it occured 
% at different times according to the countries, the earlier date in France and Spain 
% being 9/12/1582). So, according to our macros, the days between the first of Januar 
% 1583 and the 11 of Januar 1583 don't relly exist, but the first of Januar 1583 of the 
% Julian calendar is in fact the 12 of Januar 1583 of the gregorian calendar.
%
% Usage: \loazitohebrew{loazi_day}{loazi_month}{loazi_year}
% Usage: \hebrewtoloazi{heb_day}{heb_month}{heb_year}
% set \daycount, \monthcount and \yearcount to the hebrew date or loazi date resp.,
% and also the conditional \ifhebrewleapyear.
%
% If no day is given (#1 is empty), then the day 01 is assumed, and the flag \noday is set
% to \true.
% If furthermore no month is given (#2 is empty), then the month 01 is assumed, 
% and the flag \nomonth is set to \true. 
% Note: it is forbidden to provide a day and not to provide a month, otherwise an error will occur.
% If no year is given, then no month and no day should be given too, and the flag \noyear is set
% to \true. In this case the \daycount, \monthcount and yearcount are not set. 


\def\loazitohebrew#1#2#3{%
	\let\noday=\false
	\let\nomonth=\false
	\let\noyear=\false
	\if\isvoid{#1}%
		\let\noday=\true
		\if\isvoid{#2}%
			\let\nomonth=\true
			\if\isvoid{#3}%
				\let\noyear=\true
			\else
				\datetoabsolute{1}{1}{#3}\absolutetohebrew{\abscalcount}%
			\fi
		\else
			\datetoabsolute{1}{#2}{#3}\absolutetohebrew{\abscalcount}%
		\fi
	\else
		\datetoabsolute{#1}{#2}{#3}\absolutetohebrew{\abscalcount}% 
	\fi	
}

\def\hebrewtoloazi#1#2#3{%
	\let\noday=\false
	\let\nomonth=\false
	\let\noyear=\false
	\if\isvoid{#1}%
		\let\noday=\true
		\if\isvoid{#2}%
			\let\nomonth=\true
			\if\isvoid{#3}%
				\let\noyear=\true
			\else
				\datetoabsolute{1}{1}{#3}\absolutetohebrew{\abscalcount}%
			\fi
		\else
			\datetoabsolute{1}{#2}{#3}\absolutetohebrew{\abscalcount}%
		\fi
	\else
		\hebrewtoabsolute{#1}{#2}{#3}\absolutetodate{\abscalcount}% 
	\fi	
}


%--------------------------------------------------------------------------------------

% This macro convert a loazi date to the hebrew date written in Latin (something like 
% "Heshvan 3, 5748").
% If no day is given, then then day 01 is assumed for the conversion, and only the jewish
% month and year is displayed in the result.
% If furthermore no month is given, then month 01 is assumed 
% for the conversion and only the jewish year is displayed in the result.
% 
% USAGE: \loazitojewishdate{loazi_day_numeral}{loazi_month_numeral}{loazi_year_numeral}


\protected\def\loazitojewishdate #1#2#3{%
   \loazitohebrew{#1}{#2}{#3}%
   \beginL
	\ifis\noday\true
		\ifis\nomonth\true
			\ifis\noyear\true
			\else 
				\the\yearcount
			\fi
		\else 
			\LatinHebrewM@nthName{\monthcount},~\the\yearcount
		\fi	
	\else	
   	\LatinHebrewM@nthName{\monthcount}~\the \daycount,~\the\yearcount
	\fi	
   \endL 
}


\def\LatinHebrewM@nthName #1{%
   \ifnum #1 = 7%
       \ifhebrewleapyear Adar II\else Adar\fi%
   \else 
       \ifcase #1%
            Dummy\or Tishrei\or Heshvan\or Kislev\or Tebeth\or Shebat\or%
            Adar I\or Adar II\or Nisan\or Iyar\or Sivan\or Tammuz\or Av\or Elul% 
       \fi                                  
   \fi                                      
}%

%--------------------------------------------------------------------------------------

% This macro gives the hebrew current date written in Latin (something like 
% "Heshvan 3, 5748").


\protected\def\jewishdate{%
   \loazitojewishdate{\day}{\month}{\year}%
}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

            % VARIOUS %


%====================================================================================

% A SEMANTIC SUGAR


\let\Set=\relax      % for use like \Set\something {thing}    

%====================================================================================

% ANALYSING VERTICAL BOXES

% Assume some vertical box contains a list of horizontal boxes and of glues, kern, 
% and penalties in its vertical list. Often, one have to know the height of 
% the first horizontal box inside the vertical list, or the depth of the 
% last horizontal box, simply to know where to put the natural reference point
% of the veritcal box. 
% The following macro allows such an analyse: Let us assume that \box n is the 
% box to be analysed.  the command \analysebox n will define two control sequence, 
% namely \innerboxheight and \innerboxdepth that contains, as a
% string of characters, the height and depth of the first and last 
% horizontal boxes inside the vertical list of \box n. But the following will
% hold: if \box n contains a kern or a non-zero vertical skip before
% the first horizontal box inside the main vertical box, then  
% \innerboxheight is set to 0pt. Similarly, if the vertical box ends
% with a kern or a non-zero vertical skip after the last horizontal box, then
% \innerboxdepth is set to 0pt. Otherwise, it is set to the depth of the last
% horizontal box contained inside the vertical box.
%
% USAGE:
% \analysebox n   (or \analysebox\name)
%       makes the following cs available:
% \innerboxheight  and \innerboxdepth


\newfastbox\@@analysebox

\def\analysebox#1{%
   \setbox\@@analysebox\vbox{%
      \tempdimen@\z@
      \def\innerboxdepth{-1pt}%
      \xdef\@@innerboxheight{0pt}%
      \unvcopy #1%
      \loop  % to determine \innerboxdepth
         \ifnum\lastnodetype=12
            \xdef\@@innerboxdepth{0pt}%
         \else\ifnum\lastnodetype=\thr@@
            \xdef\@@innerboxdepth{0pt}%
         \else\ifnum\lastnodetype=11
            \ifdim\lastskip>\z@
               \xdef\@@innerboxdepth{0pt}%
            \else 
               \unskip
            \fi   
         \else\ifnum\lastnodetype=\m@ne
            \xdef\@@innerboxdepth{0pt}%
         \else\ifnum\lastnodetype < \thr@@ % this may be only 1 or 2 in this context    
            \setbox\@@analysebox\lastbox 
            \xdef\@@innerboxdepth{\the\dp\@@analysebox}%
            \xdef\@@innerboxheight{\the\ht\@@analysebox}%
         \else\ifnum\lastnodetype=13
            \unpenalty
         \else   
            \xdef\@@innerboxdepth{0pt}%
         \fi\fi\fi\fi\fi\fi
         %
      \ifdim \dimexpr\@@innerboxdepth<\z@ \repeat
      %
      \let\@@analyseboxflag\false
      \loop  % to determine \innerboxheight
         \ifdim\lastkern>\z@
            \advance\tempdimen@\lastkern
         \fi   
         \unkern
         \ifdim\lastskip>\z@
            \advance\tempdimen@\lastskip
         \fi
         \unskip
         \unpenalty
         \ifnum\lastnodetype=\thr@@
            \warning{the box contains a rule in the vertical list. Henceforth \noexpand\innerboxheight is set to 0pt.}%
         \fi   
         \ifnum\lastnodetype=\m@ne %
            \let\@@analyseboxflag\true
         \fi
         \ifnum\lastnodetype=\thr@@  % unfortunately, if a hrule occurs in the box, we have no mean to remove it, so we have to break the loop
            \xdef\@@innerboxheight{0pt}%
            \let\@@analyseboxflag\true
         \fi   
         \setbox\@@analysebox\lastbox 
         \unless\ifvoid\@@analysebox
            \xdef\@@innerboxheight{\the\ht\@@analysebox}%
            \tempdimen@\z@
         \fi
      \ifis\@@analyseboxflag\false \repeat   
      \ifdim\tempdimen@ > \z@
         \xdef\@@innerboxheight{0pt}%
      \fi
   }%   
   \let\innerboxheight\@@innerboxheight
   \let\innerboxdepth\@@innerboxdepth
}

      
%====================================================================================


% ROMAN NUMERALS


% 1) MACRO \romannum#1
%
% The command \romannumeral\number may not be very cumfortable to use.
% It is often preferable to define a \romannumeral command that is a one parameter
% macro. This is the aim of the following macros.
% USAGE: \romannum{some_number}


\def\romannum#1{\romannumeral#1}   %lower case roman numeral

%-------------------------------------------------------------------------------------

% 2) MACRO \Rommannum#1
%
% The following macro \Romannum is similar to \romannum above, except that the letters
% are now uppercase. We have worked it in such a way that it expands to a string
% of characters, which is sometimes necessary in totally expanded contexts.
% This explain why it is somewhat tedious, for a more simple way to define 
% it (if we weren't exige this condition) would be:
% \def\Romannum{\uppercase\expandafter{\romannumeral #1}}}
% USAGE: \Romannum{some_number}


\def\Romannum#1{\expandafter\Romi@ \romannumeral #1\relax} % upper case roman numeral


%         ---------------------------------

         
\def\Romi@#1{%
   \ifx #1\relax\else\if#1iI\else\if#1vV\else\if#1xX\else\if#1lL\else\if#1dD%
   \else\if#1cC\else\if#1mM\fi\fi\fi\fi\fi\fi\fi \expandafter \Romi@ \fi
}

%=====================================================================================

% ALPHANUMERIC NUMERALS


% The following macros \alphanum and \Alphanum are similar to \romannum above, except 
% that the letters are now alphanumeric, in lower case for \alphanum and upper cases
% for \Alphanum. If the argument is >26, then the layout will be displayed in 
% arab numeration, that is, the result will be equivalent to \number #1{}.
% We have worked these macros in such a way that they expand to string
% of characters (except if #1>26, as explained above), which is sometimes necessary 
% in totally expanded contexts.
% USAGE: 
%   \alphanum{some_number}
%   \Alphanum{some_number}         



\def\alphanum#1{%
   \ifcase #1 \or a\or b\or c\or d\or e\or f\or g\or h\or i\or j\or k\or l\or m%
      \or n\or o\or p\or q\or r\or s\or t\or u\or v\or w\or x\or y\or z%
   \else \number #1{}%
   \fi 
}


\def\Alphanum#1{%
   \ifcase #1 \or A\or B\or C\or D\or E\or F\or G\or H\or I\or J\or K\or L\or M%
      \or N\or O\or P\or Q\or R\or S\or T\or U\or V\or W\or X\or Y\or Z%
   \else \number #1{}%
   \fi 
}

%=====================================================================================

% RENAMING SOME MACROS TO MAKE THEIR NAMES SUITABLE TO THE HEBREW ENVIRONMENT


\let\bcklap=\llap    % "back lap" i.e. left lap in non hebrew mode and right lap in 
           %   heb mode".  


\let\fwlap=\rlap     % "forward lap" i.e. right lap in nonhebrew mode and left lap
           % in hebrew mode.



%-------------------------------------------------------------------------------------

% The following is a redefinition of \line, \rightline and \leftline 
% of plain tex to adapt them to hebrew. The macro \line is in theory compatible 
% with its usual equivalent of plain tex (i.e. \line--->{\hbox to \hsize}).
% (remark: \textindent need not be adapted).

\newfasttoks\linet@ks


\redef\line{\futurelet\testch@r\linerout@}


\redef\rightline#1{\ifheb \line{#1\hss}\else \line{\hss #1}\fi} 


\redef\leftline#1{\ifheb \line{\hss #1}\else \line{#1\hss}\fi}   


%         -------------------------------------


\def\linerout@{\ifcat\testch@r\bgroup \let\n@xt\line@@ \else \let\n@xt\sline@@\fi \n@xt}

\def\line@@{\afterassignment\nextline@@ \linet@ks}

\def\nextline@@{%
   \hbox to \hsize{\ifheb \beginR \the\linet@ks \endR \else \the\linet@ks \fi}%
}

\def\sline@@#1{\hbox to \hsize}


%-------------------------------------------------------------------------------------

% CORRECTION OF SIDE EFFECTS BECAUSE OF THE USE OF HEBREW ENVIRONMENT%


\let\oldeqno@\eqno

\let\oldleqno@\leqno

\redef\eqno{\ifheb \oldleqno@ \else \oldeqno@ \fi}

\let\reqno=\eqno

\redef\leqno{\ifheb \oldeqno@ \else \oldleqno@ \fi}

%--------------------------------------------------------------------------------------

\protected\redef\hang{\ifheb \hangindent -\parindent \else \hangindent \parindent \fi} 

%--------------------------------------------------------------------------------------

\redef\m@ketabbox{%      %to adapt \settab .. \+ to the hebrew environment
   \begingroup 
   \gsetbox \tabsyet 
   \copy \tabs \gsetbox \tabsdone \null 
   \def \cr {%
      \@crtrue \crcr \egroup \egroup 
      \ifus@ 
         \ifheb 
            \nolocalindent \nolocallineno \nolocalparskip \par
            \leavevmode 
            \vbox{\unvbox\z@}\lastbox 
            \nolocalindent \nolocallineno \nolocalparskip 
            \leavevmode \par
         \else
         \unvbox\z@ \lastbox 
         \fi 
      \fi
      \endgroup 
      \setbox \tabs \hbox {\unhbox \tabsyet \unhbox \tabsdone }}%
      \setbox\z@ \vbox \bgroup \@crfalse 
      \ialign \bgroup &\t@bbox ##\t@bb@x \crcr 
}

%=====================================================================================

% TIME %


% After the following definitions, you can use the counts \hour and \minutes which are
% the current hour (0-24) and minutes (0-60), as tex read this file, and the conditional 
% \ifafternoon  which is true if it is afternoon and false else. 
% note:to obtain the hour in format 0-12, simply type \ifafternoon\advance\hour -12\fi%  


\newcount\hour  
%this global variable is set here and is the number of hours from midnight%


\newcount\minute     %this is the number of minutes from the last hour%


\newif\ifafternoon   %this is true if the time is afternoon and else false%


\hour=\time \divide\hour by 60         %(set the hour from midnight)%


\minute=\Numexpr{\time - 60*\hour}      %(set minutes from the last hour)%


\ifnum\hour<12 \afternoonfalse \else \afternoontrue \fi
           %(the conditional afternoon is true in A.M and false in P.M)%


%====================================================================================

% NEW LINES %


% To end the line and begin a new line (this is better than the usual \hfill\break):%

\def\newline{\nolocalindent \nolocalparskip \hfill \par}        

%======================================================================================

% NO PAGE BREAK

% In horizontal mode, \nopagebreak prevent a page from breaking at the line 
% containing it. In vertical mode, it acts as \Nobreak.


\def\nopagebreak{\ifvmode \Nobreak \else \vadjust{\Nobreak}\fi}

%====================================================================================== 

% FLEXIBLE STRUTS %


% To make vertical strut (an invisible vertical line) of set height and depth:
% USAGE: \flexstrut [\]height \dimen [\]depth \dimen
% example: \flexstrut height 3pt \depth 5pt 

\def\flexstrut{\vrule \nowidth \noheight \nodepth}  

%======================================================================================

% VERTICAL LEADERS %

% The macro \vleaders, with 5 arguments, allows to create vertical leaders of arbitrary
% height, depth , width, and point spacing. Basically, the points are rectangular, and 
% the dimension of the rectangles, as well as their spacing, is under control.
% USAGE:
% \vleaders{leader-height}{leader-depth}{point-height}{point-width}{point-spacing} will put a vbox
% of height "leader-height", depth "leader-depth", etc.
% NOTE: THIS IS VERTICAL MATERIAL 

\newbox\@@vleadersbox

\def\vleaders#1#2#3#4#5{%  #1=height   #2=depth   #3=point-height   #4=point-width   #5=point-spacing
   \tempcount@ \dimquotientdim{#1+#2-#3}{#3+#5}\relax 
   \ifnum\tempcount@>\z@   
      \setbox\@@vleadersbox\vbox{%      %  this is local to allow the user to change the properties of the rules locally 
         \vreset \baselineskip\z@ \lineskip\z@ \lineskiplimit\z@  
         \halign{%
            & ##\cr 
            & \vrule \height \dimexpr #3 \width \dimexpr #4 \cr
            % in the following line, we have to take into account approximation errors, so we diminish the total size of 
            % the vrule by 0.01pt in order to make room for the leader in case the sum of the material is slightly larger
            % than the desired size:
            & \flexstrut \height \dimexpr (#1 + #2 - #3 - (#3 * \tempcount@)) / \tempcount@ - 0.1pt/\tempcount@\relax \cr         
         }%   
      }%
      \setbox\t@mpbox \vbox{%
         \vbox to \dimexpr #1+#2-#3{\leaders\copy\@@vleadersbox\vfil}\hrule \height\dimexpr #3 \width \dimexpr #4 % 
      }%

   \else
      \setbox\t@mpbox\vbox{}%
      \wd\t@mpbox \dimexpr #4\relax 
   \fi
   \ht\t@mpbox \dimexpr #1\relax
   \dp\t@mpbox \dimexpr #2\relax
   \box\t@mpbox
}

%======================================================================================

% HORIZONTAL LEADERS %

% The macro \hleaders, with 5 arguments, allows to create horizontal leaders of arbitrary
% height, depth , width, and point spacing. Basically, the points are rectangular, and 
% the dimension of the rectangles, as well as their spacing, is under control.
% USAGE:
% \hleaders{leader-width}{point-height}{point-depth}{point-width}{point-spacing} will put a hbox
% of width "leader-width", point height "point height", etc.
% NOTE: THIS IS HORIZONTAL MATERIAL 

\def\hleaders#1#2#3#4#5{%  #1=leader-width   #2=point-height  #3=point-depth  #4=point-width  #5=point-spacing
   \tempcount@ \dimquotientdim{#1-#4}{#4+#5}\relax
   \ifnum\tempcount@>\z@
      \setbox\@@vleadersbox\hbox{%      %  this is local to allow the user to change the properties of the rules locally 
         \vrule \height \dimexpr #2 \depth \dimexpr #3 \width \dimexpr #4 
         % in the following line, we have to take into account approximation errors, so we diminish the total size of 
         % the vrule by 0.01pt in order to make room for the leader in case the sum of the material is slightly larger
         % than the desired size:
         \kern \dimexpr (#1 - #4 - (#4 * \tempcount@)) / \tempcount@  - 0.1pt/\tempcount@ \relax
      }% 
      \hbox{%
         \hbox to \dimexpr #1-#4{\leaders\copy\@@vleadersbox\hfil}%
         \vrule \height \dimexpr #2 \depth \dimexpr #3 \width \dimexpr #4%
      }%
   \else
      \setbox\t@mpbox\hbox{}%
      \wd\t@mpbox \dimexpr #1\relax
      \ht\t@mpbox \dimexpr #2\relax
      \dp\t@mpbox \dimexpr #3\relax
      \tempbox@
   \fi   
}

%=======================================================================================

% ADAPTABLE GLUES %


% 1) \hfilto
%
% \hfilto is useful to make horizontal glue that extend to a given proportion in a line:
% USAGE: some_material \hfilto "number1"  some_material \hfilto "number2"  ...
% will give a strechability of "number1" to the first material, "number2" to
% the second material etc..
%
% USAGE: \hfilto a_number
% example: hello \hfilto 2 bob \hfilto 1 will make a space between "hello" and
% bob 2 times longer than the space after bob. 

\def\hfilto#1{\hskip \z@ \plus #1\fill\relax} 
 
%------------------------------------------------------------------------------------

% 2) \vfilto
%
% \vfilto is useful to make vertical glue that extend to a given proportion:
% USAGE: some_material \vfilto "number1"  some_material \vfilto "number2"  ...
% will give a strechability of "number1" to the first material, "number2" to
% the second material etc..
% example: hello \vfilto 2 bob \hfilto 1 will make a vertical space between "hello" and
% bob 2 times longer than the space after bob. 

\protected\def\vfilto#1{\vskip \z@ \plus #1\fil\relax} 

%-------------------------------------------------------------------------------------

% 3) \hstretch
%
% To add an horizontal strech of variable strechability in a line that 
% doesn't break well 
%
% USAGE: \hstretch a_number
% Example: \hstretch2 insert a horizontal glue of 0pt plus 2pt.


\def\hstretch#1 {%
   \ifnum #1<\z@ \hskip \z@ \minus -#1\scp@ 
   \else \hskip \z@ \plus #1\scp@
   \fi
}

%------------------------------------------------------------------------------------

% 4) \vstretch
% 
% To add a vertical strech of variable strechability in a vertical list that 
% doesn't break well 
%
% USAGE: \vstretch a_number
% Example: \vstretch2 insert a vertical glue of 0pt plus 2pt.


\def\vstretch#1 {%
   \ifnum #1<\z@ \vskip \z@ \minus -#1\scp@
   \else \vskip \z@ \plus #1\p@ 
   \fi
   \penalty\z@
}

%======================================================================================

% ENDING ACTION OF \leftskip AND \rightskip %


%To end the action of \leftskip and/or \rightskip%

\def\endskip{\leftskip\z@skip  \rightskip\z@skip}    

%========================================================================================

% QUOTATION MARKS %
  
  
% Simple quotation marks:

\def\openquote{\iflocalheb '\else \lq \fi}   %opening quotes%

\def\closequote{\iflocalheb '\else \rq \fi}   %closing quotes
                          
\def\openquotes{\iflocalheb "\else \lq\lq \fi}   %opening doublequotes%

\def\closequotes{\iflocalheb "\else \rq\rq \fi}   %closing doublequotes%
                    
%--------------------------------------------------------------------------------------


% MACRO \enquote, \dbenquote
%
% Enclosing a whole text with quotes or double quotes.
% USAGE: \enquote{some_text} or \dbenquote{some_text}



\def\enquote{%            %enquote with simple quotes:%
   \bgroup
   \openquote \aftergroup\closequote
   \afterassignment\checkbracer@@t \let\testchar@=
}             



\def\dbenquote{%         %enquote with double quotes:%
   \bgroup
   \openquotes \aftergroup\closequotes
   \afterassignment\checkbracer@@t \let\testchar@=
} 

%         -----------------------------

\def\checkbracer@@t{\ifx\testchar@\bgroup \else \error{no open brace}\fi}

%=====================================================================================

% CAPITALISED LETTERS %


% 1) MACRO \capital
%
% To make the first letter of a word capital, e.g, \capital shalom -->Shalom. 
% Remark: in a similar manner, one can define a macro for lowercase first letter
% by using \lccode in place of \uccode, but this seems useless.
% Note 1: if a left brace character appears immediately after \capital, \capital 
% will do nothing, thus, a way of disable \capital is to put {} after \capital.
% Note 2: \capital makes the next token first expanded (first step expansion),
% and then test if this token is anything else than a character; if so, it does nothing,
% else, it makes it uppercase. 


\protected\def\capital{\expandafter\f@lseuppercase}


%         -------------------------------------------------

\def\f@lseuppercase{\futurelet\testch@r\upperrout@}


\def\upperrout@{\ifcat x\noexpand\testch@r \expandafter\capital@\fi}


\def\capital@#1{\char\uccode`#1\relax}

%------------------------------------------------------------------------------------

% 2) MACRO \Uppercase
%
% To convert a string of character into uppercase letters.
% The difference with \uppercase is that \Uppercase totally expand to a string 
% of characters; this is useful in some contexts where one needs an immediate expansion
% into string of characters, like in specials that implement bookmarks.
% USAGE: \Uppercase{some_string_of_characters}
% NOTE: if the string contains some macros or active characters, they will remain
% unexpanded. 
% IMPORTANT NOTE: the string should not contain any openning or closing braces 
% "{" or "}". 



\def\Uppercase#1{\Uppercase@ #1 \endUppercase@}


%         ----------------------------


\def\endUppercase@{\endUppercase@}


\def\Uppercase@#1 {\mapcase@{#1}\testcases@}%


\def\testcases@#1{%
   \ifx #1\endUppercase@ \expandafter\g@bble@ne 
   \else \space \expandafter\Uppercase@ 
   \fi 
   #1%
} 


\def\mapcase@#1{\mapcase@@ #1\endUppercase@}   %semantically speaking, some 
                  %\endmapcase@@ would be better here, but 
                  %\endUppercase@ does the same job.   


\def\mapcase@@#1{%
      \ifx #1\endUppercase@ \else
      \if\noexpand#1aA\else\if\noexpand#1bB\else\if\noexpand#1cC%
      \else\if\noexpand#1dD\else\if\noexpand#1eE\else\if\noexpand#1fF%
      \else\if\noexpand#1gG\else\if\noexpand#1hH\else\if\noexpand#1iI%
      \else\if\noexpand#1jJ\else\if\noexpand#1kK\else\if\noexpand#1lL%
      \else\if\noexpand#1mM\else\if\noexpand#1nN\else\if\noexpand#1oO%
      \else\if\noexpand#1pP\else\if\noexpand#1qQ\else\if\noexpand#1rR%
      \else\if\noexpand#1sS\else\if\noexpand#1tT\else\if\noexpand#1uU%
      \else\if\noexpand#1vV\else\if\noexpand#1wW\else\if\noexpand#1xX%
      \else\if\noexpand#1yY\else\if\noexpand#1zZ\else \noexpand #1%
      \fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi%
      \fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi%
      \expandafter\mapcase@@%
   \fi   
}   

%======================================================================================

% NEW PAGES %


% To end the page and begin a new page:%

\def\newpage{\vfill\eject}         

%=======================================================================================

% BLANK PAGES %
         

% To make a blank page:

\protected\def\blankpage{%
   \line{\hfill}\vfill   
   \ifmaskpnum \eject \else \maskpagenum \eject \demaskpagenum 
   \fi
}

%=====================================================================================

 %\GOTONEXTODDPAGE, \GOTONEXTEVENPAGE %
      

% The following is useful to ensure the next material will be printed in an odd
% or even page, inserting a blank page if necessary; for example, this macro is useful 
% to begin a new chapter at an odd page.


\def\gotonextoddpage{\newpage \ifodd\pageno \else \blankpage \fi}


\def\gotonextevenpage{\newpage \ifodd\pageno \blankpage \fi}

%======================================================================================

% "UNGOBBLABLE" SPACES %

         
%this is a space that isn't gobbled at the beginning of lines like space%

\def\strongspace{\leavevmode{}\space}  

%=====================================================================================

% ABBREVIATIONS %


% In order to define abbreviation like "etc." use this command: the advantage is that
% if you write something like "etc." inside a phrase Tex will put an extra space after 
% the point, which is generally indesirable, except if the point is the end of the 
% phrase. The following macro allows you to define abbreviations (like "\etc") and
% examine if there is a point just after it (e.g \etc.); if so, it makes Tex put an
% extra space after the abbreviation; else, if the next token that immediately follows
% the macro (say \etc) is a space, then it write the abbreviation with a regular 
% space after it. Furthermore, if a star is put just after \newabbreviation, then 
% no line break will be allowed between the abbreviation and the word following the said
% abbreviation (useful in some context like "Ex 2.1" where one doesn't want a line 
% break occur between "Ex" and "2.1")
% USAGE: 
% 1) \newabbreviation\abbr_macro_name{abbrev_definition_string_without_the_final_point}
% 2) \newabbreviation*\abbr_macro_name{abbrev_definition_string_without_the_final_point}
%
% EXAMPLE: \newabbreviation\ONU{O.N.U} ; then you can use \ONU .
% NOTE: if an abbreviation defined in this way is used in the argument of 
% another macro, then it will ignore the spaces after it. So, use the unbreakable
% space "~" to obtain a space in the output.



\protected\outer\def\newabbreviation{\tempcount@\z@ \ifnexttoken*\fst@bbrevi@tion\scd@bbrevi@tion}


\protected\def\fst@bbrevi@tion*{\tempcount@\@ne\scd@bbrevi@tion} %in order to allow spaces after *

% old
%\def\realfst@bbrevi@tion#1#2{%
%   \def\tempvar@{#1}%
%   \ifdefined #1\error{the control sequence \noexpand #1 already exists}%
%   \else
%      \def#1{#2.\null\nobreak\space}%
%   \fi
%}%


\protected\def\scd@bbrevi@tion#1#2{%
   \def\tempvar@{#1}%
   \ifdefined #1\error{the control sequence \noexpand #1 already exists}%
   \else
      \ifnum\tempcount@=\z@
         \def#1{%
            \tempcount@\z@%
            \begingroup \m@kecrvisible  \obeylines  \obeyspaces 
            \edef\tempvar@{#2}\futurelet\testch@r\newabbr@
         }%
      \else
         \def#1{%
         \tempcount@\@ne
         \begingroup \m@kecrvisible  \obeylines  \obeyspaces 
         \edef\tempvar@{#2}\futurelet\testch@r\newabbr@
         }%
      \fi
   \fi
}%


%      ----------------------------


\begingroup
\obeylines \obeyspaces%   %please, don't add spaces to this macro%
\gdef\newabbr@{%
\ifx.\testch@r\tempvar@\null.\putcondn@break@\glet\n@xt\g@bble@ne% 
\else\ifx,\testch@r\tempvar@\null,\putcondn@break@\glet\n@xt\g@bble@ne% 
\else\ifx;\testch@r\tempvar@\null,\putcondn@break@\glet\n@xt\g@bble@ne% 
\else\ifx^^M\testch@r\tempvar@.\putcondn@break@\ \glet\n@xt\g@bble@ne%  %control space\  and not \space
% (a fixed size space is put and the point put by futurelet will be goobled)
\else\ifx \testch@r\tempvar@.\putcondn@break@\ \glet\n@xt\ignorespaces%    %control space\  and not \space
% (only one fixed size space is put, and the space put by futurelet is ignored)
\else\ifcat\testch@r,\tempvar@.\ \putcondn@break@\glet\n@xt\ignorespaces% % case where \testch@r is a number
% (put the point and do nothing).
\else\tempvar@.\putcondn@break@\space\glet\n@xt\relax%
% (put the point and a space and do nothing)
% Note: the two above condition were recently added, to comply with footnotes 
% where the spaces cannot be made active - in observation
\fi\fi\fi\fi\fi\fi%
\endgroup\n@xt%
}
%
\gdef\m@kecrvisible{\def^^M{^^M}}%
\endgroup

\def\putcondn@break@{\ifnum\tempcount@=\@ne \nobreak\fi}

%----------------------------------------------------------------------------

% Manual abbreviation: 

% If you prefer to disable the extra space after the dot without defining a special 
% abbreviation for it, use the Latex command "\@" after the abbreviation, like etc.\@ . 
% This will prevent any extra space to be put.
% 

{%
\catcode`\@=\active
\gdef\@{\null{}\space}%
}

%=======================================================================================

% EMPHASING TEXT%


% Emphasized text is generally underlined in typewritten document, italiced or bolded 
% in books. Anyway, underliying, italicing or bolding are visual concepts, not 
% logical. So we define here a macro \emph that by default italices the text, but
% that should be redefined if you want another emphasizing style.
% Note: By default, this macro switches to italic if the text was non-italiced, 
% and to non-italic if the text was already italiced, which is the typographic custom.
% To get another emphisizing style, reset the token \emphstyle
% USAGE: \emph{some_text}


\newif\ifemph 

\newtoks\emphstyle

\emphstyle={\ifemph \emphfalse \rm \else \emphtrue \it \fi}


\def\emph{%
   \bgroup 
   \the\emphstyle
   \afterassignment\checkbracer@@t \afterassignment\ignorespaces \let\testch@r=
} 

%=====================================================================================

% INSERTING COMMENTS %


% Use this macro to make comment a part of text that you want to temporarily disable.
% Begin the comment with \begincomment (or simply \comment) and end it with \endcomment.
% If you type "\commentoff", then every \begincomment...\endcomment construct will
% be disable, that is, the text between \begincomment ... \endcomment will be restituted.
% 
% NOTES: 1 this macro do not need to be put in separate lines as usual \comment macros
% but works like other macros. In particular, you can say \let\foo\begincomment 
% \let\otherfoo\endcomment and then use \foo and \otherfoo like \begincomment...\endcomment.
%   2 this macro takes into account balanced \begincomment ... \endcomment, that is,
% after comment, every balanced \begincomment ... \endcomment will be droped; this 
% is in general useful, but be sure the \begincomment ... \endcomment are well balanced.
%    3 IMPORTANT:  if you are typewritting some hebrew document from right
% to left and use some filter like revheb to redress the lines that are to be
% typeset from left to right (mathematic formulae, english inserted text etc.), then
% you must be aware of what the filter do if you type for example some unbalanced
% mathematic formula inside \comment ... \endcomment: for example, if you use \revheb 
% in hebrew major mode and type 
%    \begincomment 
%   $$ ax+b 
%   \endcomment
% then revheb will 
% generate a mirror file containnig 
%    \begincomment 
%    ax+b 
%    \endcomment 
%   $$
% because the $$ in the source file is interpreted as a closing double symbol sign;
% so, \begincomment will generate an error message. To avoid this, you have to be sure,
% when you typeset from right to left and use a filter to redress some latin text,
% that the openning and closing symbols that the filter recognizes are well balanced 
% inside \begincomment... \endcomment.
%   4. the text between \begincomment...\endcomment will take approximatively the same 
% processing time as if it were not put inside comments (but without possibly
% inputed files inputed via some \input command); so, putting text inside 
% comments do not save (and neither add) processing time, unless this text contains 
% input commands that input others files.  



\newfastcount\c@mmentcount


\protected\def\begincomment{\c@mment@@}
\let\comment=\begincomment

\def\endcomment{\@endcomment@}  


\def\commentoff{%
   \warning{\comment is off}%
   \let\c@mment@@\relax \let\@endcomment@\relax
}


%                 --------------------------------------------


\let\c@mment@=\begincomment % to prevent bugs if the user redefine \begincomment to be something else, 
                            % after having typed \let\foo=\begincomment

\let\@endcomment@=\endcomment   % to prevent bugs if the user redefine \endcomment (see above)


\def\c@mment@@{%
   \c@mmentcount \@ne 
   \begingroup \afterassignment\g@bblec \let\tempvar@%
}


\def\g@bblec{%
   \ifx \tempvar@\@endcomment@ 
      \advance\c@mmentcount \m@ne
   \else \ifx \tempvar@\c@mment@ 
      \advance\c@mmentcount \@ne
   \fi\fi
   \ifnum\c@mmentcount=\z@ \let\nextg@bble\endgroup \fi 
   \nextg@bble%
}


\def\nextg@bble{\afterassignment\g@bblec \let\tempvar@}

%=====================================================================================

% VERBATIM TYPESETTING %


% 1) \verbatim (or \beginverbatim), \verbatim- (or \beginverbatim-)

% The following macro "\verbatim[-]" (or \beginverbatim[-]) allows verbatim mode, i.e 
% all what is written is copied  "as is" by TeX after the command \verbatim- have 
% been called. 
% If \verbatim- (or \beginverbatim-) is used, then every character after the hyphen 
% symbol will be displayed verbatim, INCLUDING the spaces and the end-of-lines 
% immediately following the hyphen.
% If \verbatim , followed by one or more blank spaces, tab characters or end-of-lines,
% is used, then it will act like another macro, in the sense that every space, tab 
% character or end-of-line immediately following this command will be ignored, and 
% only characters not included in this set will be displayed verbatim. But after
% such a character has been met, then the spaces, end-of-lines and tab characters
% will be also displayed verbatim.
%
% End your verbatim material by the macro "\endverbatim " 
% IMPORTANT: notice the blank space at the end of "\endverbatim ", 
% even if a non-character has to appear after \endverbatim, like a point.
% This blank space (or tab character), and any other one following it
% will be ignored, like any other macro (\endverbatim behaves like any other
% macro like \relax, except that it needs a blank space, a tab space, or 
% an end-of-line character just after it).
% For example, \endverbatim. will not end the verbatim mode, but
% \endverbatim . will (and the blank space following the command will be ignored).
% If it is desired to introduce a blank space just after "\endverbatim", use
% \endverbatim { } or anything else, just as for any other macro (but don't forget
% the blank space (or tab, EOL) just after \endverbatim).
%
% Sometimes, it is useful to use the visible space symbol of the typewritter
% font; so the macro "\visiblespace-" is devoted to it: if "\visiblespace-"
% appears inside the verbatim material, then it will be interpreted as the visible 
% space symbol of the typewritter font (note that you can define abbreviations, 
% e.g. \let\vspace=\visiblespace).
% Please, pay attention to the hyphen at the end of \visiblespace (or of your 
% abbreviation). 
% NOTE: the visible space is the expansion of \ttspace, which is, by default, 
% defined by \chardef\ttspace='40 (the visible space of the typewritter font).
% You may want to redefine it as you wish. 
%
% You can define abbreviations for the macros "\verbatim" and "\endverbatim", say 
% \let\verb=\verbatim and \let\endv=\endverbatim but a blank space (or a tab
% or and EOL) has still to be put just after the \endv like abbreviations.
%
% You can redefine the space length devoted to the "tab" character with the 
% macro \tabspace; for example, \def\tabspace{\kern 2ex} will set the tab 
% character space to 2ex. By default, the tab character space is set to 3ex. 
%
% For hebrew, if you want your verbatim macro from left to right, 
% type "\nohebrewtext" before  "\verbatim" and "\hebrewtext" after "\endverbatim" 
% (provided you have input the file hebrew.adapt).
%
% It is possible to have commands that escape the verbatim mode to execute some tasks:
% To achieve this, it suffices to define a macro whose name ends with the string
% "SpecialVerbatim" and contains the desired sequence of commands; after this is done,
% the same macro, without the part "SpecialVerbatim" will escape the verbatim mode 
% and execute the relevant tasks. For instance, suppose that you want a macro that you 
% hope to name \mytask, put \hskip 10pt hello word\hskip 10pt; define the following macro:
% \mytaskSpecialVerbatim{\hskip 10pt Hello word\hskip 10pt}. Then inside the 
% \verbatim ... \endverbatim, you can use \mytask as an ordinary macro, except that
% a blank space (or a tab, EOL) must be put just after this macro. This blank space
% (or tab, EOL) will be ignored, but not the subsequent spaces (tabs or EOLs).
% In this way, one can introduce \break and \nobreak type macros etc. 
% Notice also that this feature can be used to introduce the string "\verbatim" or 
% "\endverbatim" inside a \verbatim ... \endverbatim pair, if this is desired: 
%  simply define, say, 
% \def\myevSpecialVerbatim{\string\endverbatim} as explain above, and use 
% \myev.
% 
% The token \everyverbatim is expanded at the beginning of each line. You can 
% define it as you wish, but by default, it is designed for allowing line 
% numbering (see below). 
% If you just desire to insert something inside the default \everyverbatim, you 
% can use \append\foo(to:)\everyverbatim or \prepend\foo(to:)\everyverbatim.
%
% For convenience, a macro \nolinebreakhere allows to prevent a line breaking
% which is often needed during typesetting. One can define an abbreviation for it,
% e.g. \let\nobrSpecialVerbatim=\nolinebreakhereSpecialVerbatim, and the use \nobr 
% to prevent a carriage return to be interpreted as a new line.
% Another way to obtain exactly the same result is to type
% \def\nobrSpecialVerbatim{}.
%
% Finally, you can number the lines: if you type \numverbatim alone, lines 
% will be numbered as they appear in your source file, but if you set the count 
% number \verbatlinecount (for  example "\verbatlinecount=1 ", the numeration of 
% the lines will start at this number (\verbatlinecount is automatically reset
% to -1 after each call of \verbatim, so that by default, the numbering appears
% as in the source file). 
% To disable \numverbatim, type \nonumverbatim.
% Also, you can control the length of the line numbers by setting \verbatnumlength 
% to some number (by default, it is 3, so line numbers will be right justified 
% inside a box of width 3 times the width of a "0").
%
% The "\Verbatim[-]" (or \beginVerbatim[-]) macro is exactely the same as "\verbatim[-]", 
% except that every space (but not tabs) is automatically made visible (using \tt font
% visible space). This may be useful in some circumstances where you have to make a lot
% of spaces visible. 
%
% USAGE: 
%         1. \verbatim-verbatim_material\endverbatim  
%             or \verbatim   verbatim_material\endverbatim
%          2. \Verbatim-verbatim_material\endverbatim 
%           or \Verbatim verbatim_material\endverbatim
%
% IMPORTANT REMARKS: if you use unusual characters like "§" that are not usually
% in the keyboards, then you have to make them "\char" before you use \verbatim,
% or eventually to introduce "\makechar\§" in the macro \makecharverb@ below.
%


\newif\ifnumverbatim

\let\numverbatim=\numverbatimtrue

\let\nonumverbatim=\numverbatimfalse


\newfastcount\verbatlinecount 

\verbatlinecount=-1

\newfastcount\verbatnumlength 

\verbatnumlength=3

   
\def\tabspace{\hskip \thr@@ ex}   % the tab character

\chardef\ttspace='40   %the visible space of the typewritter font, may be redefined%


\def\nolinebreakhereSpecialVerbatim{}%   

%--------------------------------------------------------------------------------------------

\let\@@sp@ce=\space

\def\visiblespace{\visiblespace}  % to display the space characters in the tt font

\protected\def\verbatim{\begingroup   \@@makecharverb \@@makespecialverb \@@makedefv \@@makeslash \@@makeactivehyphen \@@verbatim } 

\def\@@verbatim#1{%
   \aftergroup\verbatlinecount\aftergroup\m@ne 
   \def\testch@r{#1}%                  
   \ifx\testch@r\@@activehyphen\relax \def\n@xt{\@@verbatimA}%
   \else \ifx\testch@r\@@activespace \def\n@xt{\@@verbatimB}%
   \else \ifx\testch@r\@@standardEOL \def\n@xt{\@@verbatimB}%
   \else \ifx\testch@r\@@activetab \def\n@xt{\@@verbatimB}%
   \else \error{USAGE: \noexpand\verbatim must be immediately followed %
               by one of the following tokens: -, space, tab, or end-of-line.}%
   \fi\fi\fi\fi 
   \n@xt
}

\def\beginverbatim{\verbatim}

\protected\def\Verbatim{\begingroup \let\sp@ce\ttspace \@@makecharverb \@@makespecialverb \@@makedefv \@@makeslash \@@verbatim} 

\def\beginVerbatim{\Verbatim}

\def\@endverbatim@{\@endverbatim@}

\let\endverbatim=\@endverbatim@

\newfasttoks\everyverbatim

\everyverbatim={%    %the material put at the beginning of each line to number it
   \setbox\t@mpbox \hbox{0}\tempdimen@\the\dimexpr\verbatnumlength\wd\t@mpbox% 
   \ifnumverbatim
      \parindent \tempdimen@ \globalindent
      \ifnum\verbatlinecount=\m@ne
         \everypar{%
            \leavevmode \hang 
            \ifheb\rlap{\hbox to \tempdimen@{\the\inputlineno \hss}}\quad
            \else \llap{\hbox to \tempdimen@{\hss \the\inputlineno}}\quad
            \fi
         }%   
      \else
         \everypar{%
            \leavevmode \hang 
            \ifheb\rlap{\hbox to \tempdimen@{\the\verbatlinecount\hss}}\quad
            \else \llap{\hbox to \tempdimen@{\hss\the\verbatlinecount}}\quad
            \fi
            \advance\verbatlinecount \@ne
         }%
      \fi
   \else 
      \noglobalindent   
       \leavevmode 
   \fi  
}% 

%         ---------------------------------------

% Please, don't add or remove any space or anything else to the following macros 
% that are very fragile; also, the percent signs at the end of some lines are necessary.


\let\sp@ce=\space   

\def\@@verbatimA{%
   \tt%
   \the\everyverbatim
}

\def\@@verbatimB#1{%
   \def\testch@r{#1}%
   \ifx\testch@r\@@standardEOL \def\n@xt{\@@verbatimB}%
   \else \ifx\testch@r\@@activespace \def\n@xt{\@@verbatimB}%
   \else \ifx\testch@r\@@activetab \def\n@xt{\@@verbatimB}%
   \else \@@verbatimA \def\n@xt{#1}% 
   \fi\fi\fi
   \n@xt%
}

\def\@@SpecialVerbatim{SpecialVerbatim}

{%
\obeylines \obeyspaces\makeactive\^^I%
%
\gdef\@@standardEOL{^^M}%
%
\gdef\@@activespace{ }%
%
\gdef\@@activetab{^^I}%
%
\gdef\@@makecharverb{%
\makechar\{\makechar\}%
\makechar\$\makechar\^\makechar\&\makechar\%\makechar\#\makechar\§%
\makechar\@\makechar\~\makechar\_\makechar\^^K\makechar\^^A%
\makeactive\^^M\makeactive\ \makeactive\^^I\makeactive\`\@@verbquote%  
\makeactive\-\@@verbhyphen%
}%
%
\gdef\@@makespecialverb{\makeactive\\}%
%
\gdef\@@makedefv{%
\let^^I\tabspace\def^^M{\leavevmode\par}\def {\sp@ce}\@@verbquote\@@verbhyphen%
}%
%
\gdef\@@changedefv{%
\def^^I{\space\endcsname^^I}\def^^M{\space\endcsname\par\penalty\z@}\def {\space\endcsname }%
\@@changehyphen\@@changequote%
}%
%
\gdef\@@vtestrout#1{%
\expandafter\@@verbprocess\string#1%
\expandafter\ifx\csname\the\temptoks@\endcsname\@endverbatim@%
\def\n@xt{\endgroup\afterassignment\ignorespaces\let\tempvar@=}%
\else\expandafter\ifx\csname\the\temptoks@\endcsname\visiblespace%
\def\n@xt{\ttspace\@@makedefv\@@makeslash\let\tempvar@=}%
\else\expandafter\ifx\csname\the\temptoks@\@@SpecialVerbatim\endcsname\relax%
\string#1\unskip\def\n@xt{\@@makedefv\@@makeslash}% 
\else\def\n@xt{\csname\the\temptoks@\@@SpecialVerbatim\endcsname\@@makedefv\@@makeslash\let\tempvar@=}%
\fi\fi\fi%
\let^^I\tabspace\let^^M\endgraf%
%\expandafter\show\csname\the\temptoks@\endcsname%
\n@xt%
}%
%
\catcode`\$=0\makeactive\\%
%
$gdef$@@makeslash{%
$def\{$@@changedefv$def\{$space$endcsname\}$expandafter$@@vtestrout$csname}%
}%
%
$makeactive$`%
$gdef$@@changequote{$def`{$space$endcsname$lq}}%
%
$makeactive$-%
$gdef$@@activehyphen{-}%
$gdef$@@changehyphen{$def-{$space$endcsname$@@@hyphen}}%
$gdef$@@verbhyphen{$def-{$relax$@@@hyphen}}%
}%
\def\@@makeactivehyphen{\makeactive\-}

\def\@@@hyphen{-}

\def\@@verbprocess#1#2 {\temptoks@={#2}}

%=====================================================================================

% INPUT VERBATIM %        

% The following macro "\inputverbatim" allows input verbatim of a file.
% Unlike the previous \verbatim macro, a special character is devoted to 
% the visible space of the typewritter font: by default, it is the ASCII character
% 127 (i.e. ), but you can redefine it as follows: 
% suppose you want the key  "j" represent the visible space in your typed material; 
% then type :  "\ttspacechar=j" before calling \inputverbatim.  
%
% You can also redefine the space devoted to the "tab" character;  
% for example: \def\tabspace{\kern 2em} (by default, the tab character is set to 3 em). 
%
% For hebrew, if you want your verbatim macro from left to right, 
% type "\nohebrewtext" before  "\inputverbatim" and "\hebrewtext" after the whole command
% (provided you have input the file hebrew.adapt)  
%
% The token \everyinputverbatim is expanded at the beginning of each line. You can 
% define it as you wish, but by default, it is designed for allowing line 
% numbering (see below). 
% If you just desire to insert something inside the default \everyinputverbatim, you 
% can use \append\foo(to:)\everyinputverbatim or \prepend\foo(to:)\everyinputverbatim.
%
% Finally, you can number the lines: if you have typed \numverbatim, then the lines will 
% be numbered as they appear in the file (the default). But if \verbatlinecount is set 
% to some positive value (e.g: \verbatlinecount=10), then the numbering will begin from 
% this set value. By default, \verbatlinecount is reset to 1 after every call of 
% \inputverbatim.
% To disable \numverbatim, type \nonumverbatim and conversely.
% You can also control the way lines numbers will be displayed by setting
% \verbatnumlength (see above).
%
% USAGE: \inputverbatim file_name 


\protected\def\ttspacechar=#1{%
   \if\isvoid{#1}\let\spacechar@\relax
   \else
   \begingroup
      \makeactive#1 \makechar\@%
      \scantokens\expandafter{\gdef\spacechar@{#1}}%
    \endgroup   
     \fi
}%      %to set the default key character one has to type in order to  obtain the space 
   %symbol of the typewritter font (to use in \inputverbatim).     

{%
\catcode`\=12 % in order not to generate an error in the following line
\ttspacechar=%      %the default visible space symbol 
}%


\protected\def\inputverbatim#1 {%
   \begingroup
   \aftergroup\verbatlinecount\aftergroup\m@ne % since this count is the same as for the \verbatim macro
   \ifnum\verbatlinecount=\m@ne
      \verbatlinecount=\@ne % line numbering allways appears as in the source file
   \fi   
   \emptylineprocess={%
      \ifeof\t@mpread \let\f@reverydrap\z@% 
      \else \leavevmode\null\endgraf 
      \fi
      }%
   \setbox\t@mpbox\hbox{0}\tempdimen@ \the\dimexpr\verbatnumlength\wd\t@mpbox\relax
   \let\do\makeother  \dospecials
   \preinputverbatim@  \tt  \obeylines \obeyspaces 
   \the\everyinputverbatim
   \foreveryline \@line (in:)#1(do:){\@line\endgraf}% 
  \endgroup
}


\newfasttoks\everyinputverbatim


\everyinputverbatim={%    %the material put at the beginning of each line to number it
   \setbox\t@mpbox \hbox{0}\tempdimen@\the\dimexpr\verbatnumlength\wd\t@mpbox% 
   \ifnumverbatim
      \parindent \tempdimen@ \globalindent
      \everypar{%
         \leavevmode \hang 
         \ifheb\rlap{\hbox to \tempdimen@{\the\verbatlinecount\hss}}\quad
         \else \llap{\hbox to \tempdimen@{\hss\the\verbatlinecount}}\quad
         \fi
         \advance\verbatlinecount \@ne
      }%
   \else 
      \noglobalindent   
      \leavevmode 
   \fi  
}% 

%         ----------------------------------

%(please, don't add spaces or tabs to the following inner macro and don't try 
% to change it!!! arggghhhhh!!!)%

{%                    %all the percent signs are necessary here%
\makeactive\^^M\obeyspaces 
\makeactive\^^I% 
%
\gdef\preinputverbatim@{%
\makeactive\^^I\let^^I\tabspace%
\ifx\spacechar@\relax\else%
\expandafter\makeactive\expandafter{\spacechar@}%
\expandafter\let\spacechar@\ttspace%
\fi%
\@@verbquote%
}%       % end \preinputverbatim
}

%===================================================================================
                     
% FILE TO COMMUNICATE WITH THE SHELL PROGRAM 

% the following name of file can be used to comunicate with the shell program

{
\catcode`\_=11
\gdef\Texcontrolfile@@{TEX_INTERFACE.DOS}
}

\newwrite\interface@
% Indicate in the control file that hebtex has been input:

\immediate\openout\interface@\Texcontrolfile@@ 
\immediate\write\interface@{REM Please, don't erase this file.}%
\immediate\write\interface@{SET HEBTEX=1}
\let\@@TexcontrolfileOpened\true

%===================================================================================

% INDICATE TO THE SHELL PROGRAM THAT THE REVHEB FILTER PROGRAM SHOULDN'T BE USED

% This necessitate two passes to take effect:

\def\norevhebuse{%
   \unless\ifis\@@TexcontrolfileOpened\true
      \immediate\openout\interface@\Texcontrolfile@@ 
      \immediate\write\interface@{REM Please, don't erase this file.}%
   \fi   
   \immediate\write\interface@{SET REVHEBDRAP=1}%
   \glet\@@TexcontrolfileOpened\true
}

%===================================================================================

\def\@@normalexit{%
   \unless\ifis\@@TexcontrolfileOpened\true
      \immediate\openout\interface@ \Texcontrolfile@@ 
      \immediate\write\interface@{REM Please, don't erase this file.}% 
   \fi
   \write\interface@{SET TeXnormalexit=1}%
   \closeout\interface@ 
}   

\append\@@normalexit(to:)\everyend

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\restoreatcatcode

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% end of file hebtex.mac
% Written by Michael Bensimhoun.




==> hfonts.mac <==
% File hfonts.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003


		    	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            %% DEFINITIONS AND MACROS RELATED TO HEBREW FONTS %%
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

		% REDIRECTING IN CASE WHERE LUATEX IS THE PROCESSOR ENGINE
			
\redirectluatex{hfonts}{mac}

\newpackage hfonts.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% The following macros allow customized use of the hebrew fonts: for example, the call
% "\hebfont frrl" will load the frank ruehl font family, the default size being ten 
% points and the default style being non slanted, non bold and non enlighted.
% Then, you have to set the size of the fonts using one of the macros "\fiveheb" 
% (scaled 500), "\sixheb" (scaled 600), "\tenheb" (scaled 1000), \elevenheb (scled 1100),
% "\twelveheb" (scaled 1200), "\bigheb" (scaled 1440), "\bbigheb" (scaled 1728), 
% \bbbigheb (scaled  1074), \Bigheb (2488), \BBigheb (2986), \BBBigheb (3583), 
% \vbigheb (4299), vbbigheb (5160), \vbbbigheb (6192), \vBigheb (7430), 
% \vBBigheb (89116), and \vBBBigheb (10699), the default value being \tenheb. 
% Finally, you can use "\heb" (standart shape), "\slheb" (slanted), "\lsheb" 
% (leftslanted), "\bfheb" (boldface), "\bsheb" (slanted bold), "\ltheb (light)", 
% and "\bbheb" (bold bold) to set the style of the shape, exactly as you use the control 
% sequences \rm, \sl, \bf etc... in the classic Tex typewritting.
% You have to notice these important things: 
% 1) not all the styles are available for every font family: for example, there is 
% no bold bold style for the frank ruehl family; so the call \bbheb will do nothing .
% Similarly, not all the size are available for all font family and a call to an 
% inexistant font size will do nothing. Finally, some fonts have no nikud.
% 2) the families defined in this package are:
% frrl (Frank ruehl), hdas (Hadassa for hebrew), ntam (Narkiss Tam), nksm (Narkissim),
% rdvd (?) , rhrn (?), jeru (Jerusalem), tavi (tel aviv), dsea (DeadSea), 
% ojaf (OldJaffa), frfnt (a nice version of frank ruehl), ralx (cursive -Ralex- ), 
% and rshi (Rashi cursive).  
% 3) the macros \loadfrrl, \loadhdas, \loadntam, etc... are also available for direct
% loading of the font families if you don't want to use \hebfont (for temporary font 
% changes for example); then you have to call the corresponding fonts directly by their 
% name (\frsl, \frbf,... for example) since the macros \heb , \slheb etc... are defined 
% inside % the macro \hebfont.
% 4) the idea behind the scaling factors is that of magstep:
% 1440=1200*1.2, 1728=1440*1.2, 2074=1728*1.2 etc...
% 5) to include a new font foo, you have only to define a macro \loadfoo in the same 
% manner as the macros \loadfrrl, \loadjeru etc... 
% 6) to include a new font at the current size (that is \hebfontsize), you can also use 
% the macro \l@adfnt#1#2 where the first argument is the real name of the font (that is
% that of the corresponding tfm file) and #2 is the user defined name of the font:
% for example \l@adfnt{foo}{myfont} will load the font foo at the current  size
% and name it myfont; then you could use this font by typing \myfont and some 
% hebrew text. 

 
%FOR INFORMATION: 

% The following fonts are new_code tabled and are also available at all scaling factor:
% jeru (Jerusalem_nc): very nice and styled, dsea (DeadSea_nc): very nice and 
% more classic, tavi (TelAviv_nc): simple (fax style), ojaf (OldJaffa_nc): 
% a simple font. 
% Unfortunately, they have no nikud.
% The fonts  frrl (Frank ruehl), hdas (Hadassa for hebrew), ntam (Narkiss Tam), nksm 
% (Narkissim), rdvd and rhrn have nicely placed nikud but are not available at 
% all scaling factors; the possible scales are: 500, 600, 1000, 1200, 1440, 1728, 2074.
% The following fonts (in the system directory) are available at all scaling factor:
% redis7/8/9/10/12/17 : a very simple hebrew font , crlm10: bold and simple, 
% crlmsl: bold and left slanted, fr: bold "rondelette" and nice. For these fonts,
% it can be useful to use the rashi environment. They have no nikud.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% SOME CAUTIONS:

\input hebtex.mac
\input hebrew.adapt

\input fonts.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ALLOWING PRIVATE CONTROL SEQUENCES

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


\newfastcount\hebfontsize   \hebfontsize=1000    %default is tenpoint%

\newfastcount\hebstylecount \hebstylecount=0     %default is non-slanted and non-bold

\newfastcount\hebfontnum	\hebfontnum=10     % count to classify fonts 	


\def\hebfamilyname{nksm}                     %default font is Narkissim%

\def\hebsizename{ten}                        %default%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% USAGE:  \hebfont "fontfamilyname" : 
% load the "fontfamilyname family and switch to the simple
% style in this family, at ten point.



\protected\def\hebfont#1 {%
	\edef\hebfamilyname{#1}%
	\expandafter\ifx \csname load\hebfamilyname\endcsname\relax 
		\error{\noexpand \hebfont: the setting related to the font %
				"#1" haven't been done in the file \hebfont.mac}%
	\else \expandafter\csname\hebsizename heb\endcsname 
	\fi
}

%====================================================================================


% USAGE: \heb, \slheb, etc....: switch to the nonstyled, slanted style, etc... 
% of the set font family.



\protected\def\heb{\hebstylecount=0 \csname\hebsizename\hebfamilyname\endcsname}  
								%standard%
\protected\def\itheb{\hebstylecount=1 \csname\hebsizename\hebfamilyname sl\endcsname} 
								%italic%
\protected\def\slheb{\hebstylecount=2 \csname\hebsizename\hebfamilyname sl\endcsname} 
								%slanted%
\protected\def\bfheb{\hebstylecount=3 \csname\hebsizename\hebfamilyname bf\endcsname} 
								%bold%
\protected\def\bsheb{\hebstylecount=4 \csname\hebsizename\hebfamilyname bs\endcsname} 
								%sl bold%
\protected\def\ltheb{\hebstylecount=5 \csname\hebsizename\hebfamilyname lt\endcsname} 
								%light%
\protected\def\lsheb{\hebstylecount=6 \csname\hebsizename\hebfamilyname ls\endcsname} 
								%left sl%
\protected\def\bbheb{\hebstylecount=7 \csname\hebsizename\hebfamilyname bb\endcsname} 
								%bld bold%

\let\עברית=\heb

\let\משופע=\itheb

\let\נטוי=\slheb

\let\מודגש=\bfheb

\let\מודשפע=\bsheb

\let\מודגשמאד=\bbheb


%                  ==================================================

% USAGE: \tenhen, \bigheb, etc. swith to the scaled version of the current font.


\protected\def\vBBBigheb{\hebfontnum 25 \vBBBigrom \makeheb@{10699}{vBBBig}}
\protected\def\vBBigheb{\hebfontnum 24 \vBBigrom \makeheb@{8916}{vBBig}}
\protected\def\vBigheb{\hebfontnum 23 \vBigrom \makeheb@{7430}{vBig}}
\protected\def\vbbbigheb{\hebfontnum 22 \vbbbigrom \makeheb@{6192}{vbbbig}}
\protected\def\vbbigheb{\hebfontnum 21 \vbbigrom \makeheb@{5160}{vbbig}}
\protected\def\vbigheb{\hebfontnum 20 \vbigrom \makeheb@{4299}{vbig}} 
\protected\def\BBBigheb{\hebfontnum 19 \BBBigrom \makeheb@{3583}{BBBig}}
\protected\def\BBigheb{\hebfontnum 18 \BBigrom \makeheb@{2986}{BBig}}
\protected\def\Bigheb{\hebfontnum 17 \Bigrom \makeheb@{2488}{Big}}
\protected\def\bbbigheb{\hebfontnum 16 \bbbigrom \makeheb@{2074}{bbbig}}
\protected\def\bbigheb{\hebfontnum 15 \bbigrom \makeheb@{1728}{bbig}}
\protected\def\bigheb{\hebfontnum 14 \bigrom \makeheb@{1440}{big}}
\protected\def\thirteenheb{\hebfontnum 13 \bigrom \makeheb@{1300}{thirteen}}
\protected\def\twelveheb{\hebfontnum 12 \twelvepoint \makeheb@{1200}{twelve}}
\protected\def\elevenheb{\hebfontnum 11 \elevenpoint \makeheb@{1100}{eleven}}
\protected\def\tenheb{\hebfontnum 10 \tenpoint \makeheb@{1000}{ten}}
\protected\def\nineheb{\hebfontnum 9 \ninepoint \makeheb@{900}{nine}}
\protected\def\eightheb{\hebfontnum 8 \eightpoint \makeheb@{800}{eight}}
\protected\def\sevenheb{\hebfontnum 7 \makeheb@{700}{seven}}
\protected\def\sixheb{\hebfontnum 6 \makeheb@{600}{six}}
\protected\def\fiveheb{\hebfontnum 5 \makeheb@{500}{five}}


\let\עבריתחמש=\fiveheb
\let\עבריתשש=\sixheb
\let\עבריתשבע=\sevenheb
\let\עבריתשמונה=\eightheb
\let\עבריתתשע\ninehen
\let\עבריתעשר=\tenheb
\let\עבריתאחתעשרה=\elevenheb
\let\עבריתשתייםעשרה=\twelveheb
\let\עבריתשלושעשרה=\thirteenheb
\let\עבריתגדולה=\bigheb
\let\עבריתגגדולה=\bbigheb
\let\עבריתגגגדולה=\bbbigheb
\let\עבריתענקית=\Bigheb
\let\עבריתעענקית=\BBigheb
\let\עבריתעעענקית=\BBBigheb
\let\עבריתגדולהמאד=\vbigheb
\let\עבריתגגדולהמאד=\vbbigheb
\let\עבריתגגגדולהמאד=\vbbbigheb
\let\עבריתענקיתמאד=\vBigheb
\let\עבריתעענקיתמאד=\vBBigheb
\let\עבריתעעענקיתמאד=\vBBBigheb




\protected\def\makeheb@#1#2{%
	\hebfontsize=#1 % 
	\edef\hebsizename{#2}%
	\expandafter\ifx\csname #2\hebfamilyname\endcsname\relax
		\csname load\hebfamilyname\endcsname
	\fi
	\csname\c@urrhebstyle\endcsname
}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% These macro are to switch from hebrew to cmr fonts, while preserving the font styles 
% (i.e \rm, \sl, \bf). They also matche the sizes of the fonts.
% For example, one can define a macro \lrt#1{{\beginL\samefontstyle #1\endL}}
% and then a call of the form \lrt{hello word} will display the words "hello words" 
% in the same style and the same size as the current hebrew font (\heb, \bfheb, \bsheb).


\defifundefined\ls{\sl}


\protected\def\samefontstyle{%
	\ifcase \numexpr \hebfontnum - 8 \relax
	 	\eightrom \or \ninerom \or \tenrom \or \elevenrom \or \twelverom
	  	\or \thirteenrom \or \bigrom \or \bbigrom \or \bbbigrom \or \Bigrom 
		\or \BBigrom \or \BBBigrom \or \vbigrom \or \vbbigrom \or \vbbbigrom 
		\or \vBigrom \or \vBBigrom \or \vBBBigrom
	\else \tenrom
	\fi 
	\ifcase\hebstylecount
		\rm \or \it \or \sl \or \bf \or \bs \or \or \ls 
	\else \rm
	\fi
} 

% The same as the previous but to switch from english to hebrew fonts:%

\protected\def\samehebfontstyle{%
	\ifcase \numexpr \fontnum - 8 \relax
	 	\eightheb \or \nineheb \or \tenheb \or \elevenheb \or \twelveheb
	  	\or \thirteenheb \or \bigheb \or \bbigheb \or \bbbigheb \or \Bigheb 
		\or \BBigheb \or \BBBigheb \or \vbigheb \or \vbbigheb \or \vbbbigheb 
		\or \vBigheb \or \vBBigheb \or \vBBBigheb
	\else \tenheb
	\fi
	\ifcase\stylecount 
		\heb \or \or \or \or \itheb \or \bfheb \or \slheb \or \bsheb
		\or \bsheb \or \or \heb \or \heb \or \slheb \or \itheb \or \or \heb %
		\or \itheb \or \bfheb 
	\else \heb 	
	\fi
}	

	
\protected\def\hebrew{%
	\iflocalheb \csname\c@urrhebstyle\endcsname
	\else \samehebfontstyle
	\fi
}

\protected\def\roman{%
	\iflocalheb \samefontstyle
	\else \csname\currentstyle\endcsname 
	\fi
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%INNER MACROS:



\protected\def\c@urrhebstyle{%
	\ifcase\hebstylecount heb\or itheb\or slheb\or bfheb\or %
	bsheb\or ltheb\or lsheb\or bbheb\fi
}

%           -------------------------------------------


%LOADING FONTS MACROS

	
%the following suffixes holds: 
%	none - standart shape for the given font
%	lt - light  (i.e enlighted shape)
%	sl - slanted
%	ls - left slanted
%	bf - boldface
%	bs - slanted boldface
%	bb - bold bold



\def\loadfrrl{%                        %Frank Ruehl font for Hebrew%
	\l@adfnt{rfrklum}{frrl}%
	\l@adfnt{rfrklrm}{frrlsl}%
	\l@adfnt{rfrklub}{frrlbf}%
	\l@adfnt{rfrklrb}{frrlbs}%
	\stdnikud
}

\def\loadhdas{%                        %Hadassa for Hebrew%
	\l@adfnt{rhdasum}{hdas}%
	\l@adfnt{rhdasrm}{hdassl}%
	\l@adfnt{rhdasub}{hdasbf}%
	\l@adfnt{rhdasrb}{hdasbs}%
	\stdnikud
}

\def\loadntam{%                        %Narkis Tam for Hebrew%
	\l@adfnt{rntamum}{ntam}%
	\l@adfnt{rntamrm}{ntamsl}%
	\l@adfnt{rntamlm}{ntamls}%
	\l@adfnt{rntamub}{ntambf}%
	\l@adfnt{rntamuk}{ntambb}%
	\stdnikud
}

\def\loadnksm{%                       %Narkisim%                                
	\l@adfnt{rnksmum}{nksm}%
	\l@adfnt{rnksmul}{nksmlt}%
	\l@adfnt{rnksmrm}{nksmsl}%
	\l@adfnt{rnksmlm}{nksmls}%
	\l@adfnt{rnksmub}{nksmbf}%
	\stdnikud
}

\def\loadrdvd{%                        %A clear and styled font%
	\l@adfnt{rdvidum}{rdvd}%
	\l@adfnt{rdvidrm}{rdvdsl}%
	\l@adfnt{rdvidub}{rdvdbf}%
	\l@adfnt{rdvidrb}{rdvdbs}%
	\stdnikud
}

\def\loadrhrn{%                         %A squared font%  
	\l@adfnt{rahrnum}{rhrn}%
	\l@adfnt{rahrnub}{rhrnbf}%
	\l@adfnt{rahrnuk}{rhrnbb}%
	\stdnikud
}

\def\loadjeru{%                      %not a fantastic font%            
	\l@@dfnt{Jerusalem_nc}{jeru}%
	\stdnikud
}

\def\loaddsea{%                     %DeadSea%
	\l@@dfnt{DeadSea_nc}{dsea}%
	\stdnikud
}

\def\loadojaf{%                     %OldJaffa%
	\l@@dfnt{OldJaffa_nc}{ojaf}%
	\stdnikud
}

\def\loadtavi{%                     %TelAviv%
	\l@@dfnt{TelAviv_nc}{tavi}%
	\stdnikud
}

\def\loadfrfn{%                     %Frank Ruehl version%
	\l@@dfnt{FR_nc}{frfn}%
	\l@@dfnt{FRSL_nc}{frfnsl}%
	\stdnikud
}

\def\loadralx{%                      %Hebrew Ralex cursive% 
	\l@adfnt{ralexum}{ralx}%
	\stdnikud
}         

\def\loadshsc{%                      %Hebrew Shalom cursive% 
	\l@@dfnt{ShalomScript10_nc}{shsc}%
	\stdnikud
}         


\def\loadrshi{                      %Rashi cursive -ralex- % 
	\l@adrashifnt{rashi2_nc}{rshi}%
	\l@adrashifnt{rashii2_nc}{rshisl}%
	\l@adrashifnt{rashib2_nc}{rshibf}%
	\l@adrashifnt{rashibi2_nc}{rshibs}%
        \rashinikud
}   


%          ===============================================


%Inner macros to easily loading fonts:%

\def\l@adfnt#1#2{%
	\global\expandafter\font\csname \hebsizename #2\endcsname=#1 \scaled \hebfontsize
	\relax
}


%since some fonts are 779/1000 the size of standart one:%
\def\l@@dfnt#1#2{%
	\tempcount@ \hebfontsize \multiply\tempcount@ 779 \divide\tempcount@ \@m
	\global\expandafter\font\csname \hebsizename #2\endcsname=#1 \scaled \tempcount@
	\relax
}


\def\l@adrashifnt#1#2{%        %because the Rashi fonts are twice the other ones%
	\tempcount@ \hebfontsize 
	\divide\tempcount@ \tw@
	\global\expandafter\font\csname\hebsizename #2\endcsname=#1 \scaled \tempcount@
	\rashinikud
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%NIKUD



\def\stdnikud{%              %this correspond to almost all font defined above
	\def\דגש-{\char"CC\relax}%
	\def\חולם-{\char"C9\relax}%
	\def\חטףסגול-{\char"C1\relax}%
	\def\חטףפתח-{\char"C2\relax}%
	\def\חטףקמץ-{\char"C3\relax}%
	\def\חיריק-{\char"C4\relax}%
	\def\מקף-{\char"CE\relax}%
	\def\מתג-{\char"CD\relax}%
	\def\סגול-{\char"C6\relax}%
	\def\סין-{\char"D2\relax}%
	\def\סוףפסוק-{\char"D3\relax}%
	\def\פסק-{\char"D0\relax}%
	\def\פתח-{\char"C7\relax}%
	\def\צירה-{\char"C5\relax}%
	\def\קמץ-{\char"C8\relax}%
	\def\קובוץ-{\char"CB\relax}%
	\def\קבוץ-{\char"CB\relax}%
	\def\רפה-{\char"CF\relax}%
	\def\שוא-{\char"C0\relax}%
	\def\שורוק-{ו\char"CC\relax}%
	\def\שח-{\char"A4\relax}%
	\def\שין-{\char"D1\relax}%
}

\def\rashinikud{%
	\def\חולם-{I}%
	\def\ווחולם-{\mylap{U}}%
	\def\חטףסגול-{\mylap{A}}%
	\def\חטףפתח-{\mylap{B}}%
	\def\חטףקמץ-{\mylap{C}}%
	\def\חטףחיריק-{\mylap{D}}%
	\def\מקף-{\mylap{N}}%
	\def\מתג-{\mylap{M}}%
	\def\סגול-{\mylap{F}}%
	\def\סין-{\char 177\relax}%
	\def\סוףפסוק-{:}%
	\def\פסק-{P}%
	\def\פתח-{\mylap{G}}%
	\def\צירה-{\mylap{E}}%
	\def\קמץ-{\mylap{H}}%
	\def\קובוץ-{\mylap{K}}%
	\def\רפה-{}%
	\def\שוא-{\mylap{J}}%
	\def\שורוק-{ו\char 149\relax}%
	\def\שין-{\char 176\relax}%
	\def\יי-{\char 130\relax}%
	\def\וו-{\char 128\relax}%
	\def\וי-{\char 129\relax}%

	\def\mylap##1{\hbox to -.6\p@{\hss ##1}\hbox to .6\p@{\hss}}%
	
	\def\dagesh->##1{%
		\tempcount@ \expandafter`##1 \advance\tempcount@ -80 
		\char\tempcount@\relax
	}%
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\loadnksm	%The default

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\restoreatcatcode

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% End of file, hfonts.mac
% written by Michael Bensimhoun


==> label.mac <==
% File label.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{label}{mac}

\newpackage label.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ALLOWING PRIVATE CONTOL SEQUENCES

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%SOME CAUTIONS%


% If correlated files haven't been input, make these control sequences empty:

\defifundefined\bigrom{}
\defifundefined\twelverom{}
\defifundefined\bigheb{}
\defifundefined\heb{}
\defifundefined\bfheb{}
\defifundefined\hebfont\hebfont#1 {}
\defifundefined\hebrewnum#1{}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

				%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
				% GENERAL LABELLING PROCESS  %
				%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

				
% The following macro \label#1#2#3[#4] allows cross references writting:
% #1 is the content of the label, #2 its name, #3 its class, and #4 an additional 
% information field (it may be void, but the brackets should be written).
% You can use any alphanumeric character in #2 and #3, and also every 
% character that is not "\", "{", "#", or an active character that has been defined to be a 
% list of command (like " ~ "); but you can use safely characters "&", "^", "_",  
% "`",  "|", and the usual alphanumeric characters like "*", "(", ")", "@", "+", 
% "0...9", etc.
% Of course, this macro is first of all supposed to be used in others macros.
% It writes in an auxiliary file the sequence:
% \labeled{expansion of #1}{expansion of #2}{expansion of #3}{expansion of \labelfolio}
% [expansion of #4]  where \labelfolio is equal to \folio if \pagenumstyle<2, and to 
% \hebrewnum else, % (but you can redefine \labelfolio do do anything).
% Also, if you have typed "\labelnote" (the default), some informations will be 
% displayed in the right margin (or the left margin in hebrew mode):
% the name of the label, the line it is called from, and the name of the file it is 
% called from (at least if you have inputed  your files with the macro \include). 
% Note that if \labelnote has been typed, \label will adjust the margins in 
% order to have place to write the margin informations.  
% In order to disable the whole feature of margin informations, type "\nolabelnote" 
% at the beginning of your file.
% Note: It may be more safe, and useful in some occasions, to type the command \uselabel 
% somewhere near the beginning of the document, even though this will not be necessary.
% in most cases.


%DEFAULT SPECIFICATIONS%

\font\eighttt=cmtt8

\newtoks\auxfilepath
\auxfilepath={}			% default for the auxiliary file directory is current 
                                       %directory%

\edef\auxfile{\jobname.aux}	% auxiliary default cross references file %  

\edef\newaux{new\jobname.aux}	% auxiliary file for independent cross references% 

\newif\iflabelname		% internal conditional
\labelnametrue			% don't change this value unless you know what you do

\newfasttoks\marginfntlb
\marginfntlb={\pretolerance 300 \tolerance 10000 \eighttt}
					% default is \eightrom size, typewriter, for the label margin font%

\newfastdimen\marginwidth
\marginwidth=0.9 in		% default is 0.9 inch for the margin width%

\newfastdimen\margdist
\margdist=5pt			% default distance of the margin from the end 
				% of the line%

\def\labelfolio{\ifnum\pagenumstyle=\tw@ \hebrewnum{\pageno}\else \folio \fi}

\hypertext 			% enable hypertext features as specified in hebtex
   
\colors				% enable color feature, essentially for hyperlinks

\let\labelverbose=\true		% be verbose (alternative is \let\labelverbose=\false)


%NEW VARIABLES AND CONDITIONALS%



\ifdefined\ifopenauxfile \comment \fi   % since \ifopenauxfile and \auxoutfile are 
					% defined in other files

\newread\auxoutfile
					
\newif\ifopenauxfile
\iffalse \endcomment \fi 

\newif\iflabelre@den 

\newif\iflabelnote      
\let\labelnote=\labelnotetrue
\let\nolabelnote=\labelnotefalse

      
%MACROS%


\newif\iftestlabel@

\newif\iferr@r


\protected\def\label#1#2#3[#4]{%
 \unless\iftesting		% to avoid use of double labeling error in testing boxes
	\iflabelre@den
	\else
		% the next tempbox is necessary to avoid a curious bug that introduces a breaklines, and that appeared only 
		% whenever the label is used after the \cite command of bibtex.mac:
		\setbox\t@mpbox=\vbox{\checkedinput{}{\the\auxfilepath\auxfile}}%  
		\global\labelre@dentrue 
	\fi
	\ifopenauxfile
	\else 
		\global\openauxfiletrue
		\immediate\openout\auxoutfile\auxfile
	\fi
	\testlabel@true
	\let\templabelfolio@\labelfolio
	\ifcsname \detokenize{#2/#3/lb@}\endcsname	% duplicate labels gives error %
						% unless they come from the aux file % 
		\csname\detokenize{#2/#3/lb@}\endcsname
	\fi
	\testlabel@false
	\iferr@r \labelerr@r{#2}{#3}\err@rfalse\fi
	\edef\@@tempvar{#1}%
	\expandafter\xdef\csname\detokenize{#2/#3/lb@}\endcsname{%
		\noexpand\@perate@nlb{\@@tempvar}{\templabelfolio@}[#4]%
	}%
	\hyperanchor{\detokenize{#2.#3}}%
	\edef\toFile@@@{{#1}{#2}{#3}[#4]}%
	\expandafterafter\@@@writeToAuxFile{\toFile@@@}%
	\iflabelnote \@@buildmarginnote{#1}{#2}\@@themarginnote \fi
	\ifis\forcebuildlabelnote\true 
		\iflabelnote \else \@@buildmarginnote{#1}{#2}\fi
	\fi	
 \fi	
}

\let\forcebuildlabelnote\false

\def\@@buildmarginnote#1#2{%
	\gdef\@@themarginnote{%
		\ifheb  
			\ifdim\@@innermarginsize < .8\inch 
			   \tempdimen@\hsize \divide\tempdimen@\@m \relax
		   	\multiply\tempdimen@\mag \relax
			   \tempdimen@ \dimexpr \p@perwidth-\tempdimen@-\@@innermarginsize \relax
			   \ifdim \tempdimen@ > \dimexpr .8\inch - \@@innermarginsize 
				\gadvance\@@innermarginsize\dimexpr .8\inch - \@@innermarginsize \relax
		   	\else \gadvance \@@innermarginsize\tempdimen@ \relax
			   \fi
			   \d@cmargin \@@innermarginsize
			\fi 
		\lmarginnote{%
				\hbox to \z@{\the\marginfntlb\detokenize{#2}\hss}\endgraf
 				\leavevmode 
				\hbox to \z@{%
					\ltr{\the\marginfntlb\roman 
						\inputfilename,\ \the\inputlineno
					}%
					\hss
				}%
			}{\marginwidth}{\margdist}%
		\else 
			\tempdimen@ \hsize  \divide\tempdimen@\@m \relax
			\multiply\tempdimen@ \mag \relax
			\tempdimen@ \dimexpr \p@perwidth-\tempdimen@-\@@innermarginsize \relax 
			\ifdim\tempdimen@<.8\inch  
				\ifdim\@@innermarginsize>\dimexpr .8\inch-\tempdimen@ 
				   \gadvance\@@innermarginsize\dimexpr \tempdimen@-.8\inch\relax
				\else \global\@@innermarginsize\z@
				\fi
				\d@cmargin \@@innermarginsize
			\fi
			\rmarginnote{%
				\hbox to \z@{\the\marginfntlb \detokenize{#2}\hss}%
				\endgraf \leavevmode
				\hbox to \z@{%
					\the\marginfntlb 
					\inputfilename,\ 
					\the\inputlineno\hss
				}%
			}{\marginwidth}{\margdist}%
		\fi
	}%
}

\def\@@@writeToAuxFile#1{%
	\write\auxoutfile{% % the command write and not \immediate\write do the trick, since it 
				% is expanded only at shipout
		\noexpand\labeled #1{\labelfolio}\commentsymbol
	}%
}

%			-------------------------------------------



\protected\def\labelerr@r#1#2{%
	\error{the label " \detokenize{#1} " in class 
		" \detokenize{#2} " has been used twice}%
}
	

\def\@perate@nlb#1#2[#3]{\iftestlabel@ \err@rtrue \xdef\labelinfo{#3}\else \iflabelname #1\else #2\fi\fi}

\def\dcmargin{\afterassignment\setrect@vers@  \@@innermarginsize }



% The following macro is in principle used internally, but since it is written in the 
% auxiliary file, you can in fact redefine it to do anything you want, a bibliography 
% for example (but be care to do this inside a group in order not to interfere with 
% the following definition).

 
\protected\gdef\labeled#1#2#3[#4]#5{%
	\expandafter\gdef\csname\detokenize{#2/#3/lb@}\endcsname{%
		\@perate@nlbtwo{#1}{#5}[#4]%
	}%
}


\def\@perate@nlbtwo#1#2[#3]{%
	\iftestlabel@ \def\templabelfolio@{#2}\xdef\labelinfo{#3}%
	\else \iflabelname #1%
	\else #2%
	\fi\fi
}	


\def\uselabel{\checkedinput{}{\the\auxfilepath\auxfile}\global\labelre@dentrue}

%=====================================================================================

%RECALLING LABELS


% The next macro is the counterpart of \label: if you have typed 
% "\label{content}{lab_name}{class_lab}[]"
% then the call \ref{lab_name}{class_lab} will produce "content".
% In fact, it will produce "content" if \labelnametrue (which is the default above), but 
% if you type \labelnamefalse, it will produce nothing, only setting the macro \lbpage
% (see below); unless you know what you do, don't use this feature but rather 
% use the macro \pageof#1 below.
% Two control sequences are defined: \lastrefname and lastrefclass that expand to lab_name 
% and class_lab resp (that is, the arguments of \ref). This allows some possible constructions 
% that have to use them.
% Also, a control sequence named \lbpage is defined that contained the page number
% of the label. This is usefull if one want to print the page of the label immediately
% after refering to it, like "see \ref{lab_name}{lab_class}, page \lbpage."



\protected\def\ref#1#2{%
	\iflabelre@den
	\else 
		\global\labelre@dentrue 
		\checkedinput{\ifis\labelverbose\true \warning{unable to open file \thefile}\fi}%
	  						{\the\auxfilepath\auxfile}% 
	\fi 
	\def\lastref{#1}\def\lastrefclass{#2}%
	\def\reftmpa@{[...]}%
	\edef\reftmpb@{\detokenize{#1.#2}}%
	\ifcsname\detokenize{#1/#2/lb@}\endcsname 
		\def\reftmpa@{\csname\detokenize{#1/#2/lb@}\endcsname}%
	\else
		\ifis\labelverbose\true
			\warning{label " \detokenize{#1} " in class " \detokenize{#2} " %
		\fi							doesn't exist}% 
	\fi
	\iflabelname {\forcecolortrue \beginhyperref{\reftmpb@}\reftmpa@ \endhyper \fi}%
	\labelnamefalse\edef\lbpage{\reftmpa@}\labelnametrue
}	


%----------------------------------- 

\let\lastref=\empty
\let\lastrefclass=\empty
\let\lbpage=\empty

%====================================================================================

% LABEL AFTER TOTAL EXPANSION OF LABEL ARGUMENTS:

% The following macro is the same as \label above, but it allows labeling after 
% the label name, and all the other parameters of \label, have been totally expanded. 


\protected\def\labelafter#1#2#3[#4]{%
	\edef\n@xt{\label{#1}{#2}{#3}[#4]}%			% this works because \label is \protected
	\n@xt
}	

% -------------------------

% Similarly, the following \refafter macro allows calling the reference to ta label
% after total expansion of its arguments:


\protected\def\refafter#1#2{%
	\edef\n@xt{\ref{#1}{#2}}% 					% this works because \ref is \protected
	\n@xt
}	

%=======================================================================================

%PAGE NUMBER RECALLING


% The call \pageof{label_name}{label_class} will produce the page number from 
% which this label was put.
% \pageofafter{label_name}{label_class} will do the same, but after the arguments
% have been totally expanded.
%
% IMPORTANT NOTE: The page number produced may be inexact if you have "tex" your 
% document once after having modified it (first pass), but it will become
% exact at the second pass. This is become it is impossible to know what is the 
% exact breakpoint of the output routine until it is called, and also because you
% may have modified the position of the label in the page.


\protected\def\pageof#1#2{\labelnamefalse \ref{#1}{#2}\labelnametrue\lbpage}


\protected\def\pageofafter#1#2{%
	\edef\n@xt{\pageof{#1}{#2}}%
	\n@xt
}	

%=====================================================================================

% LABEL INFO RECALLING:

% After typing \setlabelinfo{label_name}{label_class}, you can use the macro 
% \labelinfo that contains the label info field.


\protected\def\setlabelinfo#1#2{%
	\begingroup
	\testlabel@true
	\csname\detokenize{#1/#2/lb@}\endcsname
	\endgroup
}


%======================================================================================

% CLOSING AUXILIARY FILES:

%at the end of your work, type the command "\closefiles"
%(this is in general made automatically by Etex). 
%alternatively, you can redefine \bye as follows:%
%\outer\def\bye{\par\vfill\supereject\closefiles\end}
%But in the following, we let the the task be done automatically be \everyend

\protected\def\closelblfiles{%
	\ifopenauxfile \closeout\auxoutfile \fi
}

\append\closelblfiles (to:)\everyend

%======================================================================================

%VARIOUS%


% The following macro allows you to input the labels of another file, provided they were 
% processed by the macros of this package and were written in the auxiliary file.
% simply type \oldref at the begining of your file and they will be included in your 
% current file.


\protected\def\oldref{%
	\checkedinput{\ifis\labelverbose\true \warning{unable to open file \thefile}\fi}%
							{\the\auxfilepath\auxfile}% 
	\xdef\auxfile{\the\auxfilepath\newaux}%
}

%=====================================================================================

%AUXILIARY FILE DIRECTORY SETTING


% The following macro allows you to change the directory which is to contain the 
% auxiliary file:
% type \auxiliaryfiledir{dir1/dir2/dir3/...dirn/} and the auxiliary file will be placed 
% in the desired directory.


\protected\def\auxiliaryfiledir#1{%
	\global\auxfilepath{#1}%
	\xdef\auxfile{#1\jobname.aux}%
	\xdef\defaux{#1\jobname.index}%
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 			%%%%%%%%%%%%%%%%%%%%%%%%%%%
			% SECTIONNING WITH LABELS %
			%%%%%%%%%%%%%%%%%%%%%%%%%%%


% 1. Use \partlabel, \chaptlabel, \slabel, \sslabel, \ssslabel ... \sssssslabel to label 
% automatically your parts, chapters, sections, subsections, subsubsection etc. (up to
% six level of subsections).  ex: \slabel{chapterone} will
% put 1. , then write the label in an auxiliary file in order the macro
% \sref, \ssref , \sssref will find it, and then will write "chapterone" 
% in the right margin, the name of the file tex is currently reading 
% (at least if you have inputed it with my macro \include), 
% and the number of the line tex is currently reading.
% Note that the width of the label numero is loaded in \labelnowd, a useful dimension
% to be used in titles to make indentation to the width of the no of the title.
% Also, this will move the whole text 0.3 inch to the left 
% in order that you can view the entire margin note. But you can
% disable this feature and completely mask the margin notes by
% typing "\nolabelnote" (and enable it by typing \labelnote).
% In order to set the width of the margin note and its font, type 
% " \marginwidth=<width> " (default: width is 0.9 in) and 
% "\marginfntlb[=]{<font_name>} " (default font_name is \sevenrm).
% After you have used one of the \label macros above, you can get a reference
% by using a corresponding \ref macro.
% For example if "\slabel{chapterone}" has been typed, "\sref{chapterone}" will
% print "1" which is the number of this chapter.
% Use the macros \partpageof#1, ... \sspageof#1 and \ssspageof#1 where #1 is the name 
% of the label; this will give the page number of the said label (more precisely, 
% this will expand the macro \labelfolio which is by default equal to \folio if 
% \pagenumstyle<2 and to \hebrewnum{\pageno} else, but that you can redefine if you want 
% another style).
% Also, after each call to one of the macros \partlabel{lb_name}...\ssslabel, a macro
% "\lbpage" is defined to be the page of the said label, that is, \lbpage contains
% the number of the page of the last called label. This is useful if you have 
% called a label and want to indicate its pages: simply type 
% "page \lbpage" after this call.
% Next, you can choose the path where the auxiliary files are stored: the main
% point is that you have to store them where tex is able to find them (that is,
% you must define the path as a possible input path in the shell). For example
% if tex is able to find a file in the directory C:\localtexmf\tex\myinput, 
% simply type: "\auxiliaryfiledir C:/localtexmf/tex/myinput/". 
% Finaly, note that by default, all the stored labels from previous runs in the
% auxiliary files are overwritten at each new run. But the macro \oldlabel 
% allows you to use them: this is useful if you are writting a book and you work
% chapter after chapter, and you don't want to input all the chapters at each 
% compilation; but yet, you wish to use the labels from the previous chapters.
% In order to do this, simply type "\oldlabels" in the file which correspond to 
% this chapter before you use any "\slabel", "\sslabel" or "\ssslabel" (yet, if the 
% old auxiliary files don't lie in the current directory, you have to
% type "\auxiliaryfiledir dir_path" before \oldlabels in order to tell \oldlabels
% where it can find them.  
% CAUTION: 1) be care not to reuse the labels of the previous inputs%
%          2) when you have finished working with the said chapter, erase (or disable) 
%             the variable \oldlabel from your file, and compile all your work from 
%	           the root file in order to include the labels of this chapter to the old 
%	           auxiliary files, and then to use the same device for the next chapters.  
%	        3) the definition of "\auxiliaryfiledir" (if any) must precede the macro 
%             "\oldlabels".
%          4) note that when you use \oldlabel, a new file of name newlabels.aux is 
%             created in the same directory as the standart auxiliary file myaux.tex    
%
% N.B: I have added two big section labels: \partlabel for parts and \chaptlabel for 
% chapters, and the corresponding \partref, \chaptref, \pageofpart, \pageofchapt which 
% all work like the preceeding section labels.  



%NEW VARIABLES%            

\newfastcount\partlabelno           \partlabelno=0  %The count devoted to parts%  
\newfastcount\chaplabelno           \chaplabelno=0  %The count devoted to chapters%  
\newfastcount\slabelno              \slabelno=0     %The count devoted to sections%    
\newfastcount\sslabelno             \sslabelno=0    %The count devoted to subsections%
\newfastcount\ssslabelno            \ssslabelno=0   %The count devoted to subsubsections%
\newfastcount\sssslabelno	    \sssslabelno=0	 %etc.
\newfastcount\ssssslabelno	    \ssssslabelno=0
\newfastcount\sssssslabelno	    \sssssslabelno=0
\newfastcount\appendixno	    \appendixno=0   %The count devoted to appendices	

\newfastdimen\labelnowd  



%DEFAULT SPECIFICATIONS%


\def\partstylenum{\the\partlabelno}
                %redefine this if you want another style of part numeration% 



\def\chapstylenum{\the\chaplabelno} 
		%redefine this for another style of chapter numeration%


\def\appstylenum{\Alphanum{\appendixno}}
		%redefine this for another style of appendix numeration%


% If you need another style for section number, you should redefine
% \secnumstyle below, or even \tochar@@ if very necessary; in this
% case, be careful to define it as a macro that expand to a string of characters.
% 
% EXAMPLE: Assume you want the first section number appear in Roman
% numeral, and the subsection numbers in arab numerals. Then redefine 
% \secnumstyle by
% \def\secnumstyle#1#2{\ifnum #2=1 \Romannum{#2}\else #2 \fi}
% This will produce a result like  IV.3.4


\def\secnumstyle#1#2{\the #1}  % #1 is the section number, #2 its depth (from 1 to 6). 


\def\pointstyle#1{.}	% The point that separates the numbers, likes "1.3.4" 
			% Other possibilities are e.g. \def\pointstyle#1{$\bullet$}
			% The argument #1 is the depth of the section level, and 
			% can be used to give point style according to this level.
			


% The following allow to display only some section level number
% For example, writting \putsectno 010100 allow displaying the nb of the second
% and fourth level section, but not the other levels.
% The macro \enablesec#1 below (to be use like \if\enablesec{n} ... \fi) allow to
% test if the nth subsection no is enabled: for example, if you type
% \putsectno110101, then \enablesec{1} will be true, and so will be 
% \enablesec{2},\enablesec{4} and \enablesec{6}. But \enablesec{3} and 
% \enablesec{5} will be false.


\outer\def\putsectno#1#2#3#4#5#6{%
	\def\scno@@A{#1}\def\scno@@B{#2}\def\scno@@C{#3}%
	\def\scno@@D{#4}\def\scno@@E{#5}\def\scno@@F{#6}%
}	 

\putsectno 111111	% by default, all section numbers are displayed



\protected\def\enablesec#1{%		% To be used like \if\enablesec ...
	//\fi	% to anihilate the effect of \if
	\if1\csname scno@@\ifcase #1 \or A\or B\or C\or D\or E\or F\fi\endcsname 
} 

%---------------------------------------

%MACROS%

\protected\def\partlabel#1{%      %the part label macro%
	\begingroup
	\iftesting\let\globalB\relax \let\gadvanceB\advance  % avoid double increment of counters
	\else \let\globalB\global \let\gadvanceB\gadvance
	\fi	
	\globalB\chaplabelno \z@  \globalB\slabelno \z@
	\globalB\sslabelno \z@  \globalB\ssslabelno \z@
	\globalB\sssslabelno \z@  \globalB\ssssslabelno \z@
	\globalB\sssssslabelno \z@ \gadvanceB\partlabelno \@ne 
	\partstylenum  
	\label{\partstylenum}{#1}{part}[]%
	\endgroup
}


\protected\def\chaplabel#1{%	%the chapter label macro%
	\begingroup
	\iftesting\let\globalB\relax \let\gadvanceB\advance  % avoid double increment of counters
	\else \let\globalB\global \let\gadvanceB\gadvance
	\fi	
	\globalB\slabelno \z@ \globalB\sslabelno \z@ 
	\globalB\ssslabelno \z@	\globalB\sssslabelno \z@ 
	\globalB\ssssslabelno \z@  \globalB\sssssslabelno \z@
	\gadvanceB\chaplabelno \@ne 
	\chapstylenum
	\label{\chapstylenum}{#1}{chap}[\sectioninfo@@@]%
	\endgroup
}


\protected\def\appendixlabel#1{%
	\begingroup
	\iftesting\let\globalB\relax \let\gadvanceB\advance  % avoid double increment of counters
	\else \let\globalB\global \let\gadvanceB\gadvance
	\fi	
	\globalB\slabelno \z@ \globalB\sslabelno \z@ 
	\globalB\ssslabelno \z@	\globalB\sssslabelno \z@ 
	\globalB\ssssslabelno \z@  \globalB\sssssslabelno \z@
	\gadvanceB\appendixno \@ne 
	\appstylenum
	\label{\appstylenum}{#1}{appendix}[]%
	\endgroup
}


% In the following macro, the first parameter is the depth of the section
% (1-->section, 2-->subsection, 3-->subsubsection, etc. ) and the second is the
% label of the section.


\protected\def\sectlabel#1#2{%
	\begingroup
	\iftesting\let\globalB\relax \let\gadvanceB\advance  % avoid double increment of counters
	\else \let\globalB\global \let\gadvanceB\gadvance
	\fi	
	\ifcase #1%
		\Error\sectlabelerr@a
		\or \ifnum\slabelno=\z@ 
			\ifnum\sslabelno>\z@ \slabelno=\sslabelno	
			\else \ifnum\ssslabelno>\z@ \slabelno=\ssslabelno
			\else \ifnum\sssslabelno>\z@ \slabelno=\sssslabelno
			\else \ifnum\ssssslabelno>\z@ \slabelno=\ssssslabelno
			\else \ifnum\sssssslabelno>\z@ \slabelno=\sssssslabelno
			\fi\fi\fi\fi\fi
		   \fi
		   \gadvanceB\slabelno \@ne \temptoks@{se}%
			\globalB\sslabelno\z@ \globalB\ssslabelno\z@ 
			\globalB\sssslabelno\z@ \globalB\ssssslabelno\z@ 
			\globalB\sssssslabelno\z@
		\or \ifnum\sslabelno=\z@ 
			\ifnum\ssslabelno>\z@ \sslabelno=\ssslabelno
			\else \ifnum\sssslabelno>\z@ \sslabelno=\sssslabelno
			\else \ifnum\ssssslabelno>\z@ \sslabelno=\ssssslabelno
			\else \ifnum\sssssslabelno>\z@ \sslabelno=\sssssslabelno
			\fi\fi\fi\fi
		     \fi 
			\gadvanceB\sslabelno \@ne \temptoks@{ss}%
			\globalB\ssslabelno\z@ \globalB\sssslabelno\z@ 
			\globalB\ssssslabelno\z@ \globalB\sssssslabelno\z@
		\or \ifnum\ssslabelno=\z@ 
			\ifnum\sssslabelno>\z@ \ssslabelno=\sssslabelno
			\else \ifnum\ssssslabelno>\z@ \ssslabelno=\ssssslabelno
			\else \ifnum\sssssslabelno>\z@ \ssslabelno=\sssssslabelno
			\fi\fi\fi
		     \fi 
			\gadvanceB\ssslabelno \@ne  \temptoks@{sss}%
			\globalB\sssslabelno\z@  \globalB\ssssslabelno\z@ 
			\globalB\sssssslabelno\z@
		\or \ifnum\sssslabelno=\z@ 
			\ifnum\ssssslabelno>\z@ \sssslabelno=\ssssslabelno
			\else \ifnum\sssssslabelno>\z@ \sssslabelno=\sssssslabelno
			\fi\fi
		    \fi	
			\gadvanceB\sssslabelno \@ne  \temptoks@{ssss}%
			\globalB\ssssslabelno\z@ \globalB\sssssslabelno\z@ 
		\or  \ifnum\ssssslabelno=\z@ 
			\ifnum\sssssslabelno>\z@ \ssssslabelno=\sssssslabelno \fi
		     \fi	
			\gadvanceB\ssssslabelno \@ne  \temptoks@{sssss}%
			\globalB\sssssslabelno\z@ 
		\or \temptoks@{ssssss}\gadvanceB\sssssslabelno \@ne
		\else \Error\sectlabelerr@b
	\fi
	\if\enablesec{#1}%
		\edef\sectnb@{\tochar@{\slabelno}{\sslabelno}{\ssslabelno}{\sssslabelno}%
			{\ssssslabelno}{\sssssslabelno}}%
	\else \let\sectnb@\empty
	\fi
	\setbox\t@mpbox\hbox{\ifheb \beginR \sectnb@ \endR \else \sectnb@ \fi}%
	\globalB\labelnowd \wd\t@mpbox
	\leavevmode \tempbox@
	\expandafterafter\makelb@{\the\temptoks@}{#2}%
	\endgroup
}

\newError\sectlabelerr@a{the first argument of the macro \noexpand\sectlabel must %
			be a number between 1 and 6.}%

			
\newError\sectlabelerr@b{the first argument of the macro \noexpand\sectlabel must %
			be a number between 1 and 6.}%


% These are abbreviations for \sectlabel{1}{...}, \sectlabel{2}{...} and
% \sectlabel{3}{...} etc. %


\protected\def\slabel{\sectlabel{1}}%      %the section label macro%


\protected\def\sslabel{\sectlabel{2}}%     %the subsection label macro%


\protected\def\ssslabel{\sectlabel{3}}%    %the subsubsection label macro%


\protected\def\sssslabel{\sectlabel{4}}%	 % etc.	


\protected\def\ssssslabel{\sectlabel{5}}%


\protected\def\sssssslabel{\sectlabel{6}}%


%			--------------------------------------- 

\def\makelb@#1#2{%
	\label{\sectnb@}{#2}{#1}[\sectioninfo@@@]%%
}%

\def\sectioninfo@@@{%
	\the\chaplabelno.\the\slabelno.\the\sslabelno.\the\ssslabelno.\the\sssslabelno.%
	\the\ssssslabelno.\the\sssssslabelno%
}

%=======================================================================================

% REFERENCE RECALLING %


% in \partref#1 \chaptref#1 etc., #1 is simply the label name. These macros
% produce the real name of the given label.


\protected\def\partref#1{\ref{#1}{part}}

\protected\def\chapref#1{\ref{#1}{chap}}

\protected\def\sref#1{\ref{#1}{se}}

\protected\def\ssref#1{\ref{#1}{ss}}

\protected\def\sssref#1{\ref{#1}{sss}}

\protected\def\ssssref#1{\ref{#1}{ssss}}

\protected\def\sssssref#1{\ref{#1}{sssss}}

\protected\def\ssssssref#1{\ref{#1}{ssssss}}

\protected\def\appendixref#1{\ref{#1}{appendix}}

%======================================================================================

%PAGE NUMBER RECALLING

% in \partpageof#1 \chaptpageof#1 etc., #1 is simply the label name. These macros
% produce the page nb of the given label.


\def\partpageof#1{\pageof{#1}{part}}

\def\chaptpageof#1{\pageof{#1}{chapt}}

\def\spageof#1{\pageof{#1}{se}}

\def\sspageof#1{\pageof{#1}{ss}}

\def\ssspageof#1{\pageof{#1}{sss}}

\def\sssspageof#1{\pageof{#1}{ssss}}

\def\ssssspageof#1{\pageof{#1}{sssss}}

\def\sssssspageof#1{\pageof{#1}{ssssss}}

%================================================================== 

% HYPER REFERENCE TO LABEL RECALLING

% USAGE \parthref{label_name}{some_text_to_hypperref}, \chapthref, \shref etc.
% This macro is usefull if you want some text will be put as an hypper reference
% to the place the label "label_name" is anchored. 
% Example: suppose a label "hilbert" has been put somewhere in the document.
% then "\parthref{hilbert}{the well known book of Hilbert}" will put all the 
% sentence "the well known book of Hilbert" in an hyper-reference pointing to the
% the place the label "hilbert" has been anchored.



\protected\def\parthref{\spref@{part}}

\protected\def\chaphref{\spref@{chap}}

\protected\def\shref{\spref@{se}}

\protected\def\sshref{\spref@{ss}}

\protected\def\ssshref{\spref@{sss}}

\protected\def\sssshref{\spref@{ssss}}

\protected\def\ssssshref{\spref@{sssss}}

\protected\def\sssssshref{\spref@{ssssss}}

%----------------------------------- 

\protected\long\def\spref@#1#2#3{%
	\iflabelre@den
	\else 
		\global\labelre@dentrue 
		\checkedinput{\ifis\labelverbose\true \warning{unable to open file \thefile}\fi}%
	  						{\the\auxfilepath\auxfile}% 
	\fi 
	\def\lastref{#2}\def\lastrefclass{#1}%
	\def\reftmpa@{[...]}%
	\edef\reftmpb@{\detokenize{#2.#1}}%
	\ifcsname\detokenize{#2/#1/lb@}\endcsname 
		\def\reftmpa@{\csname\detokenize{#2/#1/lb@}\endcsname}%
	\else
		\ifis\labelverbose\true
			\warning{label " \detokenize{#2} " in class " \detokenize{#1} " %
									doesn't exist}%
		\fi							
	\fi
	\beginhyperref{\reftmpb@}#3\endhyper
	\labelnamefalse\edef\lbpage{\reftmpa@}\labelnametrue
}	

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%INNER MACROS (used by the above macros)%


% USAGE: \checkedinput{do_something}{file_path}
%
% To test wether a file exists, if so to input it (works like \input), else, 
% set the variable \thefile to be equal to file_path, and execute do_something 
% (usually a warning which may use variable \thefile).
% Furthermore, the hat symbol is made private before inputing the file.


\protected\def\checkedinput#1#2{% 
	\if\existfile{#2}%
		\makeatprivate
		\input #2 %
		\restoreatcatcode 
	\else 
		\def\thefile{#2}%
		#1%
	\fi 
}

%======================================================================================

% The macro \tochar@ transform an entry of six numbers into a corresponding 
% section number.  It is to be written into the auxiliary file, so it must  
% result in a totally expanded control sequence.
% It is designed in order to ignore the first numbers if they are equal to 0,
% and similarly to ignore the last numbers equal to 0 (this feature is sometimes
% usefull, in the context of automatic numbering).


\def\tochar@#1#2#3#4#5#6{%
	\ifnum #6>\z@	    \tochar@@{#1}{#2}{#3}{#4}{#5}{#6}{6}{1}%
	\else \ifnum #5>\z@ \tochar@@{#1}{#2}{#3}{#4}{#5}{}{5}{1}%
	\else \ifnum #4>\z@ \tochar@@{#1}{#2}{#3}{#4}{}{}{4}{1}%
	\else \ifnum #3>\z@ \tochar@@{#1}{#2}{#3}{}{}{}{3}{1}%
	\else \ifnum #2>\z@ \tochar@@{#1}{#2}{}{}{}{}{2}{1}%	
	\else \ifnum #1>\z@ \tochar@@{#1}{}{}{}{}{}{1}{1}%
	\fi\fi\fi\fi\fi\fi 
}	


\def\tochar@@#1#2#3#4#5#6#7#8{%
	\ifnum #1>\z@ \secnumstyle{#1}{#8}\ifnum \numexpr #8 < #7 \pointstyle{#8}\fi\fi
	\ifnum \numexpr #8 < #7 \tochar@@{#2}{#3}{#4}{#5}{#6}{}{#7}{#8+1}\fi
}	

%=====================================================================================

% The macro \todepth provide the relative depth of the subsection, given the six 
% subsection numbers as above . For example, \todepth{0}{0}{8}{9}{4}{0} gives 3 (= 5-2)
% and \todepth{0}{8}{9}{0}{0}{0} gives 2 (= 3 - 1). If zeros occurs between the first 
% non-zero number and the last one, then they will be omitted (ex:
% \todepth{0}{8}{9}{0}{7}{0} gives 3.
% This macro is useful, e.g, to implement bookmarks in pdf formats.



\def\todepth#1#2#3#4#5#6{%
	\numexpr%
		0 %
		\ifnum #1>\z@ + 1 \fi \ifnum #2>\z@ + 1 \fi
		\ifnum #3>\z@ + 1 \fi \ifnum #4>\z@ + 1 \fi
		\ifnum #5>\z@ + 1 \fi \ifnum #6>\z@ + 1 \fi
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
			
			%LABELED EQUATIONS%

% USAGE: 
% 1) \autoequa[eq_label] : This macro produces automatically an equation number
% that can be labelled by the user in order to be recalled later with 
% \eqref{eq_label}. It can be usefull in \eqalignno like constructs, like
% "\eqalignno...&\autoequa[equa_lb] ".
% You can control the style of the equation number by setting the toks \eqstyle
% (by default, \eqstyle={(\the\eqcount)} )
% 2) \autoeqno[eq_label] : an abbreviation for \eqno \autoequa[eq_label].
% It is to be used like \eqno, and put automatically an equation  number like (1)
% on the right side. If an optional argument is put like eq_label above, then the 
% number of the equation will be labeled and can be recalled by \eqref{eq_label}.
% 3) \autoleqno[eq_label]: to be used like \leqno, put automatically an equation 
% number on the left side(see \autoeqno) .
% 4) \resetlbcount : reset the equation counter to zero (so the equations will
% be numbered from 1 up to this time).
% 5) \eqref{eq_label} : recall the equation number associated with eq_label.
 

%NEW VARIABLES
\newfastcount\eqcount  \eqcount=0

\newfasttoks\eqstyle
\eqstyle = {(\the\eqcount)}

%MACROS

\protected\def\autoequa{\optmacro\no@pt@equa@\@equa@}

\protected\def\autoeqno{\optmacro\no@pt@eqnolb@\@eqnolb@}

\protected\def\autoleqno{\optmacro\no@pt@leqnolb@\@leqnolb@}

\protected\def\eqref#1{$\m@th \ref{#1}{equa}$}

\protected\def\reseteqcount{\iftesting\eqcount\z@ \else \global\eqcount\z@\fi}

% ---------

\def\gen@equalb@#1#2{%
	\iftesting
		\advance\eqcount \@ne
	\else	
		\gadvance\eqcount \@ne 
	\fi	
	#1{\the\eqstyle}%
	% for rare cases where \autoequa is used in main list:
	\unless\if\isvoid{#2}%
		\label{\the\eqstyle}{#2}{equa}[\sectioninfo@@@]%
	\fi
}

\def\@equa@[#1]{%
	\begingroup
	\ifheb \let\isleqno\true \else \let\iseqno\true \fi % This trick allows us to put label margin notes with \equa
	\gen@equalb@{}{#1}%
	\endgroup
}  

\def\@eqnolb@[#1]{\gen@equalb@{\eqno}{#1}} 

\def\@leqnolb@[#1]{\gen@equalb@{\leqno\marginnotepr@cess@@}{#1}} 

\def\no@pt@equa@{\@equa@[]}

\def\no@pt@eqnolb@{\@eqnolb@[]}

\def\no@pt@leqnolb@{\@leqnolb@[]}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

		%LABELED DEFINITIONS WORDS AND SYMBOLS:


% The macro \dfn aims to recall all the definition words in the text:
% USAGE: \dfn[opt_arg]{def_word_arg}
% it displays the argument in the \dfnfnt and write in a file named 
% \jobname.index the sequence: 
% \worddef[opt_arg]{def_word_arg}{sect_number}{nb_of_the_page}
% If no optional argument is specified, the optional argument is considered to be
% def_word_arg itself.
% The directory of the definition auxiliary file is the same as the standart 
% auxiliary file directory and can be set with  \auxiliaryfiledir#1.
% The conditional \ifmakedeffile allows you to disable the whole feature, saving 
% compiling time, and then to enable it when you have finished your paper or book:
% type "\makedeffile" to enable the feature, or "\nomakedeffile" to disable it;
% by default, the feature is disabled.


%NEW VARIABLES%

\newread\defoutfile

\newif\ifopendefaux

\newif\ifmakedeffile 

\let\makedeffile\makedeffiletrue

\let\nomakedeffile\makedeffilefalse

    
% SETTINGS:

\edef\defaux{\jobname.index}          %auxiliary file for recalling the definition words%

\def\deffnt{\emph}


%MACROS

\protected\def\worddef{\edef\defw@rd{\noexpand\noexpand\worddef}\optmacro\no@ptargdfn\@ptargdfn}


%                        ----------------------------


\def\@ptargdfn[#1]#2{%
  \begingroup 
	{\deffnt{#2}}% 
	\ifmakedeffile
		\let\samefontstyle\relax \let\samehebfontstyle\relax% 
		\ifopendefaux\else 
			\global\opendefauxtrue 
			\immediate\openout\defoutfile\defaux
		\fi
		\write\defoutfile{%
			\defw@rd[#1]{#2}{%
				\tochar@{\slabelno}{\sslabelno}{\ssslabelno}%
					{\sssslabelno}{\ssssslabelno}{\sssssslabelno}}%
						{\labelfolio}%
		}%
	\fi	
  \endgroup
}

\def\no@ptargdfn#1{\@ptargdfn[#1]{#1}}


\protected\def\closedefauxfiles{%
	\ifopendefaux \closeout\defoutfile \fi
}

\append\closedefauxfiles (to:)\everyend 

%======================================================================================

% The macro \symbdef do the same as \worddef, except that it writes the sequence
% \symbdef[opt_arg]{def_word_arg}{sect_number}{nb_of_the_page} in the jobname.index file.


\protected\def\symbdef{\def\defw@rd{\noexpand\symbdef}\optmacro\no@ptargdfn\@ptargdfn}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
			
			   %%%%%%%%%%%%%%%%%%%%%%%%
			   %    SECTION HEADING   %
			   %%%%%%%%%%%%%%%%%%%%%%%%


% The following macro named "\section"  takes two arguments #1 and #2 followed by "\par".
% It expands first \beforestitle{#1}{#2}. Then it expands
% \sectionno{#1}, then it expand #2 and then \afterstitle{#1}{#2}; s 
% By default, \sectionno{#1} is \slabel{#1}, beforestitle do nothing,  
% and \afterstitle skips 2\medskipamount and make the next paragraph indented.
% 
% Sometimes, the section title cannot break and generate an overful hbox. 
% In this case, you can break the section title at a desired point by using the 
% macro \newline, if only a line break is desired, or \arrangetitle if after the line
% break, it is desired the title be pushed right (or left in hebrew typesetting).


\newfasttoks\sectionfnt


% SETTINGS:


\sectionfnt={\ifheb \hebfont nksm \bigheb \heb \else \bigrom \rm \fi}% 
						%default font for section title%

\newfastskip\sectionskipamount   

\sectionskipamount=2.5\medskipamount        %default skip before a section%



\def\sectionno#1{%	%default style for section no 
			%(you may redefine this for your personal style)%	
	\nolocalindent
	\if\isvoid{#1}%
	\else
		\setbox\t@mpbox \hbox{.\ }\tempdimen@ \wd\t@mpbox
		\indent \slabel{#1}.\ 
		\hangindent \dimexpr \labelnowd+\tempdimen@  \hangafter\@ne
	\fi	
}
		                  		
\def\beforestitle#1#2{}	% default material befor the title%
			%(you may redefine this for your personal style)%



\def\afterstitle#1#2{%	%default material after the title%
			%(you may redefine this for your personal style)%
	\Nobreak \vskip2\medskipamount \localindent
}


\protected\def\section#1 #2\par{%
	\genbreak\sectionskipamount{-500}%  
	\beforestitle{#1}{#2}%
	\begingroup 	
		\nolocalindent 
		\the\sectionfnt 
		\sectionno{#1}%
		\hyphenpenalty\@M 
		\ifheb \raggedleft #2\else \raggedright \capital #2 \fi \par
		\mark{\capital #2}%
	\endgroup
	\nobreak\afterstitle{#1}{#2}%
}


\def\arrangetitle{\endgraf \noindent \hskip 1pt \hfill}

%=======================================================================================

% SUBSECTIONS

% The following macro works as \section but for section nested into sections.%


% SETTINGS%

\newfasttoks\subsectionfnt

\subsectionfnt={\ifheb \hebfont nksm \bigheb \heb \else \bigrom  \rm \fi}%
						%default font for subsection title%

\newfastskip\subsectskipamount   

\subsectskipamount=1.6\medskipamount                   %default%   


\def\subsectionno#1{%	%you may redefine this for your personal style%
	\nolocalindent 
	\if\isvoid{#1}%
	\else
		\setbox\t@mpbox \hbox{.\ }\tempdimen@ \wd\t@mpbox
		\indent \sslabel{#1}.\ 
		\hangindent \dimexpr \labelnowd+\tempdimen@  \hangafter\@ne
	\fi
}


\def\beforesstitle#1#2{}


\def\aftersstitle#1#2{%       %in general to be redefined for your personal style%
	\Nobreak \vskip .5\medskipamount \localindent 
}



\protected\def\subsection#1 #2\par{%
	\genbreak\subsectskipamount{-100}%
	\beforesstitle{#1}{#2}%
  \begingroup
	\nolocalindent 
	\the\subsectionfnt 
	\subsectionno{#1}%
	\hyphenpenalty\@M 
	\ifheb \raggedleft #2\else \raggedright \capital #2\fi \par
  \endgroup
	\nobreak\aftersstitle{#1}{#2}%
}

%=======================================================================================

% SUBSUBSECTIONS


% The following macro works as \section but for section nested into subsections.%



% SETTINGS: 

\newfasttoks\subsubsectionfnt

\subsubsectionfnt{\ifheb \hebfont nksm \bigheb \heb \else \twelverom \rm \fi}%
						%default font for subsection title%
\newfastskip\subsubsectskipamount   

\subsubsectskipamount=1.4\medskipamount                   %default%   


\def\subsubsectionno#1{%	%you may redefine this for your personal style%	
	\nolocalindent 
	\if\isvoid{#1}%
	\else
		\setbox\t@mpbox \hbox{.\ }\tempdimen@ \wd\t@mpbox
		\indent \ssslabel{#1}.\ 
		\hangindent \dimexpr \labelnowd+\tempdimen@  \hangafter\@ne
	\fi	
}
 
 
\def\beforessstitle#1#2{} 


\def\afterssstitle#1#2{%              %you may redefine this for your personal style%
	\Nobreak \vskip .9\medskipamount\localindent
}


%MACROS

\protected\def\subsubsection#1 #2\par{%
	\genbreak\subsubsectskipamount{-100}%
	\beforessstitle{#1}{#2}%
  \begingroup
	\nolocalindent 	
	\def\testvar{#2}%
	\the\subsubsectionfnt  
	\subsubsectionno{#1}%
	\hyphenpenalty\@M 
	\ifheb \raggedleft #2\else \raggedright \capital #2\fi \par
  \endgroup
	\nobreak\afterssstitle{#1}{#2}%
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%	REDEFINITION OF SOME MATH MACROS TO INCLUDE CROSS REFERENCING

%======================================================================================

% USING LABELS IN MATH BIBLIOGRAPHY MACRO (see math.mac).
%
% USAGE \ref{label_cross_reference}[ref_name]   (inside \references environment)
%
% EXAMPLE: \ref{Henstock}[H2] (where Henstock is the cross references label).

% Please, don't add any spaces to the following macro:
\begingroup
	\obeylines
	\global\redef\@ref@@#1[#2]#3^^M{%
		\smallskip% 
		\indent \hangafter \@ne \hangindent \refdimen@%
		\label{#2}{#1}{bib}[]%
		\hbox to\refdimen@ {%
			\raise .7\scp@\hbox{\rm [}#2\raise .7\scp@ \hbox{\rm ]}\hfil
		}%
		\ignorespaces% 
	}%
\endgroup

%======================================================================================

% To recall the reference \seeref and \bibref (see file math.mac).
%
% USAGE: \seeref(some_text[label_cross_ref]some text))
%
% EXAMPLE: \seeref(see [Henstock], page 12)
%
% USAGE: \bibref{label_cross_ref} 
% 
% EXAMPLE: \bibref{Henstock}



\def\seerefl@b#1{\ref{#1}{bib}}  % and that's all.

%======================================================================================

% USING LABEL IN MATH MACROS


\redef\proclno#1{\ssslabel{#1}\enspace} 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\restoreatcatcode 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% End of file label.mac
% written by Michael Bensimhoun.


==> math.mac <==
% File math.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003





          	    	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
           	    	%          MACROS FOR MATHEMATICS        %
             	   %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{math}{mac}

\newpackage math.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% NECESSARY MODULES:

\input fonts.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ALLOWING PRIVATE CONTOL SEQUENCES

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%CALIGRAPHIC ROMAN LETTERS%

\def\calA{{\mathcal A}} \def\calB{{\mathcal B}} \def\calC{{\mathcal C}} \def\calD{{\mathcal D}}
\def\calE{{\mathcal E}} \def\calF{{\mathcal F}} \def\calG{{\mathcal G}} \def\calH{{\mathcal H}}
\def\calI{{\mathcal I}} \def\calJ{{\mathcal J}} \def\calK{{\mathcal K}} \def\calL{{\mathcal L}}
\def\calM{{\mathcal M}} \def\calN{{\mathcal N}} \def\calO{{\mathcal O}} \def\calP{{\mathcal P}}
\def\calQ{{\mathcal Q}} \def\calR{{\mathcal R}} \def\calS{{\mathcal S}} \def\calT{{\mathcal T}}
\def\calU{{\mathcal U}} \def\calV{{\mathcal V}} \def\calW{{\mathcal W}} \def\calX{{\mathcal X}}
\def\calY{{\mathcal Y}} \def\calZ{{\mathcal Z}} 

%=================================================================================== 

%BOLD ROMAN LETTERS%

\def\bfa{{\bf a}} \def\bfA{{\bf A}} \def\bfb{{\bf b}} \def\bfB{{\bf B}}
\def\bfc{{\bf c}} \def\bfC{{\bf C}} \def\bfd{{\bf d}} \def\bfD{{\bf D}}
\def\bfe{{\bf e}} \def\bfE{{\bf E}} \def\bff{{\bf f}} \def\bfF{{\bf F}}
\def\bfg{{\bf g}} \def\bfG{{\bf G}} \def\bfh{{\bf h}} \def\bfH{{\bf H}}
\def\bfi{{\bf i}} \def\bfI{{\bf I}} \def\bfj{{\bf j}} \def\bfJ{{\bf J}}
\def\bfk{{\bf k}} \def\bfK{{\bf K}} \def\bfl{{\bf l}} \def\bfL{{\bf L}}
\def\bfm{{\bf m}} \def\bfM{{\bf M}} \def\bfn{{\bf n}} \def\bfN{{\bf N}}
\def\bfo{{\bf o}} \def\bfO{{\bf O}} \def\bfp{{\bf p}} \def\bfP{{\bf P}}
\def\bfq{{\bf q}} \def\bfQ{{\bf Q}} \def\bfr{{\bf r}} \def\bfR{{\bf R}}
\def\bfs{{\bf s}} \def\bfS{{\bf S}} \def\bft{{\bf t}} \def\bfT{{\bf T}}
\def\bfu{{\bf u}} \def\bfU{{\bf U}} \def\bfv{{\bf v}} \def\bfV{{\bf V}}
\def\bfw{{\bf w}} \def\bfW{{\bf W}} \def\bfx{{\bf x}} \def\bfX{{\bf X}}
\def\bfy{{\bf y}} \def\bfY{{\bf Y}} \def\bfz{{\bf z}} \def\bfZ{{\bf Z}}

%====================================================================================

%EULER FRAKTUR LETTERS (GOTHIC)

\def\fr#1{{\frak #1}}

\def\frA{\fr{A}} \def\fra{\fr{a}} \def\frB{\fr{B}} \def\frb{\fr{b}}
\def\frC{\fr{C}} \def\frc{\fr{c}} \def\frD{\fr{D}} \def\frd{\fr{d}}
\def\frE{\fr{E}} \def\fre{\fr{e}} \def\frF{\fr{F}} \def\frf{\fr{f}}
\def\frG{\fr{G}} \def\frg{\fr{g}} \def\frH{\fr{H}} \def\frh{\fr{h}}
\def\frI{\fr{I}} \def\fri{\fr{i}} \def\frJ{\fr{J}} \def\frj{\fr{j}}
\def\frK{\fr{K}} \def\frk{\fr{k}} \def\frL{\fr{L}} \def\frl{\fr{l}}
\def\frM{\fr{M}} \def\frm{\fr{m}} \def\frN{\fr{N}} \def\frn{\fr{n}}
\def\frO{\fr{O}} \def\fro{\fr{o}} \def\frP{\fr{P}} \def\frp{\fr{p}}
\def\frQ{\fr{Q}} \def\frq{\fr{q}} \def\frR{\fr{R}} \def\frr{\fr{r}}
\def\frS{\fr{S}} \def\frs{\fr{s}} \def\frT{\fr{T}} \def\frt{\fr{t}}
\def\frU{\fr{U}} \def\fru{\fr{u}} \def\frV{\fr{V}} \def\frv{\fr{v}}
\def\frW{\fr{W}} \def\frw{\fr{w}} \def\frX{\fr{X}} \def\frx{\fr{x}}
\def\frY{\fr{Y}} \def\fry{\fr{y}} \def\frZ{\fr{Z}} \def\frz{\fr{z}}

%====================================================================================

% LETTERS WITH MATH ACCENT

% Math accents in math italic fonts are generally not well positioned over letters. 
% Plain TeX has defined the macro \skew to remedy to this, but the user has to 
% find by himself the good correction. Here, we define a scheme in order this
% correction be done automatically, provided the 52 macros below 
% (\amaccent...\zmaccent and \Amaccent...\Bmaccent) be redefined in the file that 
% contains the specific math fonts definitions (this method is mandatory since the 
% correction for each letter depends on the specific math font). The macro \skew@ 
% does the job inside the macros \amaccent ... by shifting by a specific amount of 
% mu the accent (this amount is what appears as the first argument of \skew@, while 
% the second argument is the letter to be accented, and the third is the name of the 
% accent, like \skew@ 3c\hat). By default, since no information about the math font 
% in use is available here, no shift is put here (skew is 0), but the macros \amaccent, 
% \bmaccent etc. should be redefined in the file that inputs the definitions of the 
% math fonts.
% The macros \makemaccents and \makemAccents create macros like 
% \a..., \b...,  etc and \A..., \B..., etc. as specified by the following:
% USAGE: \makemaccents{letter_accent_suffix}\accent 
%	 \makemAccents{capital_letter_accent_suffix}\accent
% EXAMPLE: \makemaccents{vector}\vec creates the macros \avector, \bvector etc.,
%	and \makemAccents{vector}\vec creates \Avectors, \Bvectors etc., where 
% \avector , \bvector etc. are the same as \vec a, \vec b etc., with the 
% bonus that accents are nicely positioned.




\def\makemaccents#1#2{%		% #1 is the name appended to the letter (like "bar" in
				%	\abar), and #2 is the accent 
	\temptoks@{abcdefghijklmnopqrstuvwxyz\toksterminal}%
	\loop
		\pop\temptoks@(into:)\tempvar@ 
	\unless\ifx\tempvar@\toksterminal \makemaccents@{\tempvar@}{#1}{#2}\repeat
}


\def\makemAccents#1#2{%		% #1 is the name appended to the letter (like "bar" in
				%	\abar), and #2 is the accent 
	\temptoks@{ABCDEFGHIJKLMNOPQRSTUVWXYZ\toksterminal}%
	\loop
		\pop\temptoks@(into:)\tempvar@ 
	\unless\ifx\tempvar@\toksterminal \makemaccents@{\tempvar@}{#1}{#2}\repeat
}


%		---------------------------

\def\makemaccents@#1#2#3{%
	\expandafter\edef\csname#1#2\endcsname{%
			\expandafter\noexpand \csname#1maccent\endcsname 
			\if i#1\noexpand\imath\else\if j#1\noexpand\jmath\else #1\fi\fi 
			\noexpand #3 \noexpand\vphantom{#1}%
	}%
}


\def\amaccent{\skew@ 0}			\def\Amaccent{\skew@ 0}
\def\bmaccent{\skew@ 0}			\def\Bmaccent{\skew@ 0}
\def\cmaccent{\skew@ 0}			\def\Cmaccent{\skew@ 0}
\def\dmaccent{\skew@ 0}			\def\Dmaccent{\skew@ 0}
\def\emaccent{\skew@ 0}			\def\Emaccent{\skew@ 0}
\def\fmaccent{\skew@ 0}			\def\Fmaccent{\skew@ 0}
\def\gmaccent{\skew@ 0}			\def\Gmaccent{\skew@ 0}
\def\hmaccent{\skew@ 0}			\def\Hmaccent{\skew@ 0}
\def\imaccent{\skew@ 0}			\def\Imaccent{\skew@ 0}
\def\jmaccent{\skew@ 0}			\def\Jmaccent{\skew@ 0}
\def\kmaccent{\skew@ 0}			\def\Kmaccent{\skew@ 0}
\def\lmaccent{\skew@ 0}			\def\Lmaccent{\skew@ 0}
\def\mmaccent{\skew@ 0}			\def\Mmaccent{\skew@ 0}
\def\nmaccent{\skew@ 0}			\def\Nmaccent{\skew@ 0}
\def\omaccent{\skew@ 0}			\def\Omaccent{\skew@ 0}
\def\pmaccent{\skew@ 0}			\def\Pmaccent{\skew@ 0}
\def\qmaccent{\skew@ 0}			\def\Qmaccent{\skew@ 0}
\def\rmaccent{\skew@ 0}			\def\Rmaccent{\skew@ 0}
\def\smaccent{\skew@ 0}			\def\Smaccent{\skew@ 0}
\def\tmaccent{\skew@ 0}			\def\Tmaccent{\skew@ 0}
\def\umaccent{\skew@ 0}			\def\Umaccent{\skew@ 0}
\def\vmaccent{\skew@ 0}			\def\Vmaccent{\skew@ 0}
\def\wmaccent{\skew@ 0}			\def\Wmaccent{\skew@ 0}
\def\xmaccent{\skew@ 0}			\def\Xmaccent{\skew@ 0}
\def\ymaccent{\skew@ 0}			\def\Ymaccent{\skew@ 0}
\def\zmaccent{\skew@ 0}			\def\Zmaccent{\skew@ 0}

%			-----------------------------

\def\skew@#1#2#3{{\skew{#1}{#3}{#2}}}

%====================================================================================

% REPEATED ACCENTS

% Use \macc to put math accents and repeated math accents at the proper position.
% USAGE1: \macc \accent letter  (ex \macc \dot a)
% USAGE2 (for accents over accents): 
% 	\macc "letter \accent1\accent2\accent3.." (the double tags " are part of the
% 	macro).
% 	EXAMPLES: \macc "b\hat\bar\vec" will put a hat over the b, then a bar, 
% 	and then a vector arrow.



\newfasttoks\macct@ks

\def\macc{\ifnexttoken "\tagmacc@\nontagmacc@}


\def\tagmacc@"#1#2"{%
	\temptoks@{#2\toksterminal}%
	\macct@ks{#1}%
	\loop
		\pop\temptoks@(into:)\tempvar@
		\unless\ifx\tempvar@\toksterminal
		\expandafterafter\maccr@uta{\the\macct@ks}{#1}%
		\expandafterafter\maccr@utb{\tempvar@}{#1}%
	\repeat	
	\the\macct@ks \vphantom{#1}%
}


\def\nontagmacc@#1#2{\tagmacc@"#2#1"}

%		--------------------------

\def\maccr@uta#1#2{%
	\macct@ks{{{#1}}}%
	\expandafter\prepend\csname #2maccent\endcsname(to:)\macct@ks
}%	

\def\maccr@utb#1#2{%
	\append{{#1}}(to:)\macct@ks 
}	

%====================================================================================

%ROMAN LETTERS WITH A BAR

% \abar, \bbar, \cbar, etc. \Abar, \Bbar, \Cbar etc. to be used as abbreviations
% for \bar a , \bar b etc,  with the bonus that accent is well positioned.


\makemaccents{bar}\bar

\def\bighat{\mathaccent"0362}

\makemAccents{bar}\bar

%----------------------------------- 

%ROMAN LETTERS WITH A TILDE

% \atil, \btil, \ctil, etc. \Atil, \Btil, \Ctil etc.


\makemaccents{til}\tilde

\def\bigtilde{\mathaccent"0365}

\makemAccents{til}\bigtilde

%----------------------------------- 

%ROMAN LETTERS WITH A HAT

% \ahat, \bhat, \chat, etc. \Ahat, Bhat, \Chat etc.


\makemaccents{hat}\hat

\makemAccents{hat}\bighat

%======================================================================================

% \bbN, \bbQ,... WITH BAR, TILDE AND HAT.
% (Some of these macros should be redefined in the file for math fonts definitions
% in order the accent be properly positioned).


\def\bbNbar{{\bar\bbN}}
\def\bbNhat{{\bighat\bbN}}
\def\bbNtil{{\bigtilde\bbN}}

\def\bbQbar{{\bar\bbQ}}
\def\bbQhat{{\bighat\bbQ}}
\def\bbQtil{{\bigtilde\bbQ}}

\def\bbRbar{{\bar\bbR}}
\def\bbRhat{{\bighat\bbR}}
\def\bbRtil{{\bigtilde\bbR}}

\def\bbZbar{{\bar\bbZ}}
\def\bbZhat{{\bighat\bbZ}}
\def\bbZtil{{\bigtilde\bbZ}}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ABBREVIATION FOR GREEK LETTERS

\let\gama=\gamma	
\let\Gama=\Gamma
\let\epsi=\varepsilon
\let\teta=\theta			
\let\Teta=\Theta
\let\kapa=\kappa			

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%WORDS IN ROMAN FONT TO BE USED IN MATHEMATIC FORMULA%


% The macro \newfunction gives the user the possibility to define easily 
% simple functions like \cos, \sin etc. (an error is output if a control 
% sequence of the same name is already defined). 
% If you want subscript symbols be put under the function (like \lim), use the starred
% version of \newfunction.
% Finally, if you want the name of the function be different from the macro that call
% it, use the optional version of \newfunction (usage see below).
% USAGE 1. \newfunction function_name  or \newfunction* function_name (the space after 
% the star is important, as well as the space after the function name).
% EXAMPLE: \newfunction diam (a space)	\newfunction* sup  (a space)
% USAGE 2. \newfunction[\funct_mac] func_string or \newfunction[\func_mac]* func_string
% the space after the star is important, as well as the space after the function name).
% (notice that the function name is considered text mode (dash in place of minus 
% sign etc.).
% EXAMPLE: \newfunction[\lims]* lim-sup 



\def\newfunction{\optmacro\no@ptnewfunc\@ptnewfunc}


%----------------------------------- 


\def\@ptnewfunc[#1]{\def\newf@ncp@ram{#1}\ifnexttoken*\newf@nca\newf@ncb}

\def\no@ptnewfunc{\let\newf@ncp@ram\relax \ifnexttoken*\newf@nca\newf@ncb}


\newError\newf@ncerr{control sequence \expandafter\noexpand\csname#1\endcsname
									already exists}%


\begingroup 
\catcode`\"=12
\gdef\newmcodes@{%
	\mathcode`\'39\mathcode`\*42\mathcode`\."613A%
	\ifnum\mathcode`\-=45 
	\else \mathchardef\std@minus\mathcode`\-\relax
	\fi
	\mathcode`\-45\mathcode`\/47\mathcode`\:"603A\relax
}
\endgroup

\def\newf@nctxt{\newmcodes@ \kern\z@}

\def\newf@nca* #1 {%
	\ifx\newf@ncp@ram\relax 
		\expandafter\ifx\csname#1\endcsname\relax
		\else \Error\newf@ncerr
		\fi								
		\expandafter\def\csname#1\endcsname{\mathop{\rm \newf@nctxt #1}\limits}%
	\else 	
		\expandafter\ifdefined\newf@ncp@ram \Error\newf@ncerr \fi
		\expandafter\def\newf@ncp@ram{\mathop{\rm \newf@nctxt #1}\limits}%
	\fi	
}

\def\newf@ncb #1 {%
	\ifx\newf@ncp@ram\relax 
		\expandafter\ifx\csname#1\endcsname\relax
		\else \Error\newf@ncerr
		\fi								
		\expandafter\def\csname#1\endcsname{\mathop{\rm \newf@nctxt #1}\nolimits}%
	\else 	
		\expandafter\ifdefined\newf@ncp@ram \Error\newf@ncerr \fi
		\expandafter\def\newf@ncp@ram{\mathop{\rm \newf@nctxt #1}\nolimits}%
	\fi	
}

%====================================================================================
% INSERTED TEXT INSIDE MATH FORMULA:

% This allows the user to insert some small text inside a math formula, like "and",
% "or", "with", "that is". 
% The macro \mtext#1 put a regular space at both sides of the text (suitable to 
% non display math mode), while the macro \Mtext#1 put a \quad at bost sides 
% (recall \quad > \space, suitable in display math mode).
% USAGE: \mtext{some_text} or \Mtext{some_text}

\ifdefined\textfragment \else \let\textfragment = \hbox \fi

\def\mtext#1{\ \textfragment{#1}\ }

\def\Mtext#1{\quad\textfragment{#1}\quad}

%====================================================================================

\newfunction Adh
\def\and{\mtext{and}}
\def\And{\Mtext{and}} 
\def\as{\mtext{as}}
\def\As{\Mtext{as}}
\newfunction Aut
\newfunction[\argsh] Arg~sh
\newfunction[\argch] Arg~ch
\newfunction[\chr] char
\newfunction diam
\newfunction[\diverg] div			%divergence operator
\newfunction End
\newfunction Fix
\newfunction Gal
\newfunction grad
\newfunction genus 
\newfunction GL
\newfunction Hom
\newfunction Id
\newfunction[\Img] Im
\newfunction* Inf
\newfunction[\intvl] Int			%interval notation% 
\newfunction inv
\newfunction irr
\newfunction Ker
\def\Orthat{\Mtext{or}}				% \quad "or" \quad
\def\orthat{\mtext{or}}				% \ "or" \ 
\newfunction orb
\newfunction ord
\newfunction[\ringquot] quot     % the quotient field of a ring
\newfunction rank
\newfunction[\Real] Re
\def\res{\hbox{\rm res}}
\def\Res{\hbox{\rm Res}}
\newfunction sign				   %the function "sign(x)"%
\def\simp{\hbox{\rm simp}}
\def\SL{\hbox{\rm SL}}
\newfunction Span
\newfunction Spec
\newfunction stab
\newfunction* Sup
\newfunction supp				   %support of functions
\newfunction Tr					%Trace of matrix
\def\Var{{\rm Var}}           %variation notation%
\def\with{\mtext{with}}
\def\With{\Mtext{with}} 
\def\Where{\Mtext{where}}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%ABBREVIATIONS OR NEW NAMES FOR THE USUAL TeX MATHEMATIC SYMBOLS AND MACROS% 

\let\arctg=\arctan
\let\ch=\cosh
\let\congr=\equiv            	%congruence symbol%
\let\conj=\bigwedge          	%big logical "AND" symbol%
\let\cont=\supseteq
\let\Cont=\supset
\let\cotg=\cot
\let\ctg=\cot
\let\directsum=\oplus
\let\Directsum=\bigoplus
\let\disj=\bigvee           	 %logical "OR" symbol%
\let\dsp=\displaystyle  
\let\elementary=\prec
\let\embed=\hookrightarrow
\def\implies{\ifinner \Rightarrow \else \Longrightarrow \fi}
\let\Implies=\Longrightarrow	% needed because some align macro put the formula in inner mode
\def\equivto{\ifinner \ifx\displaystylemode\true \Longleftrightarrow  \else \Leftrightarrow \fi \else \Longleftrightarrow \fi}
\let\Equivto=\Longleftrightarrow  % needed because some align macro put the formula in inner mode
\let\iif=\equivto
\let\Iif=\Equivto
\let\incl=\subseteq
\let\Incl=\subset
\let\inter=\cap
\let\Inter=\bigcap
\let\isom=\cong               
\def\maps{\ifinner \mapsto \else \longmapsto \fi}
\let\normal=\triangleleft    	 %left normal inclusion for groups%
\def\notdivis{\mathbin{\nmid}}	\let\ndivis\notdivis	%				not divides% 
\let\oder=\vee            	    %small logical "or" symbol%
\let\propor=\rtimes  	      %proportion symbol%
\let\rnormalin=\triangleright	 %right normal inclusion for groups% 
\let\sh=\sinh
\let\tensor=\otimes
\let\tg=\tan
\let\To=\longrightarrow
\let\und=\wedge               %logical "AND" symbol%
\let\union=\cup
\let\Union=\bigcup
   

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ABBREVIATIONS:


\newabbreviation\aev{a.e}       % to get "a.e."
\newabbreviation*\cor{Cor}      % to get "Cor."
\newabbreviation*\prop{Prop}    % to get "Prop."
\newabbreviation*\prob{Prob}	% to get "Prob."
\newabbreviation*\thm{Thm}      % to get "Thm."
\newabbreviation*\thms{Thms}	% to get "Thms."
\newabbreviation\wlg{w.l.g}	% to get "w.l.g."
\newabbreviation\Wlg{W.l.g}	% to get "W.l.g."
\newabbreviation\ppcm{l.c.m}	% to get "l.c.m."
\newabbreviation\pgcd{g.c.d}	% to get "g.c.d."
\newabbreviation*\eq{eq}	% to get "eq."

\def\lcm{\ifmmode \mathop{\rm lcm}\else \expandafter \ppcm \fi}

\redef\gcd{\ifmmode \mathop{\rm gcd}\else \expandafter \pgcd \fi}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
		
		% DEFINITIONS FOR SOME MATHEMATIC SYMBOLS OR MACROS %


%==================================================================================== 

% COMPUTING A GOOD \BASELINESKIP 

% The following macro calculate a good \baselineskip from \vsize and the size of 
% the  math font, and set \baselineskip to this value 


\def\automathbaselineskip{%
	\setbox\t@mpbox \hbox{$\sum^h_a$}%  
	\tempdimen@ \dimexpr \ht\t@mpbox +\dp\t@mpbox +.5\scp@ \relax
	\dimen@ \vsize  \divide\dimen@ \tempdimen@ 
	\tempcount@ \dimen@ 
	\dimen@ \dimexpr  -\tempdimen@*\dimen@ +\vsize \relax 
	\ifdim \dimen@ > .5\tempdimen@ \advance \tempcount@ \@ne \fi
	\tempdimen@ \dimexpr \vsize/\tempcount@ \relax
	\baselineskip \tempdimen@  
}

%=======================================================================================
											%%%%%%%%%%%%%%				
											% DELIMITERS % 
											%%%%%%%%%%%%%%


% OPEN AND SEMI OPEN, CLOSED AND SEMI-CLOSED ETC. INTERVALS IN FRENCH STYLE.

% To typeset open /semi-open etc intervals in the French style like ]a,b[.
% Simply put a \` before the desired opening bracket, and \' before the 
% desired closing bracket. In non-math mode, the meaning of \' and \` remains
% that of grave and acute accents.
% Notice that \` and \' can be used also for other symbols, like \`<a_,b\'>.
% EXAMPLE: 
% $$ \`]-\infty, T\'[ \times \`]-\infty, T\'[.  $$


\let\@@oldgraveaccent=\`
\let\@@oldacuteaccent=\'

\def\`{\ifmmode \expandafter \mathopen \else \expandafter\@@oldgraveaccent \fi}

\def\'{\ifmmode \expandafter \mathclose \else \expandafter\@@oldacuteaccent \fi}

%------------------------------------------

% ABSOLUTE VALUES

% to make absolute values of adapted sizes:
%
% USAGES: 1) \absv{...}			enclose the material in absolute values
%
%	  2) \absv{...}\/_E		The correction "\/" allows the subscript E to 
%					be adapted to the depth of the absolute value (same 
%					behaviour about superscripts). If you omit 
%					the correction "\/", then whenever the material 
%					enclosed in the absolute has depth greater than the 
%					depth of the norm, the subscript will appear
%					too much below the absolute value.			
%
%	 3) \bigabsv, \Bigabsv, etc. 	same thing but of bigger sizes
%   4) \gabsv : (generic absolute value) try to adapt itself to the good size, for lazzy people


\def\absv{\@bsvadapt{}}				%normal

\def\bigabsv{\@bsvadapt\big}			%a bit greater than normal

\def\Bigabsv{\@bsvadapt\Big}			%sigma size (use it in display style)
	
\def\biggabsv{\@bsvadapt\bigg}			% integral size	"
	
\def\Biggabsv{\@bsvadapt\Bigg}			% big fraction size	"

\def\gabsv#1{{\left\vert #1\right\vert}}%  	% arbitrary size

\let\genabsv = \gabsv % for compatibility with older versions

%-----

\def\@bsvadapt#1#2{%
	{#1\vert {#2}#1\vert}%
	\def\n@xttoks{{\vphantom{#1\vert}}}\afterassignment\@bsvadaptr@@t \let\testch@r= 
} 

\def\@bsvadaptr@@t{\ifx\testch@r\/ \else \let\n@xttoks\testch@r \fi \n@xttoks} 

%---------------------------------------------------------------------------

% NORMS

% To make norms of adapted heigths
% USAGES: 1) \norm{...} 		enclose the material in norm
%
%	  2) \norm{...}\/_E		The correction "\/" allows the subscript E to 
%					be adapted to the depth of the norm (same 
%					behaviour about superscripts). If you omit 
%					the correction "\/", the subscript will appear
%					below the norm whenever the material enclosed
%					in the norm has depth greater than the depth
%					of the norm.
%
%	  3) \bignorm, \Bignorm, etc. 	same thing but of bigger sizes
%    4) \gnorm : (generic norm) try to adapt itself to the good size, for lazzy people



\def\norm{\n@rmadapt{}}			%normal

\def\bignorm{\n@rmadapt\big}		%a bit greater than normal

\def\Bignorm{\n@rmadapt\Big}		%sigma height (use it in display style)

\def\biggnorm{\n@rmadapt\bigg}		% integral height	"

\def\Biggnorm{\n@rmadapt\Bigg}		% big fraction size	"

\def\gnorm#1{{\left\Vert #1\right\Vert}}%  	% arbitrary size

\let\gennorm = \gnorm % for compatibility with older versions


\def\n@rmadapt#1#2{%
	{#1\Vert {#2}#1\Vert}%
	\def\n@xttoks{{\vphantom{#1\Vert}}}\afterassignment\@bsvadaptr@@t \let\testch@r= 
} 


%-----------------------------------------------------------------------------------------

% SETS

% This allows to enclose material inside mathematical set braces symbols. 
% In good mathematic typesetting, if you define a set of element by some generic 
% condition, then some extraspaces must be inserted beside the braces, at least
% if the braces are not too big. The following macro \set{...} does this.
%
% USAGE: \set{...}, or \bigset{...} or \Bigset{...} or \Biggset{...}
%		   \gset : (generic set) try to adapt itself to the good size, for lazzy people



\long\def\set#1{{\@ldobrace \mkern\halfthinmuskip #1\mkern\halfthinmuskip \@ldcbrace}}
					% normal height	

\long\def\bigset#1{{\big\@ldobrace \mkern\halfthinmuskip#1\mkern\halfthinmuskip \big\@ldcbrace}}					% a bit higher

\long\def\Bigset#1{{\Big\@ldobrace #1\Big\@ldcbrace}}
					% Sigma symbol height (use it in display style)


\long\def\biggset#1{{\bigg\@ldobrace #1\bigg\@ldcbrace}}	
					% integral symbol height 	"


\long\def\Biggset#1{{\Bigg\@ldobrace #1\Bigg\@ldcbrace}}	
					% big fraction symbol height	"


\long\def\gset #1{\mathchoice{\@@gset{\strut #1}}{\@@gset{#1}}{\@@gset{#1}}{\@@gset{#1}}}

\long\def\@@gset#1{{\left\@ldobrace #1 \right\@ldcbrace}} % adapting size


%-----------------------------------------------------------------------------------

% MULTISETS

\long\def\multiset#1{\mathchoice{\@@multiset{\strut #1}}{\@@multiset{#1}}{\@@multiset{#1}}{\@@multiset{#1}}} 

\long\def\@@multiset #1{%
	{\left\@ldobrace \mkern -7mu \left\@ldobrace #1 \right\@ldcbrace \mkern -7mu \right\@ldcbrace}%
}

%-----------------------------------------------------------------------------------


% FLOOR AND CEIL BRACKETS: 

\def\floor #1{{\left \lfloor #1 \right \rfloor}}

\def\ceil #1{{\left \lceil #1 \right \rceil}}



%====================================================================================

% GENERALIZED BUILDREL:

% The following acts as \buildrel of plain TeX (that is, place something above an
% operator), but buildrel allow to put a symbol only above a relation operator.
% The following two macros allows to put a symbol over or under another symbol 
% for any operator or symbol.
% USAGE: 
%	\buildover{some_symbol over some_operator}
%	\buildunder{some_symbol under some_operator}	



\def\buildover #1over#2{%
	\binrel@{#2}%
	\binrel@@{\mathop{\kern\z@#2}\limits^{#1}}%
}

		%---------------------------------------------
		
\def\buildunder #1under#2{%
	\binrel@{#2}%
	\binrel@@{\mathop{\kern\z@#2}\limits_{#1}}%
}

%====================================================================================

\def\binrel@#1{%
	\begingroup 
	\setbox\z@ \hbox{%
		\thinmuskip 0mu \medmuskip \m@ne mu\thickmuskip \@ne mu 
		\setbox\tw@ \hbox{$\m@th #1$}\kern -\wd\tw@ $\m@th {}#1{}$%
	}%
	\edef \@tempa {%
		\endgroup \let\noexpand\binrel@@ 
		\ifdim \wd\z@ <\z@ \mathbin \else \ifdim \wd\z@>\z@ \mathrel \else \relax
		\fi\fi 
	}%
	\@tempa
}		


\def\@mathmeasure#1#2#3{\setbox#1\hbox{\everymath{}\m@th $#2#3$}}	


%====================================================================================

% BINOMIAL SYMBOL

% USAGE: {a \binomial b}


\def\binomial{\atopwithdelims()}	% to obtain the binomial coefficients

%==================================================================================

% CONTINOUS FRACTIONS
% USAGE: 
%			\cfrac[r]{numerator}{denominator} (to right continuous fraction)
%			\cfrac[l]{numerator}{denominator} (to left continuous fraction)


\def\cfrac{\optmacro\no@ptcfrac\@ptcfrac}

%------------------------

\def\@ptcfrac[#1]#2#3{%
	\displaystyle{\strut\ifx r#1\hfill\fi#2\ifx l#1\hfill\fi\over #3}%
	\kern-\nulldelimiterspace
}

\def\no@ptcfrac{\@ptcfrac[c]}

%=======================================================================================

% CONDITIONAL PROBABILITY SYMBOL

\def\Condproba{\mathop{\big|}}        %the | of conditional probabilities%

%=======================================================================================

% DIRECT LIMIT SYMBOL

\def\dirlim{\mathop{\lim\limits_{\displaystyle\longrightarrow}}} 	

%======================================================================================

% DIRECT LIMIT SYMBOL WITH ARGUMENT BELOW

\def\dirlimwith#1{%
     \mathop{\lim\limits_{\displaystyle\longrightarrow\atop\scriptstyle#1}}\limits
}

%=======================================================================================

% NICE DIVISION SYMBOL

\def\divis{\mathbin{\mid}}	
 
%=======================================================================================

% DIFFERENTIAL SYMBOLS AND ABBREVIATIONS


% Roman "d" in math mode

\def\droman{{\rm d}}

%----------------

% nice "dt", "du" etc in integrals (parameters), to use inside integrals

\def\dt{{\droman t}}		
\def\du{{\droman u}}                                      
\def\dv{{\droman v}}
\def\dw{{\droman w}}
\def\dx{{\droman x}}
\def\dy{{\droman y}}
\def\dz{{\droman z}}
\def\dphi{{\droman \phi}}
\def\dpsi{{\droman \psi}}
\def\dsigma{{\droman \sigma}}
\def\dmu{{\droman \mu}}
\def\dnu{{\droman \nu}} 
\def\domega{{\droman \omega}}

%---------------

% Nice differential "df", "dg"  (functions)

\def\df{{\droman f}}
\def\dg{{\droman g}}
\def\dh{{\droman h}}

%=======================================================================================

% DEGREE SYMBOL

\def\degree{^\circ}		% degree symbol "o"

%=======================================================================================

% TRIPLE DOT AND QUADRUPLE DOT ACCENT


\def\dddot#1{%
	{\mathop{#1}\limits^{\vbox to-1.4\ex@{\vreset \kern-\tw@\ex@ \hbox{...}\vss}}}%
}  

\def\ddddot#1{%
	{\mathop{#1}\limits^{\vbox to-1.4\ex@{\vreset \kern-\tw@\ex@ \hbox{....}\vss}}}%
}


%=======================================================================================

% ENUMERATION WITH DOTS WITHIN MATH FORMULAE

% To make easily "\in {1,2,...,n}"
% USAGE: \enum n1-n2 will do: \in \{n_1,...,n2\}
% USAGE2: \enum -n will do: \in \{1,...,n\}


\def\enum#1-#2{\in\@ldobrace \if\isvoid{#1}1,2\else {#1}\fi,\ldots,{#2}\@ldcbrace}   
		
%=======================================================================================

% DOTS - VARIOUS VERSIONS OF DOTS WITHIN MATH FORMULAE


\def\dotsc{,\ldots}		% dots with comma like ,...

\let\dotsb=\cdots		% dots for binary operators like +...+

\let\dotsm=\cdots		% dots for product like ABC...J

\def\dotsi{\!\@cdots}		% dots for integrals like \int ...

\let\dotso\ldots		% other dots

%		-----------------------

\def\@cdots{\mathinner{\cdotp\cdotp\cdotp}}

%==========================================================

% Centered vertical dots that have the width of a "+" (useful to center formulae)% 


\def\centeredvdots{\mathpalette\centvdotsr@ut{}}


\def\centvdotsr@ut#1{%
	\setbox\t@mpbox\hbox{$\m@th #1\vdots$}%
	\tempdimen@\wd\t@mpbox
	\setbox\t@mpbox\hbox{$\m@th #1+$}%
	\mathop{\hbox to \tempdimen@ {\hss \kern .5\wd\@ne $\m@th #1\vdots$\hss}}%
}	

%==========================================================

\def\commacdots{,\cdots}               %as above but with multiply points% 

\let\ccdots\commacdots		    

%===========================================================

\def\commaldots{,\ldots}            %like this: ",..."  %

\let\cldots\commaldots		     

%===========================================================

% Dots that expand through several columns in matrices


% USAGE: \matdots{nb_of_entries_dots_have_to_expand}
% 	or \matdots[coeff_space_between_dots]{nb_of_entries_dots_have_to_expand}
% where coeff_space_between_dots is a number that multiplies the natural space between
% dots (equal to 3mu). Note that this number may be less than 1.



\def\matdots#1{\ifx[#1\expandafter\@ptmatd@ts \else \no@ptmatd@ts{#1}\fi}


%		------------------------------


\newmuskip\dotsspace@


\def\@ptmatd@ts#1]#2{%
	\ifnum #2=\@ne 
		\dotsspace@1.5mu\dotsspace@#1\dotsspace@
		.\mskip2\dotsspace@.\mskip2\dotsspace@.
	\else	
		\multispan{#2}\ifx\matdotsdr@p\@ne \kern-.15\em@ \quad \fi 
		\dotsspace@1.5mu\dotsspace@#1\dotsspace@
		\xleaders\hbox{$\m@th \mskip\dotsspace@.\mskip\dotsspace@$}\hfill
		\kern-.15\em@ \ignorespaces	
	\fi
}

\def\no@ptmatd@ts#1{\@ptmatd@ts 1]{#1}}


\redef\matrix{\optmacro\no@ptmatrix\@ptmatrix}


\def\@ptmatrix[#1#2#3#4{\left#1\matrix@@@{#4}\right#2} % argument #3 is to absorb the squared brace of the optional argument


\def\matrix@@@#1{%	% redefinition to allow use of mtxdots
	\null \,\vcenter {%
			\def\cr{\glet\matdotsdr@p\z@\crcr}%
			\normalbaselines \m@th \glet\matdotsdr@p\z@
			\ialign {%
				\glet\matdotsdr@p\@ne \hfil $##$\hfil 
				&&\glet\matdotsdr@p\@ne \quad \hfil 
						$##$\hfil \crcr 
				\mathstrut \crcr \noalign{\kern -\baselineskip} #1\crcr
				\mathstrut \crcr \noalign {\kern -\baselineskip}%
			}%
		}\,%
}


\let\no@ptmatrix=\matrix@@@

%=======================================================================================

% EVALUATION SIGNS


% To make evaluation signs of adapted sizes:
% USAGE:  df\eval_{x=0} 	produces df|_{x=0}

\def\eval{\vert}		% normal


\def\bigeval{\big\vert}		% a bit greater than \eval


\def\Bigeval{\Big\vert} 	% "\Sigma" symbol height 
				% 	(use it in display style) 

\def\biggeval{\bigg\vert} 	% "integral" symbol height 
				% 	(use it in display style)
						
\def\Biggeval{\Bigg\vert}	% big fraction height 
				% 	(use it in display style)

%=======================================================================================

% MATH FRAMES

% The same of \frame in \hebtex.mac but in mathematic styles, inside math formulae,
% like $$\mframe{...}$$.


\def\mframe{%
	\ifmmode
		\ifinner \let\m@thenv$\let\m@thenvb$%
		\else	\let\m@thenvb$\def\m@thenv{$\displaystyle}%
		\fi
	\fi	
	\frame
}	

%=======================================================================================

% THE COLON MAPPING SYMBOL

% Use \from in constructions like f\from [a,b]\to M in place of f:[a,b]\to M.	


\newmuskip\halfthinmuskip

\halfthinmuskip=.5 \thinmuskip


\def\from{\mkern \halfthinmuskip \colon\penalty \@m\, }

%=======================================================================================

% FUNCTION NAME IN TEXT STYLE 

% Useful to have a name immediately used as an operator, without having to defining 
% it with "\newfunction" for example.
% USAGE1: \function{func_name} : display func_name as an operator name (in text font)
% USAGE2: \function*{func_name}  ("limit" operator for subscripts or superscript)
% EXAMPLE: \function*{lim~sup}_{x\to a}  


\def\function{\ifnexttoken*\f@nc@a\f@nc@b}


\def\f@nc@b#1{\mathop{\rm \newf@nctxt #1}\nolimits}

\def\f@nc@a*#1{\mathop{\rm \newf@nctxt #1}\limits}

%=======================================================================================

% MULTIPLE INTEGRALS


% USAGE:
%	\multiintegral[n]	makes n integrals signs like SSSS 
%	\multiintegral		"cdots integrals" like S...S
%	\iint			double integral
%	\iiint			triple integral
%	\iiiint			quadruple integral
%	\idotsint		the same as \multiintegral



\def\multiintegral{\optmacro\no@ptmultiint\@ptmultiint}	


\def\iint{\multiintegral[2]}

\def\iiint{\multiintegral[3]}

\def\iiiint{\multiintegral[4]}

\def\idotsint{\multiintegral[0]}

%			----------------------------------

\let\ilimits@=\nolimits


\def\@ptmultiint[#1]{%
	\edef\ints@c{%
		\noexpand\intop
		\ifnum#1=\z@ \noexpand\intdots@ \else \noexpand\intkern@ \fi
		\ifnum#1>\tw@ \noexpand\intop \noexpand\intkern@ \fi
		\ifnum#1>\thr@@ \noexpand\intop \noexpand\intkern@ \fi
		\noexpand\intop \noexpand\ilimits@
	}%
	\futurelet\@let@token\ints@a
}


\def\no@ptmultiint{\@ptmultiint[0]}


\def\intdots@{%
	\mathchoice{\@cdots}%
	{{\cdotp}\mkern1.5mu{\cdotp}\mkern1.5mu{\cdotp}}%
	{{\cdotp}\mkern1mu{\cdotp}\mkern1mu{\cdotp}}%
	{{\cdotp}\mkern1mu{\cdotp}\mkern1mu{\cdotp}}%
}


\def\intkern@{\mkern-6mu \mathchoice{\mkern-3mu}{}{}{}}

\def\ints@a{%
	\ifx\limits\@let@token \ints@b
	\else \ifx\displaylimits\@let@token \ints@b
	\else\ifx\ilimits@\displaylimits \ints@b
	\fi\fi\fi
	\ints@c
}

\def\ints@b{%
	\mkern-7mu \mathchoice{\mkern-2mu}{}{}{}%
	\mathop\bgroup
	\mkern7mu \mathchoice{\mkern2mu}{}{}{}%
	\let\ilimits@\egroup
}%

%======================================================================================

% INVERSE LIMIT SYMBOL

\def\invlim{%
	\mathop{\lim\limits_{\displaystyle\longleftarrow}}\limits
}							%inverse limit symbol%

%======================================================================================

% INVERSE LIMIT SYMBOL WITH ARGUMENT BELOW


\def\invlimwith#1{%
	{\rm\lim\limits_{\displaystyle\longleftarrow\atop\scriptstyle#1}}%\limits
}   

%======================================================================================= 

% INVERSE SUBSCRIPTS OR SUPERSCRIPTS


% USAGE: inside a math formula, 
%
%	\invsscript_{subscript}{symbol} 
%	or 
% 	\invsscript^{superscript}{symbol}
%	or
%	\invsscript^{superscript}_{subscript}{symbol}
%
% Note: if there is only one token inside the braces, these braces are optional
% example: $ \invsscript ^\alpha x $


\def\invsscript#1#2{%
	\hskip\scriptspace #1{#2}% 
	\futurenonspacelet\testch@r\invsscriptr@ut
}

\def\invsscriptr@ut{%
	\ifx\testch@r_ \let\n@xt\invscr@ 
	\else \ifx\testch@r^ \let\n@xt \invscr@ 
	\else \kern \m@ne\scriptspace \let\n@xt\relax
	\fi\fi
	\n@xt
}

\def\invscr@#1#2{#1#2\kern \m@ne\scriptspace\relax}

%=======================================================================================

% LEGENDRE SYMBOL


% USAGE: {a \legendre b}

\def\legendre{\overwithdelims()}	%the Legendre symbol%

%=======================================================================================

% MODULOS


% \mod acts like \pmod of plain TeX, except that it allows the user to adjust the 
% amount of space before "(mod ...)", and separately for display and text modes. 
% (by default, the amount of skip is 18mu in display mode, and 9mu in text or script 
% modes). \npmod and \pnmod are two versions of \mod:
% \npmod (non parenthesed mod) is the same as mod, except that no parenthesed are
% put arround "mod n", like in		a  mod n .
% \pnmod (parenthesed no mod) is also the same, except that parenthesed are put
% without the word "mod", like in	a  (n)


\newmuskip\dspmoduloskip

\dspmoduloskip=18mu

\newmuskip\moduloskip

\moduloskip=9mu



\def\mod#1{%
	\allowbreak \mathchoice{\mkern\dspmoduloskip}{\mkern\moduloskip}%
					{\mkern\moduloskip}{\mkern\moduloskip}%
	({\rm mod}\mkern \tw@\thinmuskip #1)%					
}


\def\npmod#1{%		% non-parenthesed mod
	\allowbreak \mathchoice{\mkern\dspmoduloskip}{\mkern\moduloskip}%
					{\mkern\moduloskip}{\mkern\moduloskip}%
	{\rm mod}\mkern \tw@\thinmuskip #1%					
}


\def\pnmod#1{%		% parenthesed no mod
	\allowbreak \mathchoice{\mkern\dspmoduloskip}{\mkern\moduloskip}%
					{\mkern\moduloskip}{\mkern\moduloskip}%
	(#1)%					
}

%-------------------------------------------------------------

% Redefinition of \pmod of plain TeX (In case the user persist in using 
% \pmod in place of \mod above)


\def\pmod#1{\allowbreak \mkern 18mu({\rm mod}\mkern \tw@\thinmuskip #1)}

%=======================================================================================

% SOME "NON" SYMBOLS

\def\nin{\mathrel{\not\in}}		% an abbreviation for \not\in

%======================================================= 
										     
\def\nonempty{\ne\emptyset}		%equivalent to "\ne\emptyset"% 

\let\nempty=\nonempty

%=======================================================================================
% Matrix transpose symbol :

\def\transp{^{\scriptscriptstyle T}}

%=======================================================================================

% Q.E.D. SYMBOL


% 1) A simple q.e.d. squared bullet, at a distance 1\quad from the end of the text:

\def\simpleqed{\ifvmode \nolocalindent \else \null\quad \fi \sqbull}


% 2) the same but with penalty, and at a distance of 1em only.

\def\qed{%
	\ifvmode \vskip-\lastskip \nobreak \nolocalindent 
	\else \unskip \nobreak \hskip \@ne\em@ 
	\fi 
	\sqbull
}% 

%========================================================================================

% ROOTS 

% The following is usefull to type easily and elegantly n-roots.
% The optional argument allows the user to adjust the position of the 
% superscript number of the root: 
% USAGE: \nroot[mu_dim, dim]{n}{m} 
% 	where mu_dim is the left displacement of the superscript in mu units (may 
% 	be negative), and dim is the upper displacement of the superscript (may 
% 	also be negative).
% EXAMPLE: \nroot[2mu,-1pt]{3}{4} or what is the same, \nroot[2mu,-1pt]34
% NOTE: in case of optional use, the two dimensions must be specified, even if only
% one of them is needed to raise or to displace left-right the superscript: in this
% case, it suffices to make the not desired dimension equal to 0, like in
% \nroot[2mu, 0pt]{3}{4}



\def\nroot{\optmacro\no@ptnroot\@ptnroot}


		%----------------------------------- 

\def\@ptnroot[#1,#2]#3{%
	\root \raise #2\hbox{$\scriptscriptstyle #3$}\mkern #1\of
}

\def\no@ptnroot{\@ptnroot[0mu,\z@]}

%====================================================================================== 

% PUTTING SYMBOLS IN SIDE OF BIG SUM SYMBOLS 

% cf amsmathdoc.dvi paragraph 7.2

\def\sideset#1#2#3{%	
	\@mathmeasure\z@\displaystyle{#3}%
	\gsetbox\@ne\vbox to\ht\z@{}\dp\@ne\dp\z@
	\setbox\tw@\box\@ne
	\@mathmeasure4\displaystyle{\copy\tw@ #1}%
	\@mathmeasure6\displaystyle{#3\nolimits #2}%
	\dimen@-\wd6 \advance\dimen@\wd4 \advance\dimen@\wd\z@
	\hbox to\dimen@{}\mathop{\kern -\dimen@ \box4\box6}%
}

%=======================================================================================

% VARIANTS OF \SMASH

% 1)
% the same as "\smash" of plain tex, but makes the width of a formula of dimension zero% 

\def\hsmash{%
	\relax 
	\ifmmode \def\n@xt{\mathpalette\mathhsm@sh}%
	\else \let\n@xt\makehsm@sh%
	\fi \n@xt
}

\def\makehsm@sh#1{\setbox\z@ \hbox{#1}\finhsm@sh}

\def\mathhsm@sh#1#2{\setbox\z@ \hbox{$\m@th#1{#2}$}\finhsm@sh}

\def\finhsm@sh{\wd\z@ \z@ \box\z@ }


%------------------------------------------------------------------------

% 2)
% Redefinition of smash of plain TeX, in order to include optional parameters "t" 
% and "b" (top and bottom)
% USAGE: \smash[t]{...} (smash only height of formula) 
% or \smash[b]{...} (smash only depth of formula) or smash{...} (smash both height 
% and depth).


\redef\smash{\optmacro\no@ptsmash\@ptsmash}

%----------------------------------- 

\def\@ptsmash[#1]{%
	\relax 
	\edef\sm@shp@ram{\csname finsmp@ram#1\endcsname}%
	\ifmmode \def\next@{\mathpalette\mathsm@shb}%
	\else \let\next@\makesm@sh 
	\fi 
	\next@ 
}	

\def\no@ptsmash{\@ptsmash[a]}

\def\mathsm@shb#1#2{\setbox \z@ \hbox {$\m@th #1{#2}$}\finsm@shb}

\def\finsm@shb{\sm@shp@ram \box\z@}

\def\finsmp@rama{\ht\z@ \z@ \dp\z@\z@}

\def\finsmp@ramt{\ht\z@ \z@}

\def\finsmp@ramb{\dp\z@ \z@}


%========================================================================================

% SQUARED BULLET 

\def\sqbull{\vrule \height@@ .5\em@ \width@@ .333\em@ \depth@@ .039\em@ \relax} 

%======================================================================================

% "SUCH THAT" SYMBOL

\def\St{\mathop{\big|\>}}	% the great "such that" symbol% 

\def\st{\mathop{|\;}}		% the small "such that" symbol% 


%\def\stcirc{%			% a special (and personal) "such that symbol"
%	\vcenter{%
%		\offinterlineskip 
%		\ialign{%
%			&##\cr 
%			$\m@th\mkern 4mu\scriptscriptstyle\circ$\cr
%			\noalign{\vskip \@ne\scpt}%
%			$\m@th\mkern 4mu {\scriptscriptstyle\circ}\mkern 10mu$\cr
%		}%
%	}
%}

\def\stcirc{%      % a special (and personal) "such that symbol"
	\mathchoice{\stcirc@disp}{\stcirc@disp}{\stcirc@script}{\stcirc@scriptscript}%
}

\def\stcirc@disp{%      
		{%
			\setbox\t@mpbox\vbox{\vreset \hbox{$\m@th \scriptscriptstyle \circ $}}% 
			\tempdimen@ .5\dimexpr (\ht\t@mpbox + \dp\t@mpbox) %
			\ht\t@mpbox\tempdimen@ \dp\t@mpbox\tempdimen@
 			\setbox0\hbox{\@@stcirc}%
			\vcenter{\vreset \hsize \wd0 \@@stcirc}%
		}%
}	

\def\@@stcirc{$\m@th\mkern 4mu{\lower 1.5\scpt\copy\t@mpbox \above 0pt \raise 1.5\scpt\copy\t@mpbox}\mkern 10mu$}

\def\stcirc@script{\hbox{$\m@th \scriptstyle \mkern 2mu :\mkern 6mu$}}

\def\stcirc@scriptscript{\hbox{$\m@th \scriptscriptstyle \mkern 1mu :\mkern 3mu$}}



%=======================================================================================

% EQUATIONS SYSTEM

% This is to make a system of equations with equation number (labels) 
%
% USAGE:  \system{ expr_1 [& label1]\cr \expr_2[&\label2]\cr...}
%
% Example: \system{ax+b=0 &(1)\cr cx+e=3 &(2)\cr} gives
%	_
%	| ax+b=0	(1) 
%      - 
%	| cx+e=0	(2)
%	-


\def\system#1{%
	\left\@ldobrace \,\vcenter {\normalbaselines \lineskiplimit \thr@@ \scp@\m@th 
		\ialign {$\displaystyle ##\hfil $&\quad $(##)$\hfil \crcr #1\crcr }%
		}\right.
}

%=====================================================================================

% FRACTIONS 

%--------------------------------------------------

% The latex "\frac", for those that like it. 
% Moreover, we have added a parameter \fracdimen:
% \fracdimen can be set inside or outside the math formula
% (like \fracdimen=1pt), and then the numerator and
% the denominator of the fraction will be made closer to 
% to the fraction bar by an amount equal to \fracdimen. 
% Notice that \fracdimen may be negative, a feature
% that is probably useless. 
% Notice also that this feature should be used carefully,
% and should not be used at all inside a side of an 
% equation, if it contains fractions whose exponents or 
% subscript causes different fraction heights while using
% this feature.
% By default, \fracdimen is equal to 0pt. 
% Another good value is 2pt or 3pt (the value of 3pt 
% fit well with the \Big operator).
% 


\newfastdimen\fracdimen
\fracdimen=0pt

\def\frac#1#2{
	{%
	\mathchoice{%
			{\lower\fracdimen \vbox{\hbox{$\m@th {#1}$}}%
							\over \raise\fracdimen \vbox{\hbox{$\m@th {#2}$}}%
			}%
		}%
		{%
			{\lower\fracdimen \vbox{\hbox{$\m@th {#1}$}}% 
				\over \raise\fracdimen \vbox{\hbox{$\m@th {#2}$}}%
			}%
		}%
		{{\scriptstyle #1\over \scriptstyle #2}}%
      {{\scriptscriptstyle #1\over \scriptscriptstyle #2}}%
	}%	
}



%--------------------------------------------------

% a small fraction, in script style, and properly centered relatively to the math axis:

\def\smallfrac#1#2{{_{#1}\hskip\m@ne\scriptspace\over ^{#2}\hskip\m@ne\scriptspace}}

%---------------------------------------------------

\def\Half{{1 \over 2}}		%a normal 1/2%

\def\half{{\smallfrac12}}	%a small 1/2%

\def\Third{{1\over 3}}		%a normal 1/3%

\def\third{{\smallfrac13}}	%a small 1/3%

\def\Quarter{{1\over 4}}	%a normal 1/4% 

\def\quarter{{\smallfrac14}}	%a small 1/4%

%---------------------------------------------------

% To easily make {\varepsilon \over 1,2,3...}:

\def\epsion#1{{\varepsilon \over #1}}

%=======================================================================================

% POWERS

% Make ^{(x)} easily:

\def\tolabel#1{^{(#1)}}

%=======================================================================================

% TABLES IN MATH MODE:

% The macro \mathtable is the same as \table, but it puts the table automatically 
% inside double dollars ($$) (if it is not), and it defines \tablepattern as
% \tablepattern{{\hfill\ $}{$\ \hfill}}. All the other parameters and features can
% be set exactly like \table (see the documentation about this macro).
% The macro \mathequitable is for \equitable, what \mathtable is for \table
% (see the documentaion about \equitable).



\def\mathtable{
	\ifmmode \begingroup \aftertable{\endgroup}%
	\else $$ \aftertable{$$}%
	\fi
	\tablepattern{{\hfill\ $}{$\ \hfill}}%
	\table
}

\def\mathequitable{%
	\ifmmode \begingroup \aftertable{\endgroup}%
	\else $$ \aftertable{$$}%
	\fi
	\tablepattern{{\hfill\ $}{$\ \hfill}}%
	\equitable
}


%=======================================================================================
% MATRICES

% The macro \matrix of Plain Tex has been extended above: 
% Now, it is possible to specify the left and right braces in an optional argument.
% For example, one can use \matrix[()]{...}, or \matrix[[]]{...}, or \matrix{\{\}} 
% or \matrix[\Vert\Vert]{...}.
% Note: it is absolutely necessary that the square braces of the optional argument contain
% exactely two tokens.
%
% The following has all the power of the macro \table (see documentation), but the table is 
% enclosed in braces, and the material put in math mode. If you want to control the behaviour 
% of the entries, use \tablepattern as specified in the documentation (by default, 
% \tablepattern = {\hfill $\space}{\space $\hfill}, so that an \hfill and a space will be put 
% to the left and right of each entry, while the entry is in text mode).
% To control the kind of braces you want, you can put an optional argument, like
% Matrix[()]{...}, or Matrix[[]]{...}, or Matrix[\{\}]{...} etc. to say what kind of left and 
% right braces you want.


\def\Matrix{\optmacro\no@ptMatrix\@ptMatrix}

\def\no@ptMatrix{\@ptMatrix[()]}

\long\def\@ptMatrix[#1#2#3#4{%  the #3 is to absorb the squared brace of the optional argument
	\relax \ifmmode \begingroup \else $\begingroup \aftergroup $\fi 
	\left #1%
	\tablepattern{{\hfill\ $}{$\ \hfill}}%
	\table{\Minrowheight .73\Baselineskip \Minrowdepth .365\Baselineskip #4}%
	\right #2%
	\endgroup
}



%===============================================================

% The following works like \matrix of plain TeX, except it is adapted to be used in
% text mode, that is, the matrix is small. To introduce braces, type \left\some_left_brace
% and \right\some_right_brace, as matrix of Plain Tex.
 

\def\smallmatrix#1{%
	\null
	\vcenter{%
		\m@th
		\baselineskip .7\baselineskip \lineskip\scp@ \lineskiplimit\scp@
		\ialign {%
			\hfil $\scriptstyle ##$\hfil 
			&&\thinspace\thinspace\thinspace \hfil $\scriptstyle##$\hfil
			\cr
			#1\crcr
		}%
	}%
}

%=================================================================

% And the following works like \pmatrix of plain TeX, except it is adapted to be used in
% text mode, that is, the matrix is small. 


\def\smallpmatrix#1{\left(\smallmatrix{#1}\right)}


%================================================================== 

% Two-by-two matrices

% USAGE: \Twomatrix{arg1,arg2,arg3,arg4} will create a two-by-two parenthesed 
% matrix with arg1 arg2 in the first line, and arg3 arg4 in the second line.

\def\Twomatrix#1{\Twomatrix@\\#1\\}

\def\Twomatrix@\\#1,#2,#3,#4\\{\pmatrix{#1 & #2 \cr #3 & #4 \cr}}   %a big 2-2 matrix%

%-----------

% USAGE: \twomatrix{arg1,arg2,arg3,arg4} will create a two-by-two small parenthesed 
% matrix with arg1 arg2 in the first line, and arg3 arg4 in the second line.


\def\twomatrix#1{\twomatrix@\\#1\\}

\def\twomatrix@\\#1,#2,#3,#4\\{\left(\smallpmatrix{#1 & #2 \cr #3 & #4 \cr}\right)}
							   %a small 2-2 matrix%
								   
%=======================================================================================

% EQUATION NUMBERS


% When \eqno cannot be put at the end of a math formula, TeX put it below. This is
% often unpleasant. So, the following optional macro allows us to put something above
% the formula.


\def\uppereqno{\largedsp \optmacro\nooptuppereqn@\optuppereqn@}


%			--------------------------

\def\optuppereqn@[#1]#2{^{\raise #1\hbox to \z@ {\hss $#2$}}}


\def\nooptuppereqn@#1{\optuppereqn@[1em]{#1}}

%=======================================================================================

% ARROWS

% To make arrow with arguments above and/or below, that extend to the length of 
% the arguments. 
% USAGE:
%	\xrightarrow{arg} makes a right arrow with arg above.
%	\xrightarrow[arg1]{arg2} makes a right arrow with arg2 above and arg1 below.
%	\xleftarrow{arg} makes a left arrow with arg above.
%	\xleftarrow[arg1]{arg2} makes a left arrow with arg2 above and arg1 below.	
%	\towith is an abbreviation for \xrightarrow
% 		and in the same pattern,
%	\xRightarrow makes an implication symbol 
%	\xLeftarrow makes an inverse implication symbol
%	\xleftright arrow makes an equivalence symbol



\def\xrightarrow{\optmacro\no@ptxrightarrow\@ptxrightarrow}

\let\towith=\xrightarrow

\def\xleftarrow{\optmacro\no@ptxleftarrow\@ptxleftarrow}

\def\xRightarrow{\optmacro\no@ptxRightarrow\@ptxRightarrow}

\def\xLeftarrow{\optmacro\no@ptxLeftarrow\@ptxLeftarrow}

\def\xleftrightarrow{\optmacro\no@ptxleftrightarrow\@ptxleftrightarrow}


%		---------------------

\newfastbox\fstb@x

\newfastbox\scdb@x

\def\no@ptxrightarrow#1{\ext@arrow 0359\rightarrowfill@{}{#1}}

\def\@ptxrightarrow[#1]#2{\ext@arrow 0359\rightarrowfill@{#1}{#2}}


\def\no@ptxleftarrow#1{\ext@arrow 3095\leftarrowfill@{}{#1}}

\def\@ptxleftarrow[#1]#2{\ext@arrow 3095\leftarrowfill@{#1}{#2}}


\def\no@ptxRightarrow#1{\ext@arrow 0359\Rightarrowfill@{}{#1}}

\def\@ptxRightarrow[#1]#2{\ext@arrow 0359\Rightarrowfill@{#1}{#2}}


\def\no@ptxLeftarrow#1{\ext@arrow 3095\Leftarrowfill@{}{#1}}

\def\@ptxLeftarrow[#1]#2{\ext@arrow 3095\Leftarrowfill@{#1}{#2}}


\def\no@ptxleftrightarrow#1{\ext@arrow 3399\Leftrightarrowfill@{}{#1}}

\def\@ptxleftrightarrow[#1]#2{\ext@arrow 3399\Leftrightarrowfill@{#1}{#2}}




\def\ext@arrow#1#2#3#4#5#6#7{%
	\mathrel{%
		\mathop{%
			\setbox\fstb@x\hbox{#5\displaystyle}%
			\setbox\scdb@x\vbox{% 
				\vreset \m@th \hbox{$\scriptstyle\mkern#3mu{#6}\mkern#4mu$}%
				\hbox{$\scriptstyle\mkern#3mu{#7}\mkern#4mu$}%
				\copy\fstb@x
			}%
			\hbox to\wd\scdb@x{\unhbox\fstb@x}%
		}%
		\limits
		\unless\if\isvoid{#7}%
			^{\if0#1\else\mkern#1mu\fi #7\if0#2\else\mkern#2mu\fi}%
		\fi		       
		\unless\if\isvoid{#6}%
			_{\if0#1\else\mkern#1mu\fi #6\if0#2\else\mkern#2mu\fi}%
		\fi
	}%
}


\def\rightarrowfill@{\arrowfill@\relbar@\relbar@\rightarrow}
\def\leftarrowfill@{\arrowfill@\leftarrow\relbar@\relbar@}
\def\leftrightarrowfill@{\arrowfill@\leftarrow\relbar@\rightarrow}
\def\Leftarrowfill@{\arrowfill@\Leftarrow\Relbar@\Relbar@}
\def\Rightarrowfill@{\arrowfill@\Relbar@\Relbar@\Rightarrow}
\def\Leftrightarrowfill@{\arrowfill@\Leftarrow\Relbar@\Rightarrow}


\mathchardef\std@minus\mathcode`\-\relax
\mathchardef\std@equal\mathcode`\=\relax

\def\relbar@{\mathrel{\mathpalette\mathsm@sh\std@minus}}

\def\Relbar@{\mathrel\std@equal}


\def\arrowfill@#1#2#3#4{%
 	$%
		\m@th \thickmuskip0mu \medmuskip\thickmuskip \thinmuskip\thickmuskip
		\relax #4#1 \mkern-7mu 
		\cleaders \hbox{$ #4 \mkern-2mu #2 \mkern-2mu $}\hfill
		\mkern-7mu #3
	$%
}

%===============================================================

% Inverse arrow with #1 above:


\def\invtowith#1{\buildrel {#1}\over\leftarrow}

\def\invTowith#1{\buildrel #1\over\longleftarrow}	% long arrow

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% NON DISPLAY FORMULA ENSPACE%

% The symbol "§" is to be used for non display formula, in place of $, in order tex will
% nicely enspace the formula in a line (like but smarter \mathsurround), and adding 
% eventually some ponctuation skip before a ponctuation sign. 
% So, the symbol "§" add \ponctskip and \mathglue around math formula and switch to
% math or text mode (like $).
% Also, nothing prevent you to use "§" for the beginning or at the end of a formula
% and to use $ at the other extremity, so that the formula will work as usually at 
% this extremity, but will correct the position of the formula at the second one.
% You can controle the amount of glue "§" will add by setting \mathglue.
% Also you can controle the amount of kern  "§" will add between the
% symbol  "§" and a ponctuation sign put immediatly after it by setting 
% \ponctskip 


\makeactive\§ 

\newfastskip\mathglue \mathglue=\z@         %default%

\newfastskip\ponctskip   \ponctskip=0.09em    



\def§{\global\futurelet\testch@r\temprout@}

%                       ----------------------------------------


% the following routine may have been made more simple, but its complexity 
% is due to the fact that it is important to make it work as quickly as possible, since
% it is used quite often.


\def\temprout@{%
	\ifmmode
		$%
		\if\space\noexpand\testch@r \hskip\mathglue  
		\else\iflocalheb \hebdolrout@ 
		\else \dolrout@  
		\fi\fi
	\else 
		\ifnum\lastnodetype=11 \ifdim\lastskip>\z@ \hskip\mathglue \fi\fi
		\let\g@bble@\g@bble@b%
	\fi
	\g@bble@
} 

\let\g@bble@\relax

\def\g@bble@b{\let\g@bble@\relax $}

\def\g@bble@c{\let\g@bble@\relax \let\tempvar@}


\def\dolrout@{%
	\if )\noexpand\testch@r
	\else \if'\noexpand\testch@r
	\else \ifcat ,\noexpand\testch@r 
		\let\g@bble@\g@bble@c%
		\kern \ponctskip   
		\testch@r 
		\hskip \mathglue
	\fi \fi \fi
}

\def\hebdolrout@{%
	\if (\noexpand\testch@r 
	\else \if `\noexpand\testch@r
	\else \ifcat ,\noexpand\testch@r 
		\let\g@bble@\g@bble@c%
		\kern \ponctskip   
		\testch@r 
		\hskip \mathglue
	\fi \fi \fi
}


%========================================================================================

% The following is useful to type esthetically a punctuation sign inside a 
% math formula, because the usual ones come too near from the last character of the 
% formula.  
% If you set \displayponctskip to a value different from zero, then this "skip" will be
% inserted in math mode before the characters "." or "," or ";" or 
% ":" or "!" or "("  or ")" or "[" or "]" or "|" .
% In general, if you use the §...§ feature, you should set \displayponctskip=\ponctskip.



\newfastskip\displayponctskip

\displayponctskip=0pt


\mathcode`\.="8000
\mathcode`\,="8000
\mathcode`\;="8000
\mathcode`\:="8000
\mathcode`\!="8000
\mathcode`\?="8000


{\makeactive\. \makeactive\, \makeactive\; \makeactive\: \makeactive\! \makeactive\?%
%
\gdef.{\hbox{\hskip\displayponctskip}\mathchar"013A\relax}%
\gdef,{\hbox{\hskip\displayponctskip}\mathchar"613B\relax}%
\gdef;{\hbox{\hskip\displayponctskip}\mathchar"603B\relax}%
\gdef:{\hbox{\hskip\displayponctskip}\mathchar"303A\relax}%
\gdef!{\hbox{\hskip\displayponctskip}\mathchar"5021\relax}%
\gdef?{\hbox{\hskip\displayponctskip}\mathchar"503F\relax}%
%
}

%=======================================================================================

%			SHORTENING DISPLAY SKIPS


% In general, when a display formula occurs in a paragraph, TeX calculates the 
% width of the last line before the formula; if it is short, it puts a skip
% above the formula equal to \abovedisplayshortskip, and if it is large, this
% skip is equal to \abovedisplayskip. Also, it puts after the formula a skip
% equal to \belowdisplayshortskip or \belowdisplayskip according to the 
% previous choice. All this is necessary to make nice typesetting, since if 
% TeX have put always the same skip, there would appear a hole when the line 
% above the formula is short. But sometimes, this automatic choice may not
% be the most aesthetic, and you may desire the other alternative. 
% This is the aim of the macros \shortdsp and \largedsp:
% inside a display math formula, put \shortdsp or \largedsp
% to reduce or increase the skip before and after the displayed material: 
% \shortdsp makes the skips before or after the formula equal to 
% \abovedisplayshortskip and \belowdisplayshortskip, and \largedsp
% makes them equal to \abovedisplayskip and \belowdisplayskip.
% The macros \largebelowdsp, \shortbelowdsp, \largeabovedsp and \shortabovedsp
% acts only on the top or bottom skip, according to their name.
% Note: use these macros in the outer group level inside the display formula.


\def\shortdsp{%
	\abovedisplayskip \abovedisplayshortskip
	\belowdisplayskip \belowdisplayshortskip 
}	


\def\largedsp{%
	\abovedisplayshortskip \abovedisplayskip
	\belowdisplayshortskip \belowdisplayskip
}	


\def\largebelowdsp{\belowdisplayshortskip \belowdisplayskip }


\def\shortbelowdsp{\belowdisplayskip \belowdisplayshortskip }


\def\largeabovedsp{\abovedisplayshortskip \abovedisplayskip }


\def\shortabovedsp{\abovedisplayskip \abovedisplayshortskip }

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% NON DISPLAYSTYLE MATH FORMULA AT THE CENTER OF A NEW LINE


\def\centermath$#1${\ifhmode\newline\fi\centerline{$#1$}}		


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

			  % DISPLAYED FORMULA


% REDIFINITION OF DISPLAYSTILE TO ADD A FLAG:

\let \displaystylemode = \false % flag to be used for macros that have to be displayed differently in 
										  % displaystyle mode.


\let\@lddisplaystyle = \displaystyle

\redef\displaystyle{\@lddisplaystyle \let \displaystylemode = \true} 

%=======================================================================================

% DISPLAYLINES WITH FORMULA NUMBER

% The following two macros are to be used exactly as \displaylines of
% plain tex, except that you can put an equation number exactly as you do for
% \eqalignno or \leqalignno: that is, if before a \cr, you put an alignment tab
% "&", then everything that lies between it and the \cr will be put on the side
% of the same line. Use \displaylinesno for right numbering, and \ldisplaylinesno
% for left numbering. 


\def\displaylinesno#1{%
	\let\halign\@ldhalign
	\let\displaystylemode\true
	\let\dspdrap@\@ne \displ@y \tabskip \z@skip
	\halign {% 
		\hbox to \displaywidth{%
			$\@lign\hfil \ifheb \else \dsplinesnopr@@c \fi 
			\displaystyle ##\ifheb \dsplinesnopr@@c \fi \hfil  $%
		}%
		&\llap{$\@lign ##$}\crcr #1\crcr
	}%
}
	
	
\let\rdisplaylinesno=\displaylinesno


\def\ldisplaylinesno#1{%
	\let\halign\@ldhalign
	\let\displaystylemode\true
	\let\dspdrap@\@ne \displ@y \tabskip\z@skip
	\halign {% 
		\hbox to \displaywidth {%
			$\@lign \hfil \ifheb \else \dsplinesnopr@@c \fi
			\displaystyle ## \ifheb \dsplinesnopr@@c \fi \hfil $%
		}%	
		&\kern -\displaywidth \rlap {$\@lign ##$}\tabskip \displaywidth \crcr 
		#1\crcr
	}%
}


\def\dsplinesnopr@@c{
	\ifdisplaylineno \ifx\dspdrap@\@ne 
		\tempdimen@ .9in\advance\tempdimen@ \hoffset
		\hbox to \z@{\hskip \ifheb\else-\fi\tempdimen@\dsplineno@\hss}%
		\glet\dspdrap@\z@
	\fi\fi
}

%=======================================================================================

% MULTIPLE ALIGNMENT WITHIN MATH FORMULA

% This macro allows multiple alignment within display math formulae (a kind of 
% improvement of \eqalign and \eqalignno):
% Usage: $$\multieqalign{entry11 & entry12 & entry13... entry1n \cr   ( n<10 )
%                   entry21 &   ....               entry2.n \cr
%			..............................
%		}
%        $$	   
% You can use \eqno and \leqno to add a right or left number equation (or anything 
% you want) in the following way: always put \(l)eqno{material} at the beginning of a line (just 
% after a \cr or at the beginning of the first line), and some material inside brace as
% above. Then the material you put after \(l)eqno will then appear on the
% line where \(l)eqno is placed. 
% So, to get the number on a separate empty line, simply put \(l)eqno{...}\cr 
% at the desired place.
% The macro \multieqalign makes formulae expand to the whole width of the line, but 
% sometimes, you may want \multieqalign only expand to the natural width of the formula,
% for example in constructions like \cases of plain TeX. This is possible simply using
% \multieqalign*{...}. Then the material inside the argument is put inside a \vcenter,
% and has the natural width of the associated formulae. For example, try:
% $$ \left.\multieqalign*{ax+b&=c\quad cx+d&=e\cr a'x+b'&=c'\quad c'x+d'&=e'\cr}%
%		\right\} \hbox{an equations system}$$ 
% Be aware that \eqno and \leqno will not more work with the star version of 
% \multieqalign, but in fact, it has not, as can be understood easily.
%
% Note: nothing obliges you to put the same number of tab characters "&" in all lines.
% Finally, you can use the macro "\hidewidth" at the right side of an entry to 
% annulate the \hsize of this entry, allowing considering it as a zero-horizontal-sized 
% entry from  the point of view of the table.  For example compare 
%  $$											
%       \multieqalign{
%		\leqno{(1)} ax+b &<d \cos(\xi) &+\sum_i a_i\cr 
%		\eqno{(20)} &<\int_0^a f(x)dx\cr
%		&=ax+b\cr
%		& &+\sum_j b_j
%	}
%  $$
%           and 
%  $$										
%       \multieqalign{
%		\leqno{(1)} ax+b &<d \cos(\xi) &+\sum_i a_i\cr 
%		\eqno{(20)} & <\int_0^a f(x)dx \hidewidth & \cr
%		&=ax+b\cr
%		& &+\sum_j b_j
%	}
%  $$  
%
% Finally, note that you can increase or decrease the spacing between lines 
% using the famous \openup nb_of_jot\jot, where nb_of_jot may be negative.
% To do so, you must put the \openup command before \multieqalign.


\newcount\multialignc@unt


\def\multieqalign{\ifnexttoken *\multieq@lignb\multieq@lign}


\long\def\multieq@lign#1{%
	\let\halign\@ldhalign \let\span\@ldspan \multialignc@unt=\z@ 	
	\let\displaystylemode\true
	\let\crtr@p\false
	\tabskip \z@	
	\def\cr{\ifheb \dsplinesnopr@@c \fi\crcr &\strut \let\crdr@p\true}%
	\let\templeqn@\leqno 
	\def\leqno##1{\crcr 
			\noalign{\vskip-\baselineskip 
				\ifheb\gadvance\multialignc@unt\m@ne \fi}%
				\hbox to \z@{$##1$\hss}&}%
	\let\tempeqn@\eqno 
	\def\eqno##1{\crcr 
			\noalign{\vskip-\baselineskip 
				\ifheb \gadvance\multialignc@unt\m@ne \fi}%
				\hbox to \z@{\hbox to \hsize{\hss$##1$}\hss}&}%
	\displ@y 
	\halign to \displaywidth{%
		\gadvance\multialignc@unt\@ne 
		\ifnum\multialignc@unt=\tw@ \glet\dspdrap@\@ne
		\else \glet\dspdrap@\relax
		\fi 
		##\tabskip \filskip 
		&\tabskip \z@ \hfil \ifheb\else\dsplinesnopr@@c\fi $\displaystyle{##{}}$%
		&$\displaystyle{{}##{}}$&$\displaystyle{{}##{}}$&$\displaystyle{{}##{}}$%
		&$\displaystyle{{}##{}}$&$\displaystyle{{}##{}}$&$\displaystyle{{}##{}}$%
		&$\displaystyle{{}##{}}$&$\displaystyle{{}##{}}$&$\displaystyle{{}##{}}$%
		&$\displaystyle{{}##}$\tabskip \filskip\crcr
		\noalign{\vskip -\baselineskip}%
		&&&&&&&&&&&\crcr &#1\ifx\crdr@p\true \expandafter\c@mplcr\fi \crcr 
	}%
	\let\eqno\tempeqn@ \let\leqno\templeqn@%
}	


\def\c@mplcr{\crcr\noalign{\vskip -\baselineskip}}

%-----------

\long\def\multieq@lignb*#1{%
   \vcenter{%
	\let\halign\@ldhalign
	\openup\jot  
	\halign{%
		$\@lign\displaystyle{##}$%
		&&$\@lign\displaystyle{{}##{}}$\crcr
		#1\crcr 
	}%
   }%	
}


%================================================================================== 

% BROKEN FORMULAE

% The macros \(r)breaklines and \lbreaklines allows breaking math formulae:
% the beginning of the formula is put to the left, and the end of the formula to
% the right. If there are some intermediate terms in the formula, they are centered.
% USAGE: $$\breaklines{term1\cr \term2\cr... \term_n\cr}$$
% Like \eqalignno, you can use "&" before \cr to put an equation number to the right
% of the formula (if you use \(r)breaklines), or to the left of the formula (if you
% use \lbreaklines).
% Some indentation can be put at both sides of each lines of the formula, 
% using optional argument (by default, it is empty):
% USAGE: $$\breaklines[some_indentation_like_\kern 3em]{terms1\cr terms2\cr...term_n\cr}.
% Notice that intoducing empty brackets [] have the effect to put no indentation.
 


\def\breaklines{\optmacro\no@ptbreaklines\@ptbreaklines}

\let\rbreaklines=\breaklines

\def\lbreaklines{\optmacro\no@ptlbreaklines\@ptlbreaklines}

%----------------------------------- 

\newcount\breaklinec@unt

\def\@ptbreaklines[#1]#2{%
	\prevbre@klines{#2}%
	\let\displaystylemode\true
	\halign{%
		\hbox to \displaywidth{%
			\gadvance\breaklinec@unt\@ne
			\@lign
			#1\ifnum\breaklinec@unt=\@ne \else \hfil \fi 
			$%
			\ifheb\else\dsplinesnopr@@c\fi 
			\displaystyle ##\ifheb\dsplinesnopr@@c\fi 
			$%
			\ifnum\breaklinec@unt=\thebreaklinec@unt \else \hfil \fi #1%
		}%	
		&\llap{$\@lign ##$}\crcr 
		#2\crcr
	}%
}

\def\no@ptbreaklines{\@ptbreaklines[]}


\def\@ptlbreaklines[#1]#2{%
	\prevbre@klines{#2}%
	\let\displaystylemode\true
	\halign{%
		\hbox to \displaywidth{%
			\gadvance\breaklinec@unt\@ne
			\@lign
			#1\ifnum\breaklinec@unt=\thebreaklinec@unt \hfill \fi \hfil
			$%
			\ifheb\else\dsplinesnopr@@c\fi 
			\displaystyle ##\ifheb\dsplinesnopr@@c\fi 
			$%
			\hfil \ifnum\breaklinec@unt=\@ne \hfill \fi #1%
		}%	
		&\kern -\displaywidth \rlap {$\@lign ##$}\tabskip \displaywidth\crcr 
		#2\crcr
	}%
	%\setbox\t@mpbox{$$\halign{$##$&$##$\crcr #2\crcr}$$}% to empty the content of the boxes that may occur inside #2
}

\def\no@ptlbreaklines{\@ptlbreaklines[]}

%----------------------------------- 

\def\prevbre@klines#1{%
	\let\halign\@ldhalign \let\span\@ldspan \let\bre@klinedrap\@ne
	\let\displaystylemode\true
	\let\dspdrap@\@ne \displ@y \tabskip \z@skip
	\breaklinec@unt\z@
	\begingroup % to restitute the original meaning of \box 
	\let\box\copy % to save the value of the boxes that may appen inside #1
	\setbox\t@mpbox\vbox{%
		\testingtrue 
		$$\halign{$##$\gadvance\breaklinec@unt\@ne &$##$\crcr #1\crcr}$$%
	}%
	\endgroup
	\edef\thebreaklinec@unt{\the\breaklinec@unt}%
	\breaklinec@unt\z@
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 

% LINE NO OF INPUT FILE DISPLAYED NEAR MATH FORMULAE

% To get the line numero of the input file at each display formula: 
% simply type \displaylineno (and disable this feature with \nodisplaylineno).
% you can control the font of the no by help of \displaynofont (default cmr8).
% IMPORTANT NOTE: THE EVERYDISPLAY DEFINITION BELOW IS IN SOME SENSE PROBLEMATIC, since
% if you want to use a macro that contains a math \halign command inside $$...$$,
% it will crash; to avoid this, you have to modify the \displayrout@ macro in order 
% to include the name of your macro (as we did for \displaylines, eqalign, etc. (see
% the macro \displayrout@), or alternatively, you can disable locally the feature 
% if you type \nodisplaylineno inside the math formula, at the very beginning of this
% formula. 
% IMPORTANT NOTES: 
% 1) in some rare cases where you use \everydisplay to test the next character inside
% the math formulae, the feature will make this crash; to avoid this, there is no way 
% but to globally disable the feature with \nodisplaylineno. 
% 2) There are some very rare cases where the displayed equation uses
% \abovedisplayskip when \displaylineno is enabled, and \abovedisplayshortskip
% when \displaylineno is disabled, which causes a difference in the display of 
% the total page. This can occur essentially if the formula begin
% with some big symbol like \sum, and if the formula is short but is very close to be 
% a long formula. Indeed, when \displaylinesno is enabled, it puts a \hbox
% of null width at the beginning of the formula. In general, this doesn't harm,
% but in this specific case, the extra space due to the big symbol will be 
% effective from the \hbox{}, what is not the case if \displaylinesno is disabled
% (since there is no \hbox in this case).



\newif\ifdisplaylineno     

\def\displaynofont{\sevenrm}		%the default font%

%			.........................


\def\displaylineno{%
	\Everydisplay{%
		\let\@@@displaymath\true 
		\the\everydisplay 
		\ifdisplaylineno
			\nogloballineno % needed in some rare cases
			\expandafter\testdisplayrout@ 
		\fi
	}%	
	\displaylinenotrue
	\redef\halign{\ifmmode \Error\halignerr@ \else \expandafter \@ldhalign \fi}
}

\def\nodisplaylineno{%
	\Everydisplay{\let\@@@displaymath\true \the\everydisplay}%
	\displaylinenofalse 
	\let\halign\@ldhalign
}

%			-------------------------------------


\let\@ldhalign=\halign

\newError\halignerr@{the "\noexpand\displaylineno" feature is not compatible %
		with the use of "\noexpand\halign" in math display mode (or related %
		macros like "\noexpand\eqalign" etc.), unless they are put at the %
		begining of the formula; you can disable this feature locally by %
		putting "\noexpand\nodisplaylineno" at the beginning of the formula %
		inside the formula}%


\def\testdisplayrout@{\futurenonspacelet\testch@r\displayrout@}


\def\displayrout@{%
	\let\n@xt\relax
	\ifx\testch@r\leqalignno 
	\else \ifx\testch@r\eqalignno
	\else \ifx\testch@r\multieqalign 
	\else \ifx\testch@r\displaylines  
	\else \ifx\testch@r\displaylinesno 
	\else \ifx\testch@r\ldisplaylinesno 
	\else \ifx\testch@r\breaklines
	\else \ifx\testch@r\lbreaklines
	\else \ifx\testch@r\halign \let\halign\@ldhalign 
	\else \ifx\testch@r\nodisplaylineno
	\else \ifx\testch@r\openup \let\@penup\@penupb
	\else \ifheb \let\n@xt \hebbelineno@
	\else \let\n@xt\belineno@
	\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi
	\n@xt
}
	
	
\def\belineno@{%
	\tempdimen@ .9\inch \advance\tempdimen@ \hoffset
	\hbox to \z@ {\hskip -\tempdimen@ \dsplineno@ \hss}% 
}
	
	
\def\hebbelineno@#1$${%
	\let\eqno\@qn@	\let\leqno\l@qn@
	\tempdimen@ .9\inch \advance\tempdimen@ \hoffset
	#1\relax\hbox to \z@ {\hskip \tempdimen@ \dsplineno@ \hss}\eqn@@\leqn@@$$%
}
	
	
\def\dsplineno@{%
	\displaynofont
	\linenomat@
}%


\def\@qn@#1\relax{\def\eqn@@{\oldleqno@ #1}}%

\def\l@qn@#1\relax{\def\leqn@@{\oldeqno@ #1}}%

\let\eqn@@\relax

\let\leqn@@\relax


\let\@ld@penup\@penup 

\def\@penupb{\@ld@penup \let\@penup\@ld@penup \testdisplayrout@}


%                      -------------------------------------


% SPECIAL CASES:
% We redefine here, in a completetly compatible way, the macro of plain tex that use
% the mathematical \halign in order to make possible numbering of the line:  
% Note that \eqalign and \displaylines have now a star version \eqalign* and 
% \displaylines* that work as the star version of \multieqalign (see above usage of 
% \multieqalign).


\let\@ldeq@lign=\eqalign

\newbox\eqalignbox@@

\def\eqalign@@#1{%
	\null \, \let\eqalignflag@@\true
	\let\displaystylemode\true
	\let\formulawidth\z@
	\let\formulaheight\z@
	\let\formuladepth\z@
	\setbox\eqalignbox@@\vbox{%
		\vreset \m@th 
		\ialign {\strut \hfil $\displaystyle {##}$&$\displaystyle {{}##}$\hfil \crcr #1\crcr }%
	}%
	\edef\formulawidth{\the\wd\eqalignbox@@}%
	\edef\formulaheight{\the\ht\eqalignbox@@}%
	\edef\formuladepth{\the\ht\eqalignbox@@}%
	\vcenter {%
		\m@th 
		\ialign {\strut \hfil $\displaystyle {##}$&$\displaystyle {{}##}$\hfil \crcr #1\crcr }%
	}\,%
	\let\eqalignflag@@\false
}%	



\redef\eqalign{\ifnexttoken*\multieq@lignb\eqalign@@}


%----------------

\redef\eqalignno#1{%
	\let\halign\@ldhalign	\let\dspdrap@\@ne	\let\span\@ldspan
	\let\displaystylemode\true
	\displ@y \tabskip \centering 
	\halign to\displaywidth{% 
		\hfil \ifheb \else \dsplinesnopr@@c \fi
		$\@lign \displaystyle {##}$%
		\tabskip \z@skip &$\@lign \displaystyle {{}##}$%
		\ifheb \dsplinesnopr@@c \fi \hfil  \tabskip \centering 
		&\llap {$\@lign ##$}\tabskip \z@skip \crcr #1\crcr
	}%
}%
	
%------------------------

\redef\leqalignno#1{%
  \let\halign\@ldhalign	\let\dspdrap@\@ne \let\span\@ldspan 
  \let\displaystylemode\true
  \displ@y \tabskip \centering 
  \halign to\displaywidth{% 
  		\hfil \ifheb \else \dsplinesnopr@@c \fi
		$\@lign \displaystyle {##}$% 
		\tabskip \z@skip &$\@lign \displaystyle {{}##}$
		\ifheb \dsplinesnopr@@c \fi \hfil \tabskip \centering 
		&\kern -\displaywidth \rlap {$\@lign ##$}\tabskip \displaywidth \crcr #1\crcr
  }%
}%

%----------------

\redef\displaylines{\ifnexttoken*\displ@ylinesb\displ@ylines}


\def\displ@ylines#1{%
	\let\halign\@ldhalign \let\span\@ldspan
	\let\displaystylemode\true
	\let\dspdrap@\@ne \displ@y \tabskip \z@skip 
	\halign {%
		\hbox to\displaywidth {%
			$\@lign \hfil
			\ifheb\else\dsplinesnopr@@c\fi 
			\displaystyle ##\ifheb \dsplinesnopr@@c \fi    
			\hfil 
			$%
		}\crcr 
		#1\crcr
	}%
}


\def\displ@ylinesb*#1{%
   \vcenter{%
	\let\halign\@ldhalign
	\@lign 
	\halign {%
		$\@lign \hfil \displaystyle ##\hfil$\crcr 
		#1\crcr
	}%
   }%	
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% TEXT INSERTION INSIDE MATH FORMULAE


% To insert text inside a math formula, between two lines of the formula, 
% it suffices to put \inserttext{some_text} just after the "\cr" that comes
% at the end of some line to get the text inserted just after this line.
% Furthermore, a vertical skip equal to \inserttextskip (default -2\jot) is 
% inserted before and after the said text. If you want to increase or decrease
% locally \inserttextskip, you can enclose the display formula into braces
% and type \inserttextskip=... inside the braces and before the formula.
% NOTE: this macro don't work with \multieqalign, and don't work
% with \eqalign in hebrew.



\newskip\inserttextskip

\inserttextskip=-2\jot		% the default


\def\inserttext#1{%
	\noalign{%
		\nobreak\vskip \inserttextskip 
		\ifis\eqalignflag@@\true   
			\ifheb
				\setbox\t@mpbox\hbox to \displaywidth {\hss #1}%
				\hbox to \z@{%
					\hskip .5\dimexpr \displaywidth - \formulawidth
					\hskip \dimexpr \formulawidth  - \wd\t@mpbox 
					\tempbox@ \hss
				}%
			\else	
				\hbox to \z@{%
					\hskip .5\dimexpr \formulawidth - \displaywidth \relax % a negative skip 
					\hbox to \displaywidth{#1\hss}%
					\hss
				}%
			\fi	
		\else
			\ifheb \hbox to \displaywidth {\hss #1}% 
			\else \noindent \hbox{#1}%
			\fi
		\fi
		\nobreak\vskip \inserttextskip
	}%
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 

			%REFERENCES (MATHEMATIC STYLE)%


% To use the macro "\references, type \references[KEY] where KEY is the widest author 
% key which appears.
% Then, you can input the author keys by typing \ref[Keys] and then the various 
% informations which you want put near the author key: 
% the following macros are available: \author, \book, \journal, \title, \edition, 
% \place, \paper, \vol, \eddate and \page, each of these macros with its argument 
% being put one a line. 
% There is also a macro \[...] that allows insertion of arbitrarily text at 
% any point. Note that \reference switches to an obeylines mode. After you have finished
% to put the information related to one author, you have to put a point, or aternatively
% \endref. 
% After you have finished all your references, type  "\endreferences".
% If you dont like the default title defined above as \referencestitle, simply redefined
% it before you have typed the \references#1.% 
% In \reference, #1 is the width of the widest key:
% this contains the widest reference key (something like [Coz] for example).%
% Dont forget to type \endreferences at the end of your reference else there will be 
% problems.
%
% Next, the macros \seeref(#1[#2]#3) and \bibref#1 allow you to the put 
% bibliography references inside the document in a suitable form: example
% \seeref(see [CZ], p. 123) will put "(see [CZ], p. 123)" with parentheses and 
% brackets at the good height. Also, \bibref{CZ} will put "[CZ]" in the document
% with brackets at the good height. Furthermore, these macros may be redefined to 
% include cross referencing. This is actually done in label.mac, where the macro
% \seeref and \ref take one additional argument that represent the label reference.
% 
%
% Example:
%
% \references[CO]
%
% \ref[H2]
% \author R. Henstock 
% \book A General Theory of Integration 
% \edition Oxford Mathematical Monographs
% \place Oxford
% \eddate 1991.
%
% \ref[McL]
% \author R. M. McLeod
% \book The generalized Riemann Integral
% \edition none
% \place Washington
% \eddate 1980.
%
% \endreferences


\newtoks\reftitlefnt
\reftitlefnt={\bigrom \sc}  %the default%


\newtoks\reffnt
\reffnt={\ninepoint \frenchspacing \rm}  %default


\newtoks\abovereftitlemat
\abovereftitlemat={\filbreak\bigskip\bigskip}  %material before the reference title%


\newtoks\belowreftitlemat
\belowreftitlemat={\medskip\nobreak} %material below the reference title%


\newtoks\referencestitle

\referencestitle={%  %The default for the references title:%
	\the\abovereftitlemat
	\centerline{{\the\reftitlefnt  References}}%
	\the\belowreftitlemat
}


\newfastdimen\refdimen@

\begingroup
	\obeylines
	\gdef\references[#1]{%
  	\begingroup
		\noglobalindent \nogloballineno \obeylines%
		%\ref print the key of the reference (ex: \ref[CoZ] will print [CoZ] in 
 			%the left margin); it is defined inside since \ref may be defined 
			% by other packages elsewhere.%
		\let\ref\@ref@@
		%	
		\def\endreferences{\tenpoint\nonfrenchspacing\endgroup}% %ending the references%
		%
		\def\manyunskip{\unskip\unskip\unskip\unskip\unskip\unskip\unskip\unskip\unskip}%
		\def\author##1^^M{\rm \capital ##1.}%
		\def\book##1^^M{\it \space  \capital ##1.}%
		\let\paper\book% 
		\let\title\book%
		\def\journal##1^^M{\space \rm \capital ##1}%
		\let\edition\journal%
		\def\place##1^^M{,\space \rm \capital ##1}%
		\def\vol##1^^M{,\space {\bf  ##1}}%
		\def\eddate##1^^M{,\space \rm  ##1}%
		\def\page##1^^M{,\space \rm p.~##1}%
		\def\[##1]{\manyunskip\space \rm ##1\manyunskip}% to make a remark
		\def\none{\manyunskip\expandafter\g@bble@ne}%	%to use after \edition if none
		\let\endref=.%
		%	
		\the\reftitlefnt \the\referencestitle%
		\the\reffnt%
		\setbox\t@mpbox \hbox{[#1]\quad}%
		\refdimen@ \wd\t@mpbox% 
	}%
	\gdefifundefined\@ref@@[#1]#2^^M{%
		\smallskip% 
		\indent \hangafter \@ne \hangindent \refdimen@%
		\hbox to\refdimen@ {%
			\raise .7\scp@\hbox{[}#1\raise .7\scp@\hbox{]}\hfil
		}%
		\ignorespaces% 
	}%
	%	
\endgroup



\defifundefined\seerefl@b#1{#1}		% label.mac redefines these macros


\protected\def\seeref(#1[#2]#3){%
	\if\isvoid{#1}\raise .7\scp@ \hbox{(}\else (\fi #1%
	\raise .7\scp@ \hbox{\rm [}\seerefl@b{#2}%
	\raise .7\scp@ \hbox{\rm ]}#3%
	\if\isvoid{#3}\if\isvoid{#1}\raise .7\scp@ \hbox{)}\else )\fi\else )\fi%
}


\protected\def\bibref#1{%
	\raise .7\scp@ \hbox{\rm [}\seerefl@b{#1}\raise .7\scp@ \hbox{\rm ]}%
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

				%PROCLAIMS%

% The following optional macro takes an optional argument #1 enclosed in squared 
% brackets, and an argument #2 followed by a blank space. 
% It will expand \the\procltitlefnt then \opttaska{#1}{#2} then \capital then
% \the\proclaimname, then \the\opttitlefnt then \opttaskb{#1}{#2}, then #1, then
% \opttaskc{#1}{#2}, then \the\proclaimfnt then \capital.
% The non optional use is equivalent to the optional use with void first argument.
% By default: \proclaimname is "proclaim" (so, it is mandatory to redefine it);
% \proclno#1 is "\ssslabel{#1}\space" if \ssslabel is defined (for example if you
% have input the file label.mac), or simply #1 itself if \ssslabel is not defined; 
% \dosomething, \fstpossibleaction, \scdpossibleaction do nothing, and \afterptitle 
% is some \parskip glue (see below).
% The fonts used can be set by \procltitle(h)fnt, and proclaim(h)font (see below).
% The skip before a proclaim is set with \proclskipamount=skip_value
% (default: skip_value=2\medskipamount) and the skip after a proclaim is set with
% \afterproclskipamount=skip_value (default skip_value=\medskipamount). 
% You have to put an "\endproclaim" after you have typed the text of the proclaim.
% USAGE:  \beginproclaim[[arg_1]] arg_2  some_text \endproclaim



% DEFAULT SETTINGS:

\defifundefined\proclno#1{#1.\enspace} % since label.mac redefines this macro


\newfasttoks\proclaimname


\proclaimname={proclaim}	%of course, it has to be redefined% 


\def\opttaska#1#2{\if\isvoid{#2}\else\proclno{#2}\fi}


\def\opttaskb#1#2{\if\isvoid{#1}\else \enspace \fi}


\def\opttaskc#1#2{:\ \parskipamount=2\scp@ \plus .5pt \minus .5\scp@
	\abovedisplayskip 3\scp@ \plus 0.1\scp@ \belowdisplayskip 3\scp@ \plus 0.1\scp@ 
	\abovedisplayshortskip \z@ \minus 2\scp@ \belowdisplayshortskip 3\scp@ \minus 2\scp@
}



%DEFAULT FONTS PLAYING ROLE IN THE PROCLAIMS:%

\newfasttoks\procltitlefnt

\procltitlefnt={\twelverom \sc}  %the font for the title of the proclaim%


\newfasttoks\opttitlefnt

\opttitlefnt={\rm} % the font for the optional text in the title%


\newfasttoks\proclaimfnt

\proclaimfnt={\twelverom \sl} %the font for the text of the proclaim%


%DEFAULT SKIP BEFORE AND AFTER A PROCLAIM

\newfastskip\proclskipamount    

\proclskipamount=2\medskipamount               


\newfastskip\afterproclskipamount

\afterproclskipamount=\medskipamount



%		-------------------------------------


\def\beginproclaim{%
  \begingroup
	\genbreak\proclskipamount{-100}% 
	\nolocalindent  
	\optmacro\nooptprocl@\optprocl@
}

\def\endproclaim{%
	\par\endgroup
	\ifdim \lastskip<\afterproclskipamount 
		\removelastskip \penalty 55 \vskip\afterproclskipamount 
	\fi
}

%                       ----------------------------------------

%INNER MACROS



\def\optprocl@[#1] #2 {%
	\the\procltitlefnt
	\opttaska{#1}{#2}%
	\capital \the\proclaimname
	\the\opttitlefnt
	\opttaskb{#1}{#2}%
		#1%
	\opttaskc{#1}{#2}%
	\the\proclaimfnt
	\capital
}

\def\nooptprocl@{\optprocl@[] }


%====================================================================================== 

%PROOF%

% USAGE: \proof[opt_text]<CR>  

%SETTINGS:

\newfasttoks\demotitlefnt
\demotitlefnt={\it}			% default font of title proof

\newfastskip\demoskipamount		%the skip before the title of a proof%
\demoskipamount=\medskipamount

\newfastskip\afterdemoskipamount	%the skip after a proof%
\afterdemoskipamount=\medskipamount	%default%



\def\proof{\optmacro\nooptproof@\optproof@}


\def\endproof{%				% may be redefined for other styles
	\qed \vadjust{\genbreak\afterdemoskipamount{-100}}\ifmmode{}\else \par \fi
}	
				

%			----------------------------

\def\demo#1{%	you may redefine this macro for your personal styles%
	\genbreak\demoskipamount{-100}%  
	{%
		\localindent \the\demotitlefnt 
		Proof\if\isvoid{#1}\else \space #1\fi\/%
	}:\par
	\localindent \nobreak \indent \kern 3\parindent 
}%



\def\demopar{%  %when a demo split in two parts, this introduces the second part%  
	\medbreak \localindent \indent \kern 3\parindent
}                                       %to be redefined for your personal styles


%                         ----------------------------------


\def\optproof@[#1] {\demo{#1}\capital} 


\def\nooptproof@ {\demo{}\capital}

%=======================================================================================

%SUBDEMO (CASE, ETC..)  %you may redefine these macros for your personal style.
% USAGE: \subdemo some_text <CR>  some_text \endsubdemo


% SETTINGS:

\newfasttoks\subdemotitlefnt		% default fonts title of subdemo %
\subdemotitlefnt={\twelvepoint \it}%

\newfastskip\subdemoskipamount		% default skip before a subdemo %
\subdemoskipamount=\medskipamount

\newfastskip\aftersubdemoskipamount	% default skip after a subdemo %
\aftersubdemoskipamount=\medskipamount



\def\subdemo#1\par{%			% this may be redefined for other styles
	\genbreak\subdemoskipamount{-100}\localindent
	{\the\subdemotitlefnt \capital #1:}\/%
	\quad\nobreak
}


			% the following may be redefined for other styles:

\def\endsubdemo{\genbreak\aftersubdemoskipamount{-100}\localindent}%

%=======================================================================================

%OBSERVATIONS, EXAMPLES, REMARKS ETC....%


% The following macro displays a note  like: "Example: ..."%
% It takes one argument ("example", "observation" etc ) followed by a \par
% and displays it followed by a \quad space



% SETTINGS:

\newfasttoks\observfnt		%the default observation font%

\observfnt={\twelvepoint \sl}%                   


\newfastskip\observskipamount	%the default skip before an observation

\observskipamount=\medskipamount



\def\observation#1\par{%
	\genbreak\observskipamount{-100}\localindentfalse 
	{\the\observfnt \capital #1:}\quad
	\nobreak 
}%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\restoreatcatcode

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% end of file math.mac
% written by Michael Bensimhoun 


==> mathfonts.mac <==
% File mathfonts.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003


          	    	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%        
           	    	% MATH DEFINITIONS DEPENDING ON FONT SHAPE %
             	    	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{mathfonts}{mac}

\newpackage mathfonts.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% NECESSARY MODULES

\input fonts.mac

\input math.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ALLOWING PRIVATE CONTOL SEQUENCES

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%BLACKBOARD BOLD% 

\def\bb#1{{\mathbb #1}}

\def\bbA{\bb{A}} \def\bbB{\bb{B}} \def\bbC{\bb{C}} \def\bbD{\bb{D}}
\def\bbE{\bb{E}} \def\bbF{\bb{F}} \def\bbG{\bb{G}} \def\bbH{\bb{H}}
\def\bbI{\bb{I}} \def\bbJ{\bb{J}} \def\bbK{\bb{K}} \def\bbL{\bb{L}}
\def\bbM{\bb{M}} \def\bbN{\bb{N}} \def\bbO{\bb{O}} \def\bbP{\bb{P}}
\def\bbQ{\bb{Q}} \def\bbR{\bb{R}} \def\bbS{\bb{S}} \def\bbT{\bb{T}}
\def\bbU{\bb{U}} \def\bbV{\bb{V}} \def\bbW{\bb{W}} \def\bbX{\bb{X}}
\def\bbY{\bb{Y}} \def\bbZ{\bb{Z}} 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ACCENTED MATH LETTERS - MACROS FOR POSITIONNING THE ACCENTS


\newfastbox\c@r


\def\amaccent{\skew@ 1}			\def\Amaccent{\skew@ 4}
\def\bmaccent{\skew@ 1}			\def\Bmaccent{\skew@ 3}
\def\cmaccent{\skew@ 3}			\def\Cmaccent{\skew@ 2}
\def\dmaccent{\skew@ {6.5}}		\def\Dmaccent{\skew@ 2}
\def\emaccent{\skew@ 2}			\def\Emaccent{\skew@ 4}
\def\fmaccent{\skew@ {4.5}}		\def\Fmaccent{\skew@ 4}
\def\gmaccent{\skew@ {2.5}}		\def\Gmaccent{\skew@ 2}
\def\hmaccent{\skew@ 1}			\def\Hmaccent{\skew@ 4}
\def\imaccent{\skew@ 1}			\def\Imaccent{\skew@ 4}
\def\jmaccent{\skew@ 3}			\def\Jmaccent{\skew@ 7}
\def\kmaccent{\skew@ 1}			\def\Kmaccent{\skew@ 4}
\def\lmaccent{\skew@ {2.5}}		\def\Lmaccent{\skew@ 3}
\def\mmaccent{\skew@ 1}			\def\Mmaccent{\skew@ 4}
\def\nmaccent{\skew@ {1.5}}		\def\Nmaccent{\skew@ 3}
\def\omaccent{\skew@ {2.5}}		\def\Omaccent{\skew@ 3}
\def\pmaccent{\skew@ {2.5}}		\def\Pmaccent{\skew@ 4}
\def\qmaccent{\skew@ 2}			\def\Qmaccent{\skew@ 3}
\def\rmaccent{\skew@ 1}			\def\Rmaccent{\skew@ 4}
\def\smaccent{\skew@ {2.5}}		\def\Smaccent{\skew@ 4}
\def\tmaccent{\skew@ {2.5}}			\def\Tmaccent{\skew@ 2}
\def\umaccent{\skew@ {1.5}}		\def\Umaccent{\skew@ 2}
\def\vmaccent{\skew@ {1.5}}			\def\Vmaccent{\skew@ 1}
\def\wmaccent{\skew@ 2}			\def\Wmaccent{\skew@ 3}
\def\xmaccent{\skew@ {1.5}}		\def\Xmaccent{\skew@ 3}
\def\ymaccent{\skew@ 2}			\def\Ymaccent{\skew@ 0}
\def\zmaccent{\skew@ 2}			\def\Zmaccent{\skew@ 4}


\def\barover#1#2#3{{% #1 is the letter, #2 the width of the bar, #3 the shift to right
	\mathchoice{\setbox\c@r \hbox{$\m@th \displaystyle #1$}\bar@@ver{#1}{#2}{#3}}%
	{\setbox\c@r \hbox{$\m@th \textstyle #1$}\bar@@ver{#1}{#2}{#3}}%
	{\setbox\c@r \hbox{$\m@th \scriptstyle #1$}\bar@@ver{#1}{#2}{#3}}%
	{\setbox\c@r \hbox{$\m@th \scriptscriptstyle #1$}\bar@@ver{#1}{#2}{#3}}%
}}

%			-------------------------------------------

\def\bar@@ver#1#2#3{%
	\tempdimen@ #3\ht\c@r  
	\setbox\t@mpbox\null \wd\t@mpbox \wd\c@r \ht\t@mpbox \ht\c@r 
	\wd\t@mpbox #2\wd\t@mpbox
	#1\hbox{\hss\hskip -\wd\c@r \hskip\tempdimen@}%
	\hbox to \dimexpr \wd\c@r-\tempdimen@{%
		\hskip \z@ \plus \@ne\fil \minus 3\fil 
		$\m@th\overline{\tempbox@}$\hskip\z@ \plus 3\fil \minus \@ne\fil
	}%
}

%====================================================================================

%ROMAN LETTERS WITH A BAR%

% We redefine here \Abar...\Zbar in order the bar have the width of the letter; this
% demands using \barover in place of bar accent.


\redef\Abar{\barover A{.7}{.4}}
\redef\Bbar{\barover B{.7}{.3}}
\redef\Cbar{\barover C{.7}{.3}}
\redef\Dbar{\barover D{.7}{.3}}
\redef\Ebar{\barover E{.7}{.3}}
\redef\Fbar{\barover F{.7}{.3}}
\redef\Gbar{\barover G{.7}{.3}}
\redef\Hbar{\barover H{.7}{.3}}
\redef\Ibar{\barover I{.9}{.4}}
\redef\Jbar{\barover J{.7}{.7}}
\redef\Kbar{\barover K{.7}{.35}}
\redef\Lbar{\barover L{.7}{.2}}
\redef\Mbar{\barover M{.7}{.3}}
\redef\Nbar{\barover N{.7}{.3}}
\redef\Obar{\barover O{.7}{.3}}
\redef\Pbar{\barover P{.7}{.3}}
\redef\Qbar{\barover Q{.7}{.3}}
\redef\Rbar{\barover R{.7}{.3}}
\redef\Sbar{\barover S{.7}{.3}}
\redef\Tbar{\barover T{.9}{.2}}
\redef\Ubar{\barover U{.7}{.2}}
\redef\Vbar{\barover V{.7}{.1}}
\redef\Wbar{\barover W{.8}{.1}}
\redef\Xbar{\barover X{.7}{.25}}
\redef\Ybar{\barover Y{.8}{.1}}
\redef\Zbar{\barover Z{.7}{.3}}


% We redefine here \Mtil, \Mhat, \Wtil and \What in order the accent not grow up 

\redef\Mtil{{\skew 4\bigtilde {M\mkern -1mu}\mkern 1mu{}}}
\redef\Wtil{{\skew 3\bigtilde {W\mkern -2mu}\mkern 2mu{}}}
\redef\Mhat{{\skew 4\bighat {M\mkern -1mu}\mkern 1mu{}}}
\redef\What{{\skew 3\bighat {W\mkern -2mu}\mkern 2mu{}}}

%=====================================================================================

% NICE \bbN, \bbQ,... WITH BAR, TILDE AND HAT.


% We redefine here the macros \bbNbar etc. in order accent be nice and properly 
% positioned over the letter.


\redef\bbNbar{\barover{\bbN}{.8}{.12}}

\redef\bbQbar{\barover{\bbQ}{.8}{.05}}

\redef\bbRbar{\barover{\bbR}{.8}0}
\redef\bbRhat{\skew@ {-1}\bbR\bighat}
\redef\bbRtil{\skew@{-1}\bbR\bigtilde}

\redef\bbZbar{\barover{\bbZ}{.8}{.07}}
\redef\bbZhat{\skew@ 1\bbZ\bighat}
\redef\bbZtil{\skew@ 1\bbZ\bigtilde}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%GREEK BOLDS


%Recalling the number of the familly

\def\mathhexbox@#1#2#3{%
	\relax
	\ifmmode\mathpalette{}{\m@th\mathchar"#1#2#3}%
	\else\leavevmode\hbox{$\m@th\mathchar"#1#2#3$}%
	\fi
}


\def\hexnumber@#1{%
	\ifcase#1 0\or 1\or 2\or 3\or 4\or 5\or 6\or 7\or 8\or 9\or
		 A\or B\or C\or D\or E\or F%
	\fi
}


\edef\mitbfam@{\hexnumber@\mitbfam}


%fontcodes

\def\bfalp{{\mathhexbox@\mitbfam@0B}} \def\bfbet{{\mathhexbox@\mitbfam@0C}}
\def\bfgam{{\mathhexbox@\mitbfam@0D}} \def\bfGam{{\mathhexbox@\mitbfam@00}}
\def\bfdel{{\mathhexbox@\mitbfam@0E}} \def\bfDel{{\mathhexbox@\mitbfam@01}}
\def\bfeps{{\mathhexbox@\mitbfam@22}} \def\bfzet{{\mathhexbox@\mitbfam@10}}
\def\bfeta{{\mathhexbox@\mitbfam@11}} \def\bftet{{\mathhexbox@\mitbfam@12}}
\def\bfTet{{\mathhexbox@\mitbfam@02}} \def\bfiot{{\mathhexbox@\mitbfam@13}}
\def\bfkap{{\mathhexbox@\mitbfam@14}} \def\bflam{{\mathhexbox@\mitbfam@15}}
\def\bfLam{{\mathhexbox@\mitbfam@03}} \def\bfmu{{\mathhexbox@\mitbfam@16}}
\def\bfnu{{\mathhexbox@\mitbfam@17}}  \def\bfxi{{\mathhexbox@\mitbfam@18}}
\def\bfXi{{\mathhexbox@\mitbfam@04}}  \def\bfpi{{\mathhexbox@\mitbfam@19}}
\def\bfPi{{\mathhexbox@\mitbfam@05}}  \def\bfrho{{\mathhexbox@\mitbfam@1A}}
\def\bfsig{{\mathhexbox@\mitbfam@1B}} \def\bfSig{{\mathhexbox@\mitbfam@06}}
\def\bftau{{\mathhexbox@\mitbfam@1C}} \def\bfups{{\mathhexbox@\mitbfam@1D}}
\def\bfUps{{\mathhexbox@\mitbfam@07}} \def\bfphi{{\mathhexbox@\mitbfam@27}}
\def\bfPhi{{\mathhexbox@\mitbfam@08}} \def\bfchi{{\mathhexbox@\mitbfam@1F}}
\def\bfpsi{{\mathhexbox@\mitbfam@20}} \def\bfPsi{{\mathhexbox@\mitbfam@09}}
\def\bfome{{\mathhexbox@\mitbfam@21}} \def\bfOme{{\mathhexbox@\mitbfam@0A}}
\def\bfregeps{{\mathhexbox@\mitbfam@0F}} 


%Variants%

\def\bfvartet{{\mathhexbox@\mitbfam@23}} \def\bfvarome{{\mathhexbox@\mitbfam@24}}
\def\bfvarrho{{\mathhexbox@\mitbfam@25}} \def\bfvarchi{{\mathhexbox@\mitbfam@26}}
\def\bfvarphi{{\mathhexbox@\mitbfam@1E}} 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% THE AMS SYMBOLS (FROM FILE AMSSYMB)


%  Include all definitions related to the fonts msam, msbm and eufm, so that
%  when this file is used by itself, the results with respect to those fonts
%  are equivalent to what they would have been using AMS-TeX.
%  Most symbols in fonts msam and msbm are defined using \newsymbol;
%  however, a few symbols that replace composites defined in plain must be
%  defined with \mathchardef.

\def\newsymbol#1#2#3#4#5{%
	\let\n@xt\relax
	\ifnum#2=\@ne \let\n@xt\msafam@
	\else \ifnum#2=\tw@ \let\n@xt\msbfam@
	\fi\fi
 	\mathchardef#1="#3\n@xt#4#5%
}%

\unless\ifdefined\renewsymbol \let\renewsymbol=\newsymbol \fi

\edef\msafam@{\hexnumber@\msafam}%

\mathchardef\dabar@"0\msafam@39

\def\dashrightarrow{\mathrel{\dabar@\dabar@\mathchar"0\msafam@4B}}%

\def\dashleftarrow{\mathrel{\mathchar"0\msafam@4C\dabar@\dabar@}}%

\let\dasharrow\dashrightarrow

\def\ulcorner{\delimiter"4\msafam@70\msafam@70 }%

\def\urcorner{\delimiter"5\msafam@71\msafam@71 }%

\def\llcorner{\delimiter"4\msafam@78\msafam@78 }%

\def\lrcorner{\delimiter"5\msafam@79\msafam@79 }%
%    Note that there should not be a final space after the digits for a
%    \mathhexbox@.

\def\yen{{\mathhexbox@\msafam@55}}%

\def\checkmark{{\mathhexbox@\msafam@58}}%

\def\circledR{{\mathhexbox@\msafam@72}}%

\def\maltese{{\mathhexbox@\msafam@7A}}%


\edef\msbfam@{\hexnumber@\msbfam}%

\def\mathbb#1{{\fam\msbfam\relax#1}}


\redef\widehat#1{%
	\setbox\z@\hbox{$\m@th#1$}%
	\ifdim\wd\z@>\tw@ em\mathaccent"0\msbfam@5B{#1}%
	\else\mathaccent"0362{#1}
	\fi
}%
			
\redef\widetilde#1{%
	\setbox\z@\hbox{$\m@th#1$}%
	\ifdim\wd\z@>\tw@ em\mathaccent"0\msbfam@5D{#1}%
	\else\mathaccent"0365{#1}
	\fi
}%

%====================================================================================

%%  Most symbols in fonts msam and msbm are defined using \newsymbol.  A few
%%  that are delimiters or otherwise require special treatment have already
%%  been defined as soon as the fonts were loaded.  Finally, a few symbols
%%  that replace composites defined in plain must be undefined first.

\newsymbol\boxdot 1200
\newsymbol\boxplus 1201
\newsymbol\boxtimes 1202
\newsymbol\square 1003
\newsymbol\blacksquare 1004
\newsymbol\centerdot 1205
\newsymbol\lozenge 1006
\newsymbol\blacklozenge 1007
\newsymbol\circlearrowright 1308
\newsymbol\circlearrowleft 1309
\relet\rightleftharpoons\undefined
\renewsymbol\rightleftharpoons 130A
\newsymbol\leftrightharpoons 130B
\newsymbol\boxminus 120C
\newsymbol\Vdash 130D
\newsymbol\Vvdash 130E
\newsymbol\vDash 130F
\newsymbol\twoheadrightarrow 1310
\newsymbol\twoheadleftarrow 1311
\newsymbol\leftleftarrows 1312
\newsymbol\rightrightarrows 1313
\newsymbol\upuparrows 1314
\newsymbol\downdownarrows 1315
\newsymbol\upharpoonright 1316  \let\restriction\upharpoonright
\newsymbol\downharpoonright 1317
\newsymbol\upharpoonleft 1318
\newsymbol\downharpoonleft 1319
\newsymbol\rightarrowtail 131A
\newsymbol\leftarrowtail 131B
\newsymbol\leftrightarrows 131C
\newsymbol\rightleftarrows 131D
\newsymbol\Lsh 131E
\newsymbol\Rsh 131F
\newsymbol\rightsquigarrow 1320
\newsymbol\leftrightsquigarrow 1321
\newsymbol\looparrowleft 1322
\newsymbol\looparrowright 1323
\newsymbol\circeq 1324
\newsymbol\succsim 1325
\newsymbol\gtrsim 1326
\newsymbol\gtrapprox 1327
\newsymbol\multimap 1328
\newsymbol\therefore 1329
\newsymbol\because 132A
\newsymbol\doteqdot 132B  \let\Doteq\doteqdot
\newsymbol\triangleq 132C
\newsymbol\precsim 132D
\newsymbol\lesssim 132E
\newsymbol\lessapprox 132F
\newsymbol\eqslantless 1330
\newsymbol\eqslantgtr 1331
\newsymbol\curlyeqprec 1332
\newsymbol\curlyeqsucc 1333
\newsymbol\preccurlyeq 1334
\newsymbol\leqq 1335
\newsymbol\leqslant 1336
\newsymbol\lessgtr 1337
\newsymbol\backprime 1038
\newsymbol\risingdotseq 133A
\newsymbol\fallingdotseq 133B
\newsymbol\succcurlyeq 133C
\newsymbol\geqq 133D
\newsymbol\geqslant 133E
\newsymbol\gtrless 133F
\newsymbol\sqsubset 1340
\newsymbol\sqsupset 1341
\newsymbol\vartriangleright 1342
\newsymbol\vartriangleleft 1343
\newsymbol\trianglerighteq 1344
\newsymbol\trianglelefteq 1345
\newsymbol\bigstar 1046
\newsymbol\between 1347
\newsymbol\blacktriangledown 1048
\newsymbol\blacktriangleright 1349
\newsymbol\blacktriangleleft 134A
\newsymbol\vartriangle 134D
\newsymbol\blacktriangle 104E
\newsymbol\triangledown 104F
\newsymbol\eqcirc 1350
\newsymbol\lesseqgtr 1351
\newsymbol\gtreqless 1352
\newsymbol\lesseqqgtr 1353
\newsymbol\gtreqqless 1354
\newsymbol\Rrightarrow 1356
\newsymbol\Lleftarrow 1357
\newsymbol\veebar 1259
\newsymbol\barwedge 125A
\newsymbol\doublebarwedge 125B
\relet\angle\undefined
\renewsymbol\angle 105C
\newsymbol\measuredangle 105D
\newsymbol\sphericalangle 105E
\newsymbol\varpropto 135F
\newsymbol\smallsmile 1360
\newsymbol\smallfrown 1361
\newsymbol\Subset 1362
\newsymbol\Supset 1363
\newsymbol\Cup 1264  \let\doublecup\Cup
\newsymbol\Cap 1265  \let\doublecap\Cap
\newsymbol\curlywedge 1266
\newsymbol\curlyvee 1267
\newsymbol\leftthreetimes 1268
\newsymbol\rightthreetimes 1269
\newsymbol\subseteqq 136A
\newsymbol\supseteqq 136B
\newsymbol\bumpeq 136C
\newsymbol\Bumpeq 136D
\newsymbol\lll 136E  \let\llless\lll
\newsymbol\ggg 136F  \let\gggtr\ggg
\newsymbol\circledS 1073
\newsymbol\pitchfork 1374
\newsymbol\dotplus 1275
\newsymbol\backsim 1376
\newsymbol\backsimeq 1377
\newsymbol\complement 107B
\newsymbol\intercal 127C
\newsymbol\circledcirc 127D
\newsymbol\circledast 127E
\newsymbol\circleddash 127F
\newsymbol\lvertneqq 2300
\newsymbol\gvertneqq 2301
\newsymbol\nleq 2302
\newsymbol\ngeq 2303
\newsymbol\nless 2304
\newsymbol\ngtr 2305
\newsymbol\nprec 2306
\newsymbol\nsucc 2307
\newsymbol\lneqq 2308
\newsymbol\gneqq 2309
\newsymbol\nleqslant 230A
\newsymbol\ngeqslant 230B
\newsymbol\lneq 230C
\newsymbol\gneq 230D
\newsymbol\npreceq 230E
\newsymbol\nsucceq 230F
\newsymbol\precnsim 2310
\newsymbol\succnsim 2311
\newsymbol\lnsim 2312
\newsymbol\gnsim 2313
\newsymbol\nleqq 2314
\newsymbol\ngeqq 2315
\newsymbol\precneqq 2316
\newsymbol\succneqq 2317
\newsymbol\precnapprox 2318
\newsymbol\succnapprox 2319
\newsymbol\lnapprox 231A
\newsymbol\gnapprox 231B
\newsymbol\nsim 231C
\newsymbol\ncong 231D
\newsymbol\diagup 201E
\newsymbol\diagdown 201F
\newsymbol\varsubsetneq 2320
\newsymbol\varsupsetneq 2321
\newsymbol\nsubseteqq 2322
\newsymbol\nsupseteqq 2323
\newsymbol\subsetneqq 2324
\newsymbol\supsetneqq 2325
\newsymbol\varsubsetneqq 2326
\newsymbol\varsupsetneqq 2327
\newsymbol\subsetneq 2328
\newsymbol\supsetneq 2329
\newsymbol\nsubseteq 232A
\newsymbol\nsupseteq 232B
\newsymbol\nparallel 232C
\newsymbol\nmid 232D
\newsymbol\nshortmid 232E
\newsymbol\nshortparallel 232F
\newsymbol\nvdash 2330
\newsymbol\nVdash 2331
\newsymbol\nvDash 2332
\newsymbol\nVDash 2333
\newsymbol\ntrianglerighteq 2334
\newsymbol\ntrianglelefteq 2335
\newsymbol\ntriangleleft 2336
\newsymbol\ntriangleright 2337
\newsymbol\nleftarrow 2338
\newsymbol\nrightarrow 2339
\newsymbol\nLeftarrow 233A
\newsymbol\nRightarrow 233B
\newsymbol\nLeftrightarrow 233C
\newsymbol\nleftrightarrow 233D
\newsymbol\divideontimes 223E
\newsymbol\varnothing 203F
\newsymbol\nexists 2040
\newsymbol\Finv 2060
\newsymbol\Game 2061
\newsymbol\mho 2066
\newsymbol\eth 2067
\newsymbol\eqsim 2368
\newsymbol\beth 2069
\newsymbol\gimel 206A
\newsymbol\daleth 206B
\newsymbol\lessdot 236C
\newsymbol\gtrdot 236D
\newsymbol\ltimes 226E
\newsymbol\rtimes 226F
\newsymbol\shortmid 2370
\newsymbol\shortparallel 2371
\newsymbol\smallsetminus 2272
\newsymbol\thicksim 2373
\newsymbol\thickapprox 2374
\newsymbol\approxeq 2375
\newsymbol\succapprox 2376
\newsymbol\precapprox 2377
\newsymbol\curvearrowleft 2378
\newsymbol\curvearrowright 2379
\newsymbol\digamma 207A
\newsymbol\varkappa 207B
\newsymbol\Bbbk 207C
\newsymbol\hslash 207D
\let\hwithbar\undefined
\renewsymbol\hwithbar 207E
\newsymbol\backepsilon 237F


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% DEFINITIONS FOR SOME MATHEMATIC SYMBOLS OR MACROS DEPENDING ON FONTS SHAPE %

%=======================================================================================


\def\dbint{\mathop{\intop\!\!\!\intop\!}}	%the double integral symbol%


\def\trpint{\mathop{\intop \!\!\!\intop\!\!\!\intop\!}}%   %the triple integral symbol%


%=======================================================================================

%difference symbol between sets 

\def\diff{{\mathchoice{\diffD@}{\diffD@}{\diffS@}{\diffS@}}} 


\def\diffD@{\mathop{\raise .05em\hbox{${\m@th\smallsetminus}$}}}%               
\def\diffS@{\mathop{\raise .085em\hbox{$\m@th\scriptstyle\smallsetminus$}}}%

%======================================================================================

%Big union symbol with a dot:%

\def\Dotunion{\mathop{\mathchoice{\dotunionD@}{\dotunionT@}{}{}}}

\def\dotunion@D{{\bigcup}\mkern-12.8mu{\cdot}\mkern 7.7mu}%
\def\dotunion@T{{\bigcup}\mkern-9.8mu{\cdot}\mkern 4.2mu}%


%small union symbol with a dot:%  

\def\dotunion{\mathchoice{\dotcupD@}{\dotcupD@}{\dotcupS}{}}

\def\dotcupD@{\mathbin{\mathop{\smash\cup}\limits^\cdot}}
\def\dotcupS@{\mathbin{\mathop{\smash\cup}\limits^\cdot}}

%=======================================================================================

% A nice "factorial":%

\def\f!{\mathchoice{\factorialD@}{\factorialD@}{\factorialS@}{\factorialSS@}}

\def\factorialD@{%
	\hbox to \z@{\font\mathitfnt=cmitsy10 \scaled \fontsize \mathitfnt \char 127\hss}%
	\mkern 6mu
}
\def\factorialS@{%
	\hbox to \z@{%
		\tempcount@=\fontsize \multiply \tempcount@ 7 \divide \tempcount@ 10
		\font\mathitfnt=cmitsy10 \scaled \tempcount@ \mathitfnt \char 127\hss
	}%
	\mkern 6mu
}
\def\factorialSS@{%
	\hbox to \z@{%
		\tempcount@=\fontsize \multiply \tempcount@ 5 \divide \tempcount@ 10
		\font\mathitfnt=cmitsy10 \scaled \tempcount@ \mathitfnt \char 127\hss
	}%
	\mkern 6mu
}

%=======================================================================================

%free product big symbol%

\def\freeprod{{\mathop{\mathchoice{\freeprodD}{\freeprodT}{not defined}{not defined}}}}


\def\freeprodD{{\prod}\mkern-16mu{*}\mkern 7mu}%

\def\freeprodT{{\prod}\mkern-12.8mu{*}\mkern 4.8mu}%

%======================================================================================

%integral sign with bar below% 

\def\intinf{%
	\mathchoice%
	{%
		\hbox to \z@ {%
			$\displaystyle \underline{\hphantom\int\!\! \vphantom\int}\,\,$%
			\hss
		}%
	}%
	{%
		\hbox to \z@ {%
			$\underline{\hphantom\int\! \vphantom\int}\,$%
			\hss
		}%
	}%
	{%
		\hbox to \z@ {%
			$\scriptstyle \underline{\hphantom\int\! \vphantom\int}\,$%
			\hss
		}%
	}%
	{%
		\hbox to \z@ {%
			$\scriptscriptstyle \underline{\hphantom\int\! \vphantom\int}\,$%
			\hss
		}%
	}%
	\int
}

%=======================================================================================

%integral sign with bar above%


\def\intsup{\mathpalette\@intsup@{}\int}


\def\@intsup@#1{%
		\hbox to \z@ {%
			$#1 \,\,\overline{\hphantom\int\!\! \vphantom\int}$%
			\hss
		}%
}	

%=======================================================================================

\def\restr{\raise -\tw@ pt \hbox{$\m@th |$}}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\restoreatcatcode

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% end of file mathfonts.mac
% written by Michael Bensimhoun 


==> mypapers.mac <==
% File mypapers.mac
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003

\input hebtex.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% REDIRECTING IN CASE WHERE LUATEX IS THE PROCESSOR ENGINE
		
\redirectluatex{mypapers}{mac}

\ifdefined\mypapersmacfile \expandafter\endinput \fi	
\let\mypapersmacfile\relax

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% INCLUSION OF MACRO FILES

\input fonts.mac   	% inclusion of mathematic, greek and other fonts and definitions             

\input base.mac		% inclusion of general purpose user macros

\input math.mac		% inclusion of mathematic user macros

\input mathfonts.mac	% inclusion of mathematic fonts

\input label.mac  	% inclusion of label features

\input bibtex.mac	   % inclusion of bibliography features

\makeatprivate

\norevhebuse 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
			
				%%%%%%%%%%%%
				% SETTINGS %
				%%%%%%%%%%%%


% BASIC TEX NUMERIC PARAMETERS
% Basic TeX's numeric parameters that the user may change, are listed here.
% These values give pretty good results, so, unless you precisely know what you do,
% don't modify them.

\pretolerance=100	% acceptable \badness of lines before hyphenation attempt	
\tolerance=200		% acceptable \badness of lines after hyphenation
\hbadness=1000		% badness above which bad hboxes are reported
\vbadness=1000		% badness above which bad vboxes are reported
\linepenalty=10		% amount added to \badness calculated for every line 
\hyphenpenalty=50	% penalty for a line break after a discretionary hyphen
\exhyphenpenalty=50	% penalty for a line break after an explicit hyphen
\binoppenalty=700	% penalty for a line break after a binary math operation
\relpenalty=500		% penalty for a line break after a math relation
\clubpenalty=150	% penalty added after the first line in a paragraph
\widowpenalty=150	% penalty added after the penultimate line in a paragraph
\displaywidowpenalty=50	% penalty added after penultimate line preceeding a display
\brokenpenalty=100	% penalty added after a line ending with an hyphenated word
\predisplaypenalty=10000	% penalty added immediately before a math display
\postdisplaypenalty=0	% the penalty after a display math formula 
\interlinepenalty=0	% penalty added between lines in a paragraph
\interfootnotelinepenalty=100	% penalty for broken footnotes
\doublehyphendemerits=10000	% holds the demerits added if two consecutive 
					% lines end with discretionary breaks
\finalhyphendemerits=5000	% holds the demerits added if the penultimate line
					% in a paragraph ends with a discretionary break
\adjdemerits=10000	% holds the demerits for visually incompatible adjacent lines
\delimiterfactor=901	% parameter to compute the size of delimeters 

%-----------------------------------------------------------------

% MAGNIFICATION 

\mag=1000			% no magnification

%------------------------------------------------------------------

% FONTS SETTINGS

\twelverom			% size of latin font is twelve point 
\rm				% the current latin font
\foliofnt={\twelverom \rm }	% the font for the page number
\linenofnt={\sevenrm}   	%the default font for the line no in the margin
\marginfnt={%			%the default margin notes font 
	\pretolerance 200 \tolerance 500 \sevenrm
}
\footnotefnt={\tenrom \rm}	% the default font of bottom footnotes

%---------------------------------------

% PAPER SIZES AND GLOBAL SETTINGS:

\globaltextwidth=15cm			% the width of a line
\globaltextheight=23cm			% the height of the current text
\papersize A4			% page format is A4 
\vcenterdoc 			% text inside the page is centered vertically
\hcenterdoc				% text inside the page is centered horizontally
% \topmargin=			%% set by \vcenterdoc
% \innermargin=			%% set by \hcenterdoc
\maxbindingloss=0cm		% maximum binding correcting (at the center of book)
\maxdepth=4\scpt		% the maximum depth of boxes on the main page
\splitmaxdepth=\maxdimen	% the maximum depth of boxes created by \vsplit
\boxmaxdepth=\maxdimen		% the maximum possible depth of a vertical box

% -------------------------------------

% VERTICAL SPACES SETTINGS:

\smallskipamount=3\scpt \minus 1\scpt	% the small skip amount 
\medskipamount=6\scpt \minus 2\scpt	% the medium skip amount
\bigskipamount=12\scpt \minus 4\scpt	% the big skip amount
\insertskipamount 6\scpt \plus 2\scpt	% amount of space before and after inserts
					 % (redefine as desired, but we recommand strongly without shrink)
\inserthardskipamount 6\scpt	% glue added at the top of every insert (in addition 
				% of \insertskipamount). It should be at least
						% \topskip-(text font height)

%-------------------------------------

% BASE LINE SIZES AND SHAPES SETTINGS

\automathbaselineskip		% set good baselineskip from math font size and \vsize
%\baselineskip=			%% set by \automathbaselineskip
\lineskiplimit=0\scpt		% the cutoff used to select between \baselineskip 
					% and \lineskip
\lineskip=0.5\scpt		% alternate interline glue used if \baselineskip 
									% not feasible
\normalbaselineskip=\baselineskip	% used in macro \normalbaselines
\normallineskiplimit=\lineskiplimit	% used in macro \normalbaselines		
\normallineskip=\lineskip		% used in macro \normalbaselines
\hfuzz=0.1\scpt 		% the overrun allowed before overfull hboxes reported
\vfuzz=0.1\scpt			% the overrun allowed before overfull vboxes reported
\parindent=10\scpt		% the width of indentation  beginning a paragraph
\parskipamount=3\scpt \plus 2\scpt \minus 1\scpt	% extra glue put between paragraphs
\topskip=12\scpt 		% special glue added before the first box on each page
\splittopskip=12\scpt		% special glue placed inside the box created by \vsplit
\parfillskip=0pt \plus 1fil	% glue which finishs the last line of a paragraph
\linenomarg=20pt 		% the default value of the space between the 
  				% left margin and the no of the line when numbering 
				% automatically paragraphs in the margin, for proofs corrections

%----------------------------------------

% FOOT NOTES SETTINGS

\skip\footins= 12\scpt \plus 4\scpt % skip between text and footnotes when footnotes present
             % redefine as desired, but strongly recomanded without shring and with stretch
\count\footins=1000		% footnote magnification factor (1 to 1)
\dimen\footins=10cm		% maximum footnotes per page
\footnoteindent=\parindent	% indentation for footnotes paragraphs
%\footnotefnt={\tenrom \rm}	%% the default font of bottom footnotes (set above)
\footnoteskip=0.5\parindent	% additional hskip at the beginning of each footnotes
\footnoterulelength=2in		% length of the foot note rule
\footnoterulethick=.4\scpt	% thickness of the foot note rule
\footnotescolor=\Black		% default color of footnotes
\let\enablefloatingfootnotes=\true  % enable footnotes floating to the next page if there is too much footnotes


% An abbreviation for \cfootn

\let\footn\cfootn
\let\fnote\cfootn

%----------------------------------------

% RULES SETTINGS 

\overfullrule=5\scpt		% the width of the overfull rule when a text is too long 
\rulethick=.4\scpt		% thickness of rules in \frame and in \boxit
%\doublerulegap=0.6pt      	% space between double rules in tables (set below)
%\footnoterulelength=2in	% length of the foot note rule (set above)
%\footnoterulethick=.4\scpt	% thickness of the foot note rule (set above)

% ---------------------------------------

% MULTIPLE COLUMN TYPESETTING SETTINGS

\abovecolumnskip=\bigskipamount		% glue before multiple column material
\belowcolumnskip=\bigskipamount		% glue after multiple column material	
\gutter=2pc 				% default space between columns%
\nolinebetweencol			% by default, no line between columns

\gutterbox={%			% default material between columns in multiple columns
	\iflinebetweencol 
		\vbox to \dimen0{\vfill \hbox{\vrule \height \dimen0}\vfil}%
	\else 
		\vbox to \dimen0{\vfil \hbox{\hfil}\vfil}%
	\fi
}
		
%-----------------------------------------

% LIST ENVIRONMENT SETTINGS

\itemindent = \parindent
\itemkeywidth = \parindent		% default used by \citem and \sitem (should be less 
         							% than \listindent)
\itemizeindent = \parindent	% default indentation for \itemize (see \itemize)

% \beginlist ... \endlist environment settings: 
\listskipamount = \medskipamount	% skip before and after lists (see \beginlist)
\listpenalty = -100			% penalty before beginning of list
\listindent = \parindent		% indentation in lists (see \beginlist macro)	
\itemskipamount = 3\scpt \plus 1\scpt	% skip between items in lists (see \item etc.)
\itempenalty = 30	 		% penalty between items in lists (see \item etc.)

%-----------------------------------------

% TABLES SETTINGS


\tablepattern={{\quad\hfil}{\hfil\quad}}	% Tokens that sets the table pattern before calling \table or before a new row
\alignpattern={{\quad\hfil}{\hfil\quad}} 	% pattern for position of entries in \align
%
\Hborderthick=.4\scpt				% (pseudo) dimension. When set inside \table after a \closerow / CR, it controls 
%						% lobally the horizontal borders thickness of the rows under it. 
%						% When Set outside \table, it defines the default thickness of the horizontal 
%						% borders for all the tables under it.
\Vborderthick=.4\scpt				% (pseudo) dimension. Set inside \table after a \closerow / CR, controls globally 
%						% the vertical borders thickness of all the rows under it. Set outside \table, it 
%						% define the default thickness of the vertical borders of all the tables under it.
\doublerulegap=.6\scpt				% Dimension controling the gap between the two rules of a double rule, 
%						% to be set before calling \table
\pointspacing=2\scpt				% Dimension controlling the spacing between points of .... leaders, and between 
%						% the dashed of  dashed rules like - - - -, to be set outside \table 
\dashlength=3\scpt				% Dimension that controls the length of a dash in dashed rules "- - -"
%						% to be set ouside \table
\dashspacing=\pointspacing			% Dimension controlling the spacing between the dashes of a dashed 
%						% rule, to be set outside \table
\def\rowheightscale{1.0}			% At the beginning of each table, the minimal height of the rows is set
%						% to \rowheightscale \baselineskip. By default we define \def\rowheightscale{1}
% 						% that gives a good visual effect, but this default value can be redefined if 
%						% desired.
\def\rowdepthscale{0.5}				% At the beginning of each table, the minimal depth of the rows is reset
%						% to \rowdepthscale \baselineskip. By default we set \def\rowdepthscale{0.5}
% 						% that gives a good visual effect, but this default value can be redefined if 
%						% desired.

%-----------------------------------------

% FRAMES SETTINGS

\borderspace=0.25em   		% space between border of frames and text
\topborderspace=0.3em 		% space between top line border of frame and material
\bottomborderspace=0.15 em 	% space between material and bottom line border of frame

%-----------------------------------------

% VERBATIM SETTINGS

\verbatlinecount=-1		% no numbering of lines in verbatim typesetting
\verbatnumlength=3		% length of the lines numbers (3 digit right justified)
\def\tabspace{\hskip 3ex}	% the meanning of the tab character inside verbatim
\ttspacechar=ø			% the default visible space symbol for \inputverbatim
%\everyverbatim={...}		% hebtex default, see hebtex.mac

%-----------------------------------------

% AUXILIARY FILES SETTINGS


\auxfilepath={}			% auxiliary file directory is current directory 
\edef\auxfile{\jobname.aux}	% auxiliary file for cross references
\edef\newaux{new\jobname.aux}	% auxiliary file for independent cross references

\marginfntlb={\pretolerance 300 \tolerance 10000 \eightrom \tt} % label margin notes font
\marginwidth=0.9 in		% label margin notes width
\margdist=5pt			% label margin note distance from the end of the line

\edef\defaux{\jobname.index}	% auxiliary file for definition words and symbols
\def\dfnfnt{\emph}		% font of the definition words

%------------------------------------------

% HYPERTEXT SETTINGS

\hypertext			% enable hypertext features
 
\def\defaulthyperrefcolor{{0.5}{0.88}{0.5}{0}} % the default color of the hyperreferences (violet)
\let\defaulthyperlinkcolor=\Blue % the default color of the hyperlinks

\hyperrefcolor=\defaulthyperrefcolor
\hyperlinkcolor=\defaulthyperlinkcolor	

%----------------------------------------

% QUOTATION ENVIRONMENT:

\quotationindent=2\parindent		% quotation environment indentation
\quotationskipamount=\medskipamount	% skip before and after quotation environmT
\betweenquotationskipamount=\smallskipamount % the skip between quotations

%----------------------------------------

% VERSE ENVIRONMENT:

\verseindent=2\parindent	% verse environment indentation
\verseskipamount=\medskipamount % skip before and after verses
\betweenverseskipamount=\smallskipamount % skip between verses

%----------------------------------------

% HEAD LINE AND FOOT LINE SETTINGS

\headlineheight=8.5\scpt	% height of the box containning the headline
\headlineskip=24\scpt		% amount of space between headline and top line of page
\footbaselineskip=24\scpt	% base line skip of footlines


%------------------------------------------

% VARIOUS


\arabpagenb		% arab page numeration (other possibilities are 
					% \romanpagenb, \Romanpagenb, \hebrewpagenb)
\emphstyle={\ifemph \emphfalse \rm \else \emphtrue \it \fi}
					% \emph{...} switches between italiced and non 
					 % italiced text
\leaderspace=1em 		% space between the points in \leaderfil
\undertextspace=0\scpt		% space between text and underline used by \undertext 
\stdfootline			% standard footline (page number in footlines)

%------------------------------------

% LAST SPECIFICATIONS


\noglobalindent	% no global indentation
\globalparskip		% global paragraph skip allowed
\hypertext 			% enable hypertext features
					   % (to disable, type \nohypertext)
\colors				% enable color feature, essentially for hyperlinks
					   % (to disable, type \nocolor)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

			% HEAD OF THE PAPER
			

\def\skipbelowtitle{\vskip 2\bigskipamount} % skip below the title

\def\begintitle {\begincenter \bf \bfmath}

\def\endtitle{\endcenter\skipbelowtitle}

%======================================================================

% \author: #1--> author name, #2 --> author informations (optional), #3 --> email (optional)
% #4 --> date (optional)

\def\author#1#2#3#4{%
%	\vskip 1.5\bigskipamount
	\centerline{\tenpoint by \sc #1}\par
	\unless\if\isvoid{#2}\centerline{\tenpoint \sc #2}\fi
	\unless\if\isvoid{#3}\centerline{\tenpoint  #3}\fi
	\unless\if\isvoid{#4}\centerline{\tenpoint #4}\fi
}


\def\byme{{\rm \author{Micha\"el Bensimhoun}{}{Jerusalem, \date}{}}}

%======================================================================

% SKIP BELOW THE TITLE:

\def\headskip{\vskip 4\bigskipamount \plus 2\bigskipamount}


%=======================================================================

% ABSTRACT: USAGE  \beginabstract .... \endabstract


\def\beginabstract\par{%
	\vskip 2\bigskipamount \centerline{\sc  Abstract}\par
	\medskip \begingroup 
	\parskip 0pt \nolocalindent \indent \tenpoint \capital 
}

\let\endabstract=\endgroup

%=======================================================================

% KEYWORDS
%
%USAGE: 
%	\keywords key_word1, key_word2,... \par 

\def\keywords #1\par{{\tenrom \nolocalindent {\bf\sc Key Words: }\bf #1}}
 
%=======================================================================

\def\begincontent #1\endcontent{
\medbreak
{\tenrom \sc Content: }\par \nobreak
\beginlist
\baselineskip = 0pt
\tenrom
#1
\endlist}

%=======================================================================

\def\introduction\par{% 
	\bigskip \centerline{\sc Introduction} \medskip \nolocalindent
}

\def\acknowledgements\par{%
	\bigskip \centerline{\sc Acknowledgements} \medskip \nolocalindent 
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
				
			%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
			% SECTIONS SETTINGS AND DEFINTIONS %
			%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



\sectionfnt={\bbigrom \rm}			% font of the section title
\sectionskipamount=3\medskipamount		% skip before a section
\subsectionfnt={\bigrom \rm}			% font of the sub-section title
\subsectskipamount=1.6\medskipamount		% skip before a sub-section   
\subsubsectionfnt={\bigrom \rm}			% font of the sub-sub-section title
\subsubsectskipamount=\medskipamount		% skip before a sub-sub-section
\putsectno 111111				% all level section numbers displayed


\def\secnumstyle#1#2{\the #1}	% Style for section numbering (if not disabled 
				% by \putsectno): #1 is the section number, #2 its 
				% depth (from 1 to 6). 

% If you need another style for section number, you should redefine
% \secnumstyle, or even \tochar@@ if very necessary; in this
% case, be careful to define it as a macro that expand to a string of characters.
% 
% EXAMPLE: Assume you want the number of the first section level appear in Roman
% numeral, and the subsection level numbers in arab numerals. Then redefine 
% \secnumstyle by
% \def\secnumstyle#1#2{\ifnum #2=1 \Romannum{#2}\else #2 \fi}
% This will produce a result like  IV.3.4



\def\pointstyle#1{.}	% The point that separates the sections numbers, likes "1.3.4" 
			% Other possibilities are e.g. \def\pointstyle#1{$\bullet$}
			% Argument #1 is the section level, and can be used to display 
			% point style or other separators according to this level.
		
%----------------------		
		
% MACROS ACTUALLY USED BY THE USER: 


% \section#1 #2\par	  %(#1 is the label of the section, #2 its name)

% \subsection#1 #2\par

% \subsubsection#1 #2\par

%---------------------

% Recall that the macro "\section"  takes two arguments #1 and #2 followed by "\par".
% It expands first "\beforestitle{#1}{#2}". Then it expands \sectionfnt, then 
% "\sectionno{#1}", then "#2" and then "\afterstitle{#1}{#2}";  
% The same scheme applies for \subsection and \subsubsection


\def\sectionno#1{%	%default style for section no 
			%(you may redefine this for your personal style)%	
	\nolocalindent
	\if\isvoid{#1}%
	\else
		\if\enablesec{1}%
			\setbox\t@mpbox \hbox{\pointstyle{1}\ }%
			\tempdimen@ \wd\t@mpbox
			\indent \slabel{#1}\pointstyle{1}\ 
			%\hangindent \dimexpr \labelnowd %+ .5\tempdimen@  
			\hangindent \parindent
			\hangafter\@ne 
		\else
			\indent \slabel{#1}%	
		\fi	
	\fi	
}


\def\beforestitle#1#2{}	% do nothing


\newcount\bkmarkcount			%count devoted to bookmarks 


\def\afterstitle#1#2{%			%default material after the section title%
	\begingroup	% bookmark process for pdf based drivers:
	\def\secnumstyle##1##2{\the ##1}\def\pointstyle##1{.}%
			% (because the bookmark string must be composed of simple
									% characters)	
	\edef\sectnb@{%
		\if\enablesec{1}%
			\tochar@{\slabelno}{\sslabelno}{\ssslabelno}%
				{\sssslabelno}{\ssssslabelno}{\sssssslabelno}.\space 
		\fi		
	}%
	\bkmarkcount\todepth{\slabelno}{\sslabelno}{\ssslabelno}{\sssslabelno}%
					{\ssssslabelno}{\sssssslabelno}\relax
	\scanning{#2}%	% this transform #2 into a character string,
			% loaded in \bkmarkname, and replaces every 
			% back-slash character "\" in \tempvar@ with 
			% double backslash "\\", in order to make it
			% suitable for bookmarks  	
	\bookmark{\the\bkmarkcount}{\sectnb@\expandafter\Uppercase\bkmarkname}%
									{.1\vsize}%
	\endgroup	% end bookmark process
	\reseteqcount	% reset the equation counter
			% vertical material after section title:	
	\par \Nobreak \medskip \localindent 
}


\def\scanning#1{
	\begingroup	
		\makeatprivate
		\scantokens{\expandafter\sc@na\sc@nb{#1}}%
		\restoreatcatcode
	\endgroup
	\unskip
}


%		---------------------

\def\sc@na{%
	\let\do\makechar \dospecials \catcode`\ =10 \catcode`\{1 \catcode`\}2 
	\makeactive\§%
	\def§{$}\mksldbsl 
}


\def\sc@nb{\xdef\bkmarkname}


{%
\catcode`\!=0 \catcode`\\=\active
!gdef!mksldbsl{!catcode`!\=!active!def \{!dbbksl@@}}% 
!catcode`!\=11% 
!gdef!dbbksl@@{\\}%
}

%=========================================================================

				% SUBSECTIONS


\def\subsectionno#1{%	
	\nolocalindent 
	\if\isvoid{#1}%
	\else
		\if\enablesec{2}%
			\setbox\t@mpbox \hbox{\pointstyle{2}\ }%
			\tempdimen@ \wd\t@mpbox
			\indent \sslabel{#1}\pointstyle{2}\ 
			%\hangindent \dimexpr \labelnowd %+ \tempdimen@  
			\hangindent \parindent 
			\hangafter\@ne
		\else
			\indent \sslabel{#1}%	
		\fi	
	\fi
}


\def\beforesstitle#1#2{}	% do nothing		


\def\aftersstitle#1#2{%	 %default material after the subsection title%
	\begingroup	% bookmark process:
	\def\secnumstyle##1##2{\the ##1}\def\pointstyle##1{.}%
			% (because the bookmark string must be composed of simple
									% characters)	
	\edef\sectnb@{%
		\if\enablesec{2}%
			\tochar@{\slabelno}{\sslabelno}{\ssslabelno}%
				{\sssslabelno}{\ssssslabelno}{\sssssslabelno}.\space
		\fi		
	}%
	\bkmarkcount\todepth{\slabelno}{\sslabelno}{\ssslabelno}{\sssslabelno}%
					{\ssssslabelno}{\sssssslabelno}\relax
	\scanning{#2}%	% this transform #2 into a character string,
			% loaded in \bkmarkname, and replaces every 
			% back-slash character "\" in \tempvar@ with 
			% a double backslash "\\", in order to make it
			% suitable for pdf bookmarks
	\bookmark{\the\bkmarkcount}{\sectnb@\expandafter\Uppercase\bkmarkname}%
									{.1\vsize}%
	\endgroup
%	\reseteqcount	% reset the equation counter
			% vertical material after section title:	
	\par \Nobreak \vskip \medskipamount \localindent	
}

%===================================================================================

				% SUBSUBSECTIONS


\def\subsubsectionno#1{%
	\nolocalindent 
	\if\isvoid{#1}%
	\else
		\if\enablesec{3}%
			\setbox\t@mpbox \hbox{\pointstyle{3}\ }\tempdimen@ \wd\t@mpbox
			\indent \ssslabel{#1}\pointstyle{3}\ 
			\hangindent \dimexpr \labelnowd+\tempdimen@  \hangafter\@ne
		\else\indent\ssslabel{#1}%	
		\fi	
	\fi	
}
 
 
\def\beforessstitle#1#2{}	% do nothing 


\def\afterssstitle#1#2{%	 % default material after the subsection title
	\begingroup	% bookmark process:
	\def\secnumstyle##1##2{\the ##1}\def\pointstyle##1{.}%
			% (because the bookmark string must be composed of simple
									% characters)	
	\edef\sectnb@{%
		\if\enablesec{3}%
			\tochar@{\slabelno}{\sslabelno}{\ssslabelno}%
				{\sssslabelno}{\ssssslabelno}{\sssssslabelno}.\space
		\fi
	}%
	\bkmarkcount\todepth{\slabelno}{\sslabelno}{\ssslabelno}{\sssslabelno}%
					{\ssssslabelno}{\sssssslabelno}\relax 
	\scanning{#2}%	% this transform #2 into a character string,
			% loaded in \bkmarkname, and replaces every 
			% back-slash character "\" in \tempvar@ with 
			% a double backslash "\\", in order to make it
			% suitable for pdf bookmarks
	\bookmark{\the\bkmarkcount}{\sectnb@\expandafter\Uppercase\bkmarkname}%
									{.1\vsize}%
	\endgroup
%	\reseteqcount	% reset the equation counter 
	\par \Nobreak \vskip .5\medskipamount \localindent	% vertical material after section title:	
}

%==================================================================================
			% EQUATION REFERENCE STYLE

% A call to \eqref{label_name} display the number of the equation (written by autoeqno[label_name])
% in the form (n) if the equation lies on the same page as the reference, or (n)p.m if the 
% reference lies a page different from the equation.
% This is a (somewhat original) but very efficient and elegant system.


\def\reffile{\jobname.aux2}
\newread\refoutfile@

\newif\ifrefre@den
\refre@denfalse

\newif\ifopenreffile@
\openreffile@false

\newfasttoks\refanchortoks@
\refanchortoks@={\toksterminal}

\protected\redef\eqref#1{% 
	\unless\ifrefre@den 
		\global\refre@dentrue \checkedinput{}{\reffile}%
		\append\toksterminal(to:)\refanchortoks@
	\fi	
	$%
	\m@th \ref{#1}{equa}%
	\anchorref@
	\gpop\refanchortoks@(into:)\pageno@@@
	\ifx\pageno@@@\toksterminal 
		\global\refanchortoks@={\toksterminal}
	\else
		\setlabelinfo{#1}{equa}%
		\edef\secinfo@@@{\sectioninfo@@@}%
%		\show\labelinfo\show\secinfo@@@
		\ifx\secinfo@@@\labelinfo \else
			\edef\tempvar@{\pageno@@@}% 
			\ifx\pageno@@@\lbpage \else % \show\coco 
				_{\lower 1\scpt \hbox{$\scriptscriptstyle{\rm p\negthinspace.}\lbpage$}}%
%				_{\lower 1\scpt \hbox{$\scriptscriptstyle \lbpage$}}%
			\fi
		\fi	
	\fi	
	$%
}

\def\anchorref@{%
	\unless\ifopenreffile@ \immediate\openout\refoutfile@\reffile \global\openreffile@true \fi
	\write\refoutfile@{\noexpand\refanchor@{\the\pageno}{\the\slabelno}{\the\sslabelno}{\the\ssslabelno}{\the\sssslabelno}{\the\ssssslabelno}{\the\sssssslabelno}\commentsymbol}}


\def\refanchor@#1#2#3#4#5#6#7{% 
	\unless\ifdefined\pageno@@@
		\gpop\refanchortoks@(into:)\pageno@@@ 
		\ifx\pageno@@@\toksterminal
			\global\refanchortoks@{}%
		\fi	
	\fi	
	\gappend{{#1}}(to:)\refanchortoks@ 
}

%===================================================================================
			% APPENDIX

% USAGE: \appendix[some-optional-title] appendix_label_name
% This display "APPENDIX~A/B/C ETC." at the center of line, end 
% just below the optional title, centered too.
% To recall the reference, just use \appendixref{appendix_label_name}

\def\appfnt{\sc}

\def\appstylenum{\Alphanum{\appendixno}}
		%redefine this macro for another style of appendix numeration%


\def\appendix{\optmacro\no@ptappendix\@ptappendix}

% --------

\def\@ppendstring{Appendix}

\def\no@ptappendix#1\par{\@ptappendix[] #1\par}

\def\@ptappendix[#1] #2 \par{%
	\begincenter
		{\appfnt \@ppendstring ~\appendixlabel{#2}}\par  			
		\unless\if\isvoid{#1}#1\par \fi
	\endcenter
	\begingroup	% bookmark process for pdf based drivers:
		\bookmark{1}{\@ppendstring\appstylenum}{.1\vsize}%
	\endgroup	% end bookmark process
	\reseteqcount	% reset the equation counter
	\par \Nobreak \bigskip  	% vertical material after section title:
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

			%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
			% MATH SETTINGS AND DEFINITIONS %
			%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% BASIC SETTINGS

\thinmuskip=3mu			% the thin mu skip
\medmuskip=4mu \plus 2mu \minus 4mu % the medium mu skip
\thickmuskip=5mu \plus 5mu	% the thick mu skip
\interdisplaylinepenalty=100	% penalty added to broken display formula
\mathsurround=0\scpt		% extra space added arround math formulae
\abovedisplayskip=12\scpt \plus 3\scpt \minus 9\scpt	% normal glue placed before 
								% a displayed equation
\abovedisplayshortskip=0pt \plus 3\scpt 	% alternate glue placed before a 
							% displayed equation
\belowdisplayskip=\abovedisplayskip	% normal glue placed after a displayed equation
\belowdisplayshortskip=7\scpt \plus 3\scpt \minus 4\scpt	% alternate glue placed
							% after a displayed equation 
\ponctskip=0.09em		% the skip before a ponctuation sign in normal math mode 
\mathglue=0\scpt		% the glue to enspace non-displayed math formula 
\displayponctskip=\ponctskip	% the skip before a ponctuation sign in display math
\jot=3\scpt			% to enlarge the baseline skips 
\thinmuskip=3mu			% the width of a thin mu skip
\medmuskip=4mu \plus 2mu \minus 4mu 	% the width of the medium mu skip
\thickmuskip=5mu \plus 5mu	% the width of the thick mu skip	
\halfthinmuskip=.5 \thinmuskip	% half thin mu skip
\delimitershortfall=5\scpt	% parameter used to compute size of delimeters
\nulldelimiterspace=1.2\scpt	% the width of a null or missing delimiter
\scriptspace=0.5\scpt		% extra space added after a subscript or a superscript
\inserttextskip=-2\jot		% skip before and after inserted text in math formula
\moduloskip=9mu			% space between formula and "mod" when using \mod
\dspmoduloskip=18mu		% space between display formula and "mod" 
\let\mod=\mod			% other possibilities are \let\mod=\npmod or %
				%					\let\mod=\pnmod
\demoskipamount=\medskipamount	% the skip before the proof of a proclaim (see \proof)
\afterdemoskipamount=\medskipamount	% the skip after the proof
\subdemoskipamount=\medskipamount	% the skip before a subcase of a proof
\aftersubdemoskipamount=\medskipamount	% the skip after a subcase of a proof
\observfnt={\twelverom \sl}		% the default font for observations 
					%		(see macro \observation) 
\observskipamount=\medskipamount	% the skip before an observation (math)
\abovereftitlemat={\genbreak{3\bigskipamount}{300}}	% material before math 
								% reference title
\belowreftitlemat={\medskip}		% material after math reference title

%----------------------------------------

% MATH REFERENCES SETTINGS


\reftitlefnt={\bigrom \sc}			% the font of the reference title

\reffnt={\ninepoint \frenchspacing \rm}		% the font for the references 

\abovereftitlemat={\filbreak\bigskip\bigskip}	% material before the reference title

\belowreftitlemat={\medskip\nobreak}		% material below the reference title

% \referencestitle={...}			% references title, hebtex math default


%==================================================================================

% MATH PROCLAIM MACROS ACTUALLY USED BY THE USER


\def\generalprocl#1 {%		% to define easily proclaims like \theorems, etc.
	\nolocalindent
	\proclaimname{#1}%
	\beginproclaim
}

\def\theorem{\generalprocl{Theorem} }

\def\proposition{\generalprocl{Proposition} }

\def\lemma{\generalprocl{Lemma} }

\def\corollary{\generalprocl{Corollary} }

\def\conjecture{\generalprocl{Conjecture} } 

\def\property{\generalprocl{Property} }

\def\properties{\generalprocl{properties} }


% The following macro can be used at the beginning of the optional argument of a 
% proclaim, in order to prevent the optional argument from being hyphenated, 
% allowing right ragged lines.


\def\stophyphen{%			 
	\nohyphenation
	\rightskip \z@ \plus 2\em 
	\let\hyphenprocess\phantompar 
}


%			---------------------------


% Recall that \beginproclaim[#1]#2 in math.mac does the following:
% It expand \the\procltitlefnt then \opttaska{#1}{#2} then \capital then
% \the\proclaimname, then \the\opttitlefnt then \opttaskb{#1}{#2}, then #1, then
% \opttaskc{#1}{#2}, then \the\proclaimfnt then \capital.

% The following parameters may be change by the user to obtain different styles: 

\proclskipamount=\medskipamount		% skip before a proclaim
\afterproclskipamount=\medskipamount	% skip after a proclaim
\procltitlefnt{\bigrom \bf}		% font of proclaim title
\opttitlefnt{\bigrom \rm}		% font for optional argument in proclaim title
\proclaimfnt={\twelverom \sl}		% font for content of proclaim
\def\proclno#1{\indent\sssssslabel{#1}\if\enablesec{6}.\enspace\kern -2\scpt\fi}	
						% numbering of proclaims
\def\proclref{\ssssssref}			% to recal references
\def\proclhref{\spref@{ssssss}}  % to use like \proclhref{label_name}{something related that will be put as a hyper reference}

\newcount\icount			% to label (i), (ii) etc. inside a proclaim


\def\opttaska#1#2{%	%%basicly, expands \proclno{#2} and put bookmarks in pdf drivers
	\begingroup	%this group ends in \opttaskc
	\if\isvoid{#2}\else\proclno{#2}\fi % number of the proclaim 
								% (like 1.3.2)
	%% bookmark process for pdf based drivers:
	\begingroup	% keeping the bookmarks process local
	\def\secnumstyle##1##2{\the ##1}\def\pointstyle##1{.}% 
			% because the bookmark string must be composed of simple
				% characters (see label.mac)	
	\edef\sectnb@{\if\enablesec{3}\tochar@{\slabelno}{\sslabelno}{\ssslabelno}%
		{\sssslabelno}{\ssssslabelno}{\sssssslabelno}.\space\fi}%	
	\tempcount@\todepth{\slabelno}{\sslabelno}{\ssslabelno}{\sssslabelno}%
					{\ssssslabelno}{\sssssslabelno}%
	\edef\bkmarkname{\detokenize\expandafter{\the\proclaimname}}%
	\bookmark{\the\tempcount@}{\sectnb@\expandafter\Uppercase\bkmarkname}%
									{.1\vsize}%	
	\endgroup  %% end bookmarks process
}


\def\opttaskb#1#2{\if\isvoid{#1}\else \enspace \fi} 
			% put a space after proclaim name if optional words present


\let\hyphenprocess=\relax	% used in \stophyphen above


\def\opttaskc#1#2{%	%% basicly, put ":" after proclaim name 
	:\enspace \hyphenprocess \endgroup 
			%% now, let the user label i, ii, etc.  (see below)
	%		
	\gdef\procllabel{#2}%      % can be used for immediately recalling ref of the proclaim
	%
	\global\icount 0 %
	% The following macro is for backward support:
	\def\ilbl##1{%		% so one can use \ilbl{label_name} to label i, ii, etc
		\iftesting \advance\icount\@ne \else \gadvance\icount \@ne \fi
		\edef\tempvar@{\romannum{\icount}}%
		\tempvar@
		\label{\tempvar@}{##1}{procl.#2}[]%
	}%
	%
	% The next macro is the recommended one:
	\def\iitem{\optmacro\nooptiitem\optiitem}%
	\setbox\t@mpbox\hbox{(iii)}%
	\listindent\wd\t@mpbox
	\def\optiitem[##1]{%
		\advance\icount\@ne 
		\edef\tempvar@@{\romannum{\icount}}%
		\itemkeywidth=\listindent
		\citem{(\tempvar@@)\,}%
		\if\isvoid{##1}%
			\labelafter{\tempvar@@}{\tempvar@@}{procl.#2}[]%
		\else
			\label{\tempvar@@}{##1}{procl.#2}[]% 
		\fi	
	}%	
	\def\nooptiitem{\optiitem[]}%
	%
	% now some parskip
	\parskipamount 2\scp@ \plus .5pt \minus .5\scp@ %
	%
	% To enlarge the space before and/or after mathematic formula:
	\def\largedsp{%
		\abovedisplayskip 0.5\baselineskip
		\belowdisplayskip 0.5\baselineskip
	}%
	\def\largeabovedsp{\abovedisplayskip 0.5\baselineskip}%
	\def\largebelowdsp{\belowdisplayskip 0.5\baselineskip}%
}


\def\increasekeywidth by #1{\listindent = \dimexpr \listindent + #1}


%			-----------------------------

% (iii)-CLAUSES LABELING INSIDE PROCLAIMS, AND RECALLING THE i-LABELS

% A. Macro \iitem
%
% Inside proclaim, one can use \iitem[iii_label_name] in order to use the cross referencing
% mechanism to label the divisions (i), (ii) etc. More precisely, \iitem[label_name]
% will put (i), (ii), etc. with automatic incrementation of the counter each time 
% it is called, and write it as a label in the auxiliary file, while the actual 
% label class name is composed of the label name of the proclaim and the word "procl."
% like procl.label_procl_name. The label name for the (iii)-clause will be the specified 
% optional name if specified, or if there is no optional argument, the roman numeral 
% corresponding to the (iii)-clause (that is, i, ii, iii, iv etc.).
%
% This last method is usually not recommended, since the user may desire modifying the 
% order of the iii-clauses, and then he may mess the corresponding cross references.
% Nevertheless, in this case, he could actually label the iii-clauses of the proclaim
% with their romannumeric name (like "i", "ii" etc.) and then insert a new iii-clause,
% (e.g. ii.5 between (ii) and (iii)), without doing any damage. Similarly, he could 
% reorder the clauses once he has actually labeled them this way.
%
% The indentation of the (iii)-clauses it that of "(iii)". Sometimes, this is too narrow. 
% Then you can increase the indentation of the (iii)-clauses using 
% \increasekeywidth by #1 , where #1 is a dimension. For example, \increasekeywidth by 1pt
% 
% NOTE: By just replacing in the definitions above \romannumeral by \alphanum (or \Alphanum), 
%       it is possible to obtain the same result with alphabetic numeration (like (a), (b),
%       (c) etc. (up to 26 letters). Very few adaptations are needed. 
%
%
% B. Macro \iref:
% 
% To recall the reference to this label, use \iref[procl_label_name]{i_roman_number}, 
% where procl_label_name may or may not be specified, corresponding to the following uses:
% 1. \iref[procl_label_name]{i_label_name} will call the reference for the label
%    i_label_name in the proclaim whose label is procl_label_name.
%    For example, if you used \iitem[my_i_label] inside a proclaim whose label is "foo", 
%    to label some (iii)-clause, say (i), then calling 
%    \iref[foo]{my_i_label} will produce (i). 
% 2. After a \proclaim (\theorem, \proposition etc.), the variable \procllabel is set 
%    to the name of the proclaim label, and if \iref{label_name} is called without optional 
%    argument, it will use it as the optional argument. 
%    So, one can use \iref without optional argument for the (iii)-clauses corresponding 
%    to the most recent \proclaim.
% 3. In 1. and 2. above, if \iref is preceded by macro \just, it will produce the 
%    (iii)-reference without parentheses, like i, ii, iii, iv etc.
%
%
% C. Macro \Iref:
% It is the same as \iref, except that it inserts an additional \enspace after the 
% (iii)-clause, and then an \ignorespace. 
% This macro is supposed to be used at the beginning of a paragraph as a (iii)-numbering 
% mean in proofs of theorems etc.
%
%
% D. MACRO \refiref:
%
% The macro \refiref{iii_label_name} will produce the (iii)-clause corresponding 
% to the specified iii_label_name, for the proclaim whose label is that of the 
% most recently called reference. 
% It is the same as \iref, except that the proclaim which is referenced is 
% different.
% The following example makes this clear:
%
% EXAMPLE: Suppose a proclaim labeled "hilbert" exists somewhere, and that the 
% assertions of this proclaim are labeled with \iitem[my_i], \iitem[my_ii], 
% \iitem[my_iii] (or they may be numered automatically, see above). 
% Then one can type:   
% " see \proclref{hilbert}, \refiref{my_ii}, " to recover the 
% proclaim reference corresponding to the label hilbert and then insert "(ii)"
% inside the text. 
%
% In other words, \refiref will point to the (iii)-clause of the last proclaim that 
% has been referenced.
% As for \iref, if \refiref is preceded by \just, then the (iii)-clause
% will be inserted without parentheses, like i, ii, iii, iv, etc.
% 


\newif\ifjustilabel
\justilabelfalse

\let\just\justilabeltrue
\let\this=\justilabeltrue  % for backward support, not to be used

\let\procllabel\relax

\def\iref{\let\@@suitablesp@ce\empty \optmacro\no@ptiref\@ptiref}

\def\Iref{%
	\def\@@suitablesp@ce{\enspace\ignorespaces}%
	\optmacro\no@ptiref\@ptiref
}

\def\refiref{\let\@@suitablesp@ce\empty \@ptirefafter[\lastref]}

%-----------------------

\protected\def\@ptiref[#1]#2{%
	\ifjustilabel
		\ref{#2}{procl.#1}%
		\justilabelfalse
	\else
		(\ref{#2}{procl.#1})\@@suitablesp@ce
		\unless\ifx\@@suitablesp@ce\empty \ignorespaces \fi
	\fi	
}

\def\no@ptiref#1{%
	\ifx\proclabel\relax
		\error{The label #1 has still not been set.}
	\fi	
	\@ptirefafter[\procllabel]{#1}%
}	

\def\@ptirefafter[#1]#2{\edef\n@xt{\@ptiref[#1]{#2}}\n@xt}


% = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = =

% DESUET: FOR BACKWARD SUPPORT ONLY

% Inside proclaim, one can use \ilbl{label_name} in order to use the cross referencing
% mechanism to label the divisions (i), (ii) etc. More precisely, \ilbl{label_name}
% will put i, ii, etc. with automatic incrementation of the counter each time 
% it is called, and write it as a label in the auxiliary file, while the actual 
% label class name is composed of the label name of the proclaim and the word "procl."
% like procl.label_procl_name).
% To recall the reference to this label, the user has two possibilities that 
% correspond to different uses: if a reference to the proclaim has been called 
% by something like "(see \sssref{procl_name})", then one can use \iref{label_name}
% to recover i, ii, etc. (the i, ii, etc. will correspond to the proclaim 
% labeled by procl_name). But it may happen quite often that the user want to 
% recover i, ii, etc. inside the proof following the proclaim, or more generally
% after the proclaim (but before another proclaim), without being forced to call
% the reference to the proclaim itself. So, we provide here the macro \this, such
% that if put before \iref, it gives direct reference to the previous proclaim.
% The following examples will make all this clear:
%
% EXAMPLES:    Suppose a proclaim labeled "hilbert" exists anywhere, and that the 
% assertions of this proclaim are numbered with \ilbl{i}, \ilbl{ii}, \ilbl{iii}. 
% Then one can type:   " see \sssref{hilbert}, (\iref{ii}) " to recover the 
% proclaim reference corresponding to the label hilbert and then (ii). 
% The actual gain is that if some new assertion has to be put between the assertions
% in the proclaim, say between (i) and (ii), then one can insert for example
% \ilbl{i.5} without changing nothing of the existing typed text. 
% Next, suppose that after the proclaim, you want to prove assertion (ii) and need 
% assertion (i). Then you can type for example "by (\this\iref{i}), we know that etc."
% That is, \this will point to the last proclaim that has been labeled.
% Finally, the user can recover the reference by the general method
% \ref{ii}{procl.hilbert} at any point of the document.
%
% The macro "\inum{#1} " is an abreviation for \citem{(\ilbl{#1})}, to be used 
% conveniently by the user inside \beginlist ... \endlist. 
% Similarly, the macro "\thisiref #1 " is an abbreviation
% for (\this\iref{#1})

% - - - - - - - - - - - - - - - - - - - - - - - - 
\comment


\newif\ifthislabel

\let\this=\thislabeltrue

\def\iref#1{%
	\ifthislabel 
		\edef\tempvar@{procl.\procllabel}%
		\expandafterafter\invref@{\tempvar@}{#1}%
		\global\thislabelfalse
	\else   
		\edef\tempvar@{procl.\lastref}%
		\expandafterafter\invref@{\tempvar@}{#1}%
	\fi   
}

\def\invref@#1#2{\ref{#2}{#1}}

\endcomment 

% - - - - - - - - - - - - - - - - - - - - - - - - 


\def\inum#1{\citem{(\ilbl{#1})\,\relax}}	% a useful definition to save typing  

\def\thisiref#1{(\this\iref{#1})}

% = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = =


% \proof SETTINGS


\demotitlefnt={\twelverom \it}		% font of title of proof
\demoskipamount=\medskipamount		% the skip before title of proof
\afterdemoskipamount=\medskipamount	% the skip after title of proof
\subdemotitlefnt={\twelverom \it}	% default sub-proof title font
\subdemoskipamount=\medskipamount	% default skip before a sub-proof
\aftersubdemoskipamount=\medskipamount	% default skip after a sub-proof



\def\demo#1{%				% style for title "Proof:"
	\medbreak 
	{%
		\localindent \the\demotitlefnt 
		Proof\if\isvoid{#1}\else \space #1\fi\/}:%
		\vadjust{\nobreak}\enspace 
}%


\def\endproof{%				% to end an entire proof
	\qed \vadjust{\genbreak\afterdemoskipamount{-100}}\ifmmode{}\else \par \fi
}


\def\demopar{%  %when a demo split in two parts, this introduces the second part%  
	\medbreak \localindent \indent 
} 

%--------------------------------

% \subproof SETTINGS

\def\subdemo#1\par{%			% style for title of sub-proof (like "case" etc.)
	\genbreak\subdemoskipamount{-100}\localindent
	{\the\subdemotitlefnt \capital #1:}\/%
	\quad\nobreak
}


			% put \endsubdemo after the content of a sub-proof:
			
\def\endsubdemo{\genbreak\aftersubdemoskipamount{-100}\localindent}%

%===================================================================================

% REMARKS, DEFINITIONS ETC.


\def\generalrem#1 {\ifvbreak \medbreak \fi \nolocalindent \bgroup \sc #1\@@genremoptarg}

\def\@@genremoptarg{\optmacro\no@ptgeneralrem\@ptgeneralrrem}
\def\@ptgeneralrrem[#1]{\ #1:\ \egroup \capital}
\def\no@ptgeneralrem{:\ \egroup \capital}

\def\definition{\generalrem{Definition} }
	
\def\definitions{\generalrem{Definitions} } 
	
\def\remark{\generalrem{Remark} } 

\def\remarks{\generalrem{Remarks} } 

\def\note{\generalrem{Note} } 

\def\notes{\generalrem{Notes} } 

\def\example{\generalrem{Example} } 

\def\examples{\generalrem{Examples} } 

\def\convention{\generalrem{Convention} } 

\def\conventions{\generalrem{Conventions} } 

\def\property{\generalrem{Property} }

\def\properties{\generalrem{Properties} }

\let\rem=\remark


\let\endblock=\medbreak			% put at the end of \remarks, \definition etc.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% VARIOUS MACRO DEFINITIONS


\def\(#1[#2]#3){\seeref(#1[#2]#3)} 		% see the reference

\def\[#1]{\bibref{#1}}				% reference


\redef\st{\stcirc}			  

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\restoreatcatcode

% End of file mypapers.mac
% written by Michael Bensimhoun


==> plaininlatex.mac <==
% This is the plain TeX format that's described in The TeXbook.
% N.B.: A version number is defined at the very end of this file;
%       please change that number whenever the file is modified!
% And don't modify the file unless you change its name:
%       Everybody's "plain.tex" file should be the same, worldwide.

% Unlimited copying and redistribution of this file are permitted as long
% as this file is not modified. Modifications are permitted, but only if
% the resulting file is not named plain.tex.

\catcode`\{=1 % left brace is begin-group character
\catcode`\}=2 % right brace is end-group character
\catcode`\$=3 % dollar sign is math shift
\catcode`\&=4 % ampersand is alignment tab
\catcode`\#=6 % hash mark is macro parameter character
\catcode`\^=7 \catcode`\^^K=7 % circumflex and uparrow are for superscripts
\catcode`\_=8 \catcode`\^^A=8 % underline and downarrow are for subscripts
\catcode`\^^I=10 % ascii tab is a blank space
\chardef\active=13 \catcode`\~=\active % tilde is active
\catcode`\^^L=\active \outer\def^^L{\par} % ascii form-feed is "\outer\par"

\message{Preloading the plain format: codes,}

% We had to define the \catcodes right away, before the message line,
% since \message uses the { and } characters.
% When INITEX (the TeX initializer) starts up,
% it has defined the following \catcode values:
% \catcode`\^^@=9 % ascii null is ignored
% \catcode`\^^M=5 % ascii return is end-line
% \catcode`\\=0 % backslash is TeX escape character
% \catcode`\%=14 % percent sign is comment character
% \catcode`\ =10 % ascii space is blank space
% \catcode`\^^?=15 % ascii delete is invalid
% \catcode`\A=11 ... \catcode`\Z=11 % uppercase letters
% \catcode`\a=11 ... \catcode`\z=11 % lowercase letters
% all others are type 12 (other)

% Here is a list of the characters that have been specially catcoded:
\def\dospecials{\do\ \do\\\do\{\do\}\do\$\do\&%
  \do\#\do\^\do\^^K\do\_\do\^^A\do\%\do\~}
% (not counting ascii null, tab, linefeed, formfeed, return, delete)
% Each symbol in the list is preceded by \do, which can be defined
% if you want to do something to every item in the list.

% We make @ signs act like letters, temporarily, to avoid conflict
% between user names and internal control sequences of plain format.
\catcode`@=11

% INITEX sets up \mathcode x=x, for x=0..255, except that
% \mathcode x=x+"7100, for x = `A to `Z and `a to `z;
% \mathcode x=x+"7000, for x = `0 to `9.
% The following changes define internal codes as recommended
% in Appendix C of The TeXbook:
\mathcode`\^^@="2201 % \cdot
\mathcode`\^^A="3223 % \downarrow
\mathcode`\^^B="010B % \alpha
\mathcode`\^^C="010C % \beta
\mathcode`\^^D="225E % \land
\mathcode`\^^E="023A % \lnot
\mathcode`\^^F="3232 % \in
\mathcode`\^^G="0119 % \pi
\mathcode`\^^H="0115 % \lambda
\mathcode`\^^I="010D % \gamma
\mathcode`\^^J="010E % \delta
\mathcode`\^^K="3222 % \uparrow
\mathcode`\^^L="2206 % \pm
\mathcode`\^^M="2208 % \oplus
\mathcode`\^^N="0231 % \infty
\mathcode`\^^O="0140 % \partial
\mathcode`\^^P="321A % \subset
\mathcode`\^^Q="321B % \supset
\mathcode`\^^R="225C % \cap
\mathcode`\^^S="225B % \cup
\mathcode`\^^T="0238 % \forall
\mathcode`\^^U="0239 % \exists
\mathcode`\^^V="220A % \otimes
\mathcode`\^^W="3224 % \leftrightarrow
\mathcode`\^^X="3220 % \leftarrow
\mathcode`\^^Y="3221 % \rightarrow
\mathcode`\^^Z="8000 % \ne
\mathcode`\^^[="2205 % \diamond
\mathcode`\^^\="3214 % \le
\mathcode`\^^]="3215 % \ge
\mathcode`\^^^="3211 % \equiv
\mathcode`\^^_="225F % \lor
\mathcode`\ ="8000 % \space
\mathcode`\!="5021
\mathcode`\'="8000 % ^\prime
\mathcode`\(="4028
\mathcode`\)="5029
\mathcode`\*="2203 % \ast
\mathcode`\+="202B
\mathcode`\,="613B
\mathcode`\-="2200
\mathcode`\.="013A
\mathcode`\/="013D
\mathcode`\:="303A
\mathcode`\;="603B
\mathcode`\<="313C
\mathcode`\=="303D
\mathcode`\>="313E
\mathcode`\?="503F
\mathcode`\[="405B
\mathcode`\\="026E % \backslash
\mathcode`\]="505D
\mathcode`\_="8000 % \_
\mathcode`\{="4266
\mathcode`\|="026A
\mathcode`\}="5267
\mathcode`\^^?="1273 % \smallint

% INITEX sets \uccode`x=`X and \uccode `X=`X for all letters x,
% and \lccode`x=`x, \lccode`X=`x; all other values are zero.
% No changes to those tables are needed in plain TeX format.

% INITEX sets \sfcode x=1000 for all x, except that \sfcode`X=999
% for uppercase letters. The following changes are needed:
\sfcode`\)=0 \sfcode`\'=0 \sfcode`\]=0
% The \nonfrenchspacing macro will make further changes to \sfcode values.

% Finally, INITEX sets all \delcode values to -1, except \delcode`.=0
\delcode`\(="028300
\delcode`\)="029301
\delcode`\[="05B302
\delcode`\]="05D303
\delcode`\<="26830A
\delcode`\>="26930B
\delcode`\/="02F30E
\delcode`\|="26A30C
\delcode`\\="26E30F
% N.B. { and } should NOT get delcodes; otherwise parameter grouping fails!

% To make the plain macros more efficient in time and space,
% several constant values are declared here as control sequences.
% If they were changed, anything could happen; so they are private symbols.
\chardef\@ne=1
\chardef\tw@=2
\chardef\thr@@=3
\chardef\sixt@@n=16
\chardef\@cclv=255
\mathchardef\@cclvi=256
\mathchardef\@m=1000
\mathchardef\@M=10000
\mathchardef\@MM=20000

% Allocation of registers

% Here are macros for the automatic allocation of \count, \box, \dimen,
% \skip, \muskip, and \toks registers, as well as \read and \write
% stream numbers, \fam codes, \language codes, and \insert numbers.

\message{registers,}

% When a register is used only temporarily, it need not be allocated;
% grouping can be used, making the value previously in the register return
% after the close of the group.  The main use of these macros is for
% registers that are defined by one macro and used by others, possibly at
% different nesting levels.  All such registers should be defined through
% these macros; otherwise conflicts may occur, especially when two or more
% macro packages are being used at once.

% The following counters are reserved:
%   0 to 9  page numbering
%       10  count allocation
%       11  dimen allocation
%       12  skip allocation
%       13  muskip allocation
%       14  box allocation
%       15  toks allocation
%       16  read file allocation
%       17  write file allocation
%       18  math family allocation
%       19  language allocation
%       20  insert allocation
%       21  the most recently allocated number
%       22  constant -1
% New counters are allocated starting with 23, 24, etc.  Other registers are
% allocated starting with 10.  This leaves 0 through 9 for the user to play
% with safely, except that counts 0 to 9 are considered to be the page and
% subpage numbers (since they are displayed during output). In this scheme,
% \count 10 always contains the number of the highest-numbered counter that
% has been allocated, \count 14 the highest-numbered box, etc.
% Inserts are given numbers 254, 253, etc., since they require a \count,
% \dimen, \skip, and \box all with the same number; \count 20 contains the
% lowest-numbered insert that has been allocated. Of course, \box255 is
% reserved for \output; \count255, \dimen255, and \skip255 can be used freely.

% It is recommended that macro designers always use
% \global assignments with respect to registers numbered 1, 3, 5, 7, 9, and
% always non-\global assignments with respect to registers 0, 2, 4, 6, 8, 255.
% This will prevent ``save stack buildup'' that might otherwise occur.

\count10=22 % allocates \count registers 23, 24, ...
\count11=9 % allocates \dimen registers 10, 11, ...
\count12=9 % allocates \skip registers 10, 11, ...
\count13=9 % allocates \muskip registers 10, 11, ...
\count14=9 % allocates \box registers 10, 11, ...
\count15=9 % allocates \toks registers 10, 11, ...
\count16=-1 % allocates input streams 0, 1, ...
\count17=-1 % allocates output streams 0, 1, ...
\count18=3 % allocates math families 4, 5, ...
\count19=0 % allocates \language codes 1, 2, ...
\count20=255 % allocates insertions 254, 253, ...
\countdef\insc@unt=20 % the insertion counter
\countdef\allocationnumber=21 % the most recent allocation
\countdef\m@ne=22 \m@ne=-1 % a handy constant
\def\wlog{\immediate\write\m@ne} % write on log file (only)

% Here are abbreviations for the names of scratch registers
% that don't need to be allocated.

\countdef\count@=255
\dimendef\dimen@=0
\dimendef\dimen@i=1 % global only
\dimendef\dimen@ii=2
\skipdef\skip@=0
\toksdef\toks@=0

% Now, we define \newcount, \newbox, etc. so that you can say \newcount\foo
% and \foo will be defined (with \countdef) to be the next counter.
% To find out which counter \foo is, you can look at \allocationnumber.
% Since there's no \boxdef command, \chardef is used to define a \newbox,
% \newinsert, \newfam, and so on.

\outer\def\newcount{\alloc@0\count\countdef\insc@unt}
\outer\def\newdimen{\alloc@1\dimen\dimendef\insc@unt}
\outer\def\newskip{\alloc@2\skip\skipdef\insc@unt}
\outer\def\newmuskip{\alloc@3\muskip\muskipdef\@cclvi}
\outer\def\newbox{\alloc@4\box\chardef\insc@unt}
\let\newtoks=\relax % we do this to allow plain.tex to be read in twice
\outer\def\newhelp#1#2{\newtoks#1#1\expandafter{\csname#2\endcsname}}
\outer\def\newtoks{\alloc@5\toks\toksdef\@cclvi}
\outer\def\newread{\alloc@6\read\chardef\sixt@@n}
\outer\def\newwrite{\alloc@7\write\chardef\sixt@@n}
\outer\def\newfam{\alloc@8\fam\chardef\sixt@@n}
\outer\def\newlanguage{\alloc@9\language\chardef\@cclvi}
\def\alloc@#1#2#3#4#5{\global\advance\count1#1by\@ne
  \ch@ck#1#4#2% make sure there's still room
  \allocationnumber=\count1#1%
  \global#3#5=\allocationnumber
  \wlog{\string#5=\string#2\the\allocationnumber}}
\outer\def\newinsert#1{\global\advance\insc@unt by\m@ne
  \ch@ck0\insc@unt\count
  \ch@ck1\insc@unt\dimen
  \ch@ck2\insc@unt\skip
  \ch@ck4\insc@unt\box
  \allocationnumber=\insc@unt
  \global\chardef#1=\allocationnumber
  \wlog{\string#1=\string\insert\the\allocationnumber}}
\def\ch@ck#1#2#3{\ifnum\count1#1<#2%
  \else\errmessage{No room for a new #3}\fi}

% Here are some examples of allocation.
\newdimen\maxdimen \maxdimen=16383.99999pt % the largest legal <dimen>
\newskip\hideskip \hideskip=-1000pt plus 1fill % negative but can grow
\newskip\centering \centering=0pt plus 1000pt minus 1000pt
\newdimen\p@ \p@=1pt % this saves macro space and time
\newdimen\z@ \z@=0pt % can be used both for 0pt and 0
\newskip\z@skip \z@skip=0pt plus0pt minus0pt
\newbox\voidb@x % permanently void box register

% And here's a different sort of allocation:
% For example, \newif\iffoo creates \footrue, \foofalse to go with \iffoo.
\outer\def\newif#1{\count@\escapechar \escapechar\m@ne
  \expandafter\expandafter\expandafter
   \def\@if#1{true}{\let#1=\iftrue}%
  \expandafter\expandafter\expandafter
   \def\@if#1{false}{\let#1=\iffalse}%
  \@if#1{false}\escapechar\count@} % the condition starts out false
\def\@if#1#2{\csname\expandafter\if@\string#1#2\endcsname}
{\uccode`1=`i \uccode`2=`f \uppercase{\gdef\if@12{}}} % `if' is required

% Assign initial values to TeX's parameters

\message{parameters,}

% All of TeX's numeric parameters are listed here,
% but the code is commented out if no special value needs to be set.
% INITEX makes all parameters zero except where noted.

\pretolerance=100
\tolerance=200 % INITEX sets this to 10000
\hbadness=1000
\vbadness=1000
\linepenalty=10
\hyphenpenalty=50
\exhyphenpenalty=50
\binoppenalty=700
\relpenalty=500
\clubpenalty=150
\widowpenalty=150
\displaywidowpenalty=50
\brokenpenalty=100
\predisplaypenalty=10000
% \postdisplaypenalty=0
% \interlinepenalty=0
% \floatingpenalty=0, set during \insert
% \outputpenalty=0, set before TeX enters \output
\doublehyphendemerits=10000
\finalhyphendemerits=5000
\adjdemerits=10000
% \looseness=0, cleared by TeX after each paragraph
% \pausing=0
% \holdinginserts=0
% \tracingonline=0
% \tracingmacros=0
% \tracingstats=0
% \tracingparagraphs=0
% \tracingpages=0
% \tracingoutput=0
\tracinglostchars=1
% \tracingcommands=0
% \tracingrestores=0
% \language=0
\uchyph=1
% \lefthyphenmin=2 \righthyphenmin=3 set below
% \globaldefs=0
% \maxdeadcycles=25 % INITEX does this
% \hangafter=1 % INITEX does this, also TeX after each paragraph
% \fam=0
% \mag=1000 % INITEX does this
% \escapechar=`\\ % INITEX does this
\defaulthyphenchar=`\-
\defaultskewchar=-1
% \endlinechar=`\^^M % INITEX does this
\newlinechar=-1
\delimiterfactor=901
% \time=now % TeX does this at beginning of job
% \day=now % TeX does this at beginning of job
% \month=now % TeX does this at beginning of job
% \year=now % TeX does this at beginning of job
\showboxbreadth=5
\showboxdepth=3
\errorcontextlines=5

\hfuzz=0.1pt
\vfuzz=0.1pt
\overfullrule=5pt
\hsize=6.5in
\vsize=8.9in
\maxdepth=4pt
\splitmaxdepth=\maxdimen
\boxmaxdepth=\maxdimen
% \lineskiplimit=0pt, changed by \normalbaselines
\delimitershortfall=5pt
\nulldelimiterspace=1.2pt
\scriptspace=0.5pt
% \mathsurround=0pt
% \predisplaysize=0pt, set before TeX enters $$
% \displaywidth=0pt, set before TeX enters $$
% \displayindent=0pt, set before TeX enters $$
\parindent=20pt
% \hangindent=0pt, zeroed by TeX after each paragraph
% \hoffset=0pt
% \voffset=0pt

% \baselineskip=0pt, changed by \normalbaselines
% \lineskip=0pt, changed by \normalbaselines
\parskip=0pt plus 1pt
\abovedisplayskip=12pt plus 3pt minus 9pt
\abovedisplayshortskip=0pt plus 3pt
\belowdisplayskip=12pt plus 3pt minus 9pt
\belowdisplayshortskip=7pt plus 3pt minus 4pt
% \leftskip=0pt
% \rightskip=0pt
\topskip=10pt
\splittopskip=10pt
% \tabskip=0pt
% \spaceskip=0pt
% \xspaceskip=0pt
\parfillskip=0pt plus 1fil

\thinmuskip=3mu
\medmuskip=4mu plus 2mu minus 4mu
\thickmuskip=5mu plus 5mu

% We also define special registers that function like parameters:
\newskip\smallskipamount \smallskipamount=3pt plus 1pt minus 1pt
\newskip\medskipamount \medskipamount=6pt plus 2pt minus 2pt
\newskip\bigskipamount \bigskipamount=12pt plus 4pt minus 4pt
\newskip\normalbaselineskip \normalbaselineskip=12pt
\newskip\normallineskip \normallineskip=1pt
\newdimen\normallineskiplimit \normallineskiplimit=0pt
\newdimen\jot \jot=3pt
\newcount\interdisplaylinepenalty \interdisplaylinepenalty=100
\newcount\interfootnotelinepenalty \interfootnotelinepenalty=100

% Definitions for preloaded fonts

\def\magstephalf{1095 }
\def\magstep#1{\ifcase#1 \@m\or 1200\or 1440\or 1728\or 2074\or 2488\fi\relax}

% Fonts assigned to \preloaded are not part of "plain TeX",
% but they are preloaded so that other format packages can use them.
% For example, if another set of macros says "\font\ninerm=cmr9",
% TeX will not have to reload the font metric information for cmr9.

\message{fonts,}

\font\tenrm=cmr10 % roman text
\font\preloaded=cmr9
\font\preloaded=cmr8
\font\sevenrm=cmr7
\font\preloaded=cmr6
\font\fiverm=cmr5

\font\teni=cmmi10 % math italic
\font\preloaded=cmmi9
\font\preloaded=cmmi8
\font\seveni=cmmi7
\font\preloaded=cmmi6
\font\fivei=cmmi5

\font\tensy=cmsy10 % math symbols
\font\preloaded=cmsy9
\font\preloaded=cmsy8
\font\sevensy=cmsy7
\font\preloaded=cmsy6
\font\fivesy=cmsy5

\font\tenex=cmex10 % math extension

\font\preloaded=cmss10 % sans serif
\font\preloaded=cmssq8

\font\preloaded=cmssi10 % sans serif italic
\font\preloaded=cmssqi8

\font\tenbf=cmbx10 % boldface extended
\font\preloaded=cmbx9
\font\preloaded=cmbx8
\font\sevenbf=cmbx7
\font\preloaded=cmbx6
\font\fivebf=cmbx5

\font\tentt=cmtt10 % typewriter
\font\preloaded=cmtt9
\font\preloaded=cmtt8

\font\preloaded=cmsltt10 % slanted typewriter

\font\tensl=cmsl10 % slanted roman
\font\preloaded=cmsl9
\font\preloaded=cmsl8

\font\tenit=cmti10 % text italic
\font\preloaded=cmti9
\font\preloaded=cmti8
\font\preloaded=cmti7

\message{more fonts,}
\font\preloaded=cmu10 % unslanted text italic

\font\preloaded=cmmib10 % bold math italic
\font\preloaded=cmbsy10 % bold math symbols

\font\preloaded=cmcsc10 % caps and small caps

\font\preloaded=cmssbx10 % sans serif bold extended

\font\preloaded=cmdunh10 % Dunhill style

\font\preloaded=cmr7 scaled \magstep4 % for titles
\font\preloaded=cmtt10 scaled \magstep2
\font\preloaded=cmssbx10 scaled \magstep2

\font\preloaded=manfnt % METAFONT logo and dragon curve and special symbols

% Additional \preloaded fonts can be specified here.
% (And those that were \preloaded above can be eliminated.)

\let\preloaded=\undefined % preloaded fonts must be declared anew later.

\skewchar\teni='177 \skewchar\seveni='177 \skewchar\fivei='177
\skewchar\tensy='60 \skewchar\sevensy='60 \skewchar\fivesy='60

\textfont0=\tenrm \scriptfont0=\sevenrm \scriptscriptfont0=\fiverm
\def\rm{\fam\z@\tenrm}
\textfont1=\teni \scriptfont1=\seveni \scriptscriptfont1=\fivei
\def\mit{\fam\@ne} \def\oldstyle{\fam\@ne\teni}
\textfont2=\tensy \scriptfont2=\sevensy \scriptscriptfont2=\fivesy
\def\cal{\fam\tw@}
\textfont3=\tenex \scriptfont3=\tenex \scriptscriptfont3=\tenex
\newfam\itfam \def\it{\fam\itfam\tenit} % \it is family 4
\textfont\itfam=\tenit
\newfam\slfam \def\sl{\fam\slfam\tensl} % \sl is family 5
\textfont\slfam=\tensl
\newfam\bffam \def\bf{\fam\bffam\tenbf} % \bf is family 6
\textfont\bffam=\tenbf \scriptfont\bffam=\sevenbf
\scriptscriptfont\bffam=\fivebf
\newfam\ttfam \def\tt{\fam\ttfam\tentt} % \tt is family 7
\textfont\ttfam=\tentt

% Macros for setting ordinary text
\message{macros,}

\def\frenchspacing{\sfcode`\.\@m \sfcode`\?\@m \sfcode`\!\@m
  \sfcode`\:\@m \sfcode`\;\@m \sfcode`\,\@m}
\def\nonfrenchspacing{\sfcode`\.3000\sfcode`\?3000\sfcode`\!3000%
  \sfcode`\:2000\sfcode`\;1500\sfcode`\,1250 }

\def\normalbaselines{\lineskip\normallineskip
  \baselineskip\normalbaselineskip \lineskiplimit\normallineskiplimit}

\def\^^M{\ } % control <return> = control <space>
\def\^^I{\ } % same for <tab>

\def\lq{`} \def\rq{'}
\def\lbrack{[} \def\rbrack{]}

\let\endgraf=\par \let\endline=\cr

\def\space{ }
\def\empty{}
\def\null{\hbox{}}

\let\bgroup={ \let\egroup=}

% In \obeylines, we say `\let^^M=\par' instead of `\def^^M{\par}'
% since this allows, for example, `\let\par=\cr \obeylines \halign{...'
{\catcode`\^^M=\active % these lines must end with %
  \gdef\obeylines{\catcode`\^^M\active \let^^M\par}%
  \global\let^^M\par} % this is in case ^^M appears in a \write
\def\obeyspaces{\catcode`\ \active}
{\obeyspaces\global\let =\space}

\def\loop#1\repeat{\def\body{#1}\iterate}
\def\iterate{\body \let\next\iterate \else\let\next\relax\fi \next}
\let\repeat=\fi % this makes \loop...\if...\repeat skippable

\def\thinspace{\kern .16667em }
\def\negthinspace{\kern-.16667em }
\def\enspace{\kern.5em }

\def\enskip{\hskip.5em\relax}
\def\quad{\hskip1em\relax}
\def\qquad{\hskip2em\relax}

\def\smallskip{\vskip\smallskipamount}
\def\medskip{\vskip\medskipamount}
\def\bigskip{\vskip\bigskipamount}

\def\nointerlineskip{\prevdepth-1000\p@}
\def\offinterlineskip{\baselineskip-1000\p@
  \lineskip\z@ \lineskiplimit\maxdimen}

\def\topglue{\nointerlineskip\vglue-\topskip\vglue} % for top of page
\def\vglue{\afterassignment\vgl@\skip@=}
\def\vgl@{\par \dimen@\prevdepth \hrule height\z@
  \nobreak\vskip\skip@ \prevdepth\dimen@}
\def\hglue{\afterassignment\hgl@\skip@=}
\def\hgl@{\leavevmode \count@\spacefactor \vrule width\z@
  \nobreak\hskip\skip@ \spacefactor\count@}

\def~{\penalty\@M \ } % tie
\def\slash{/\penalty\exhyphenpenalty} % a `/' that acts like a `-'

\def\break{\penalty-\@M}
\def\nobreak{\penalty \@M}
\def\allowbreak{\penalty \z@}

\def\filbreak{\par\vfil\penalty-200\vfilneg}
\def\goodbreak{\par\penalty-500 }
\def\eject{\par\break}
\def\supereject{\par\penalty-\@MM}

\def\removelastskip{\ifdim\lastskip=\z@\else\vskip-\lastskip\fi}
\def\smallbreak{\par\ifdim\lastskip<\smallskipamount
  \removelastskip\penalty-50\smallskip\fi}
\def\medbreak{\par\ifdim\lastskip<\medskipamount
  \removelastskip\penalty-100\medskip\fi}
\def\bigbreak{\par\ifdim\lastskip<\bigskipamount
  \removelastskip\penalty-200\bigskip\fi}

\def\line{\hbox to\hsize}
\def\leftline#1{\line{#1\hss}}
\def\rightline#1{\line{\hss#1}}
\def\centerline#1{\line{\hss#1\hss}}

\def\rlap#1{\hbox to\z@{#1\hss}}
\def\llap#1{\hbox to\z@{\hss#1}}

\def\m@th{\mathsurround\z@}
\def\underbar#1{$\setbox\z@\hbox{#1}\dp\z@\z@
  \m@th \underline{\box\z@}$}

\newbox\strutbox
\setbox\strutbox=\hbox{\vrule height8.5pt depth3.5pt width\z@}
\def\strut{\relax\ifmmode\copy\strutbox\else\unhcopy\strutbox\fi}

\def\hidewidth{\hskip\hideskip} % for alignment entries that can stick out
\def\ialign{\everycr{}\tabskip\z@skip\halign} % initialized \halign
\newcount\mscount
\def\multispan#1{\omit \mscount#1\relax
  \loop\ifnum\mscount>\@ne \sp@n\repeat}
\def\sp@n{\span\omit\advance\mscount\m@ne}

\newif\ifus@ \newif\if@cr
\newbox\tabs \newbox\tabsyet \newbox\tabsdone

\def\cleartabs{\global\setbox\tabsyet\null \setbox\tabs\null}
\def\settabs{\setbox\tabs\null \futurelet\next\sett@b}
\let\+=\relax % in case this file is being read in twice
\def\sett@b{\ifx\next\+\def\nxt{\afterassignment\s@tt@b\let\nxt}%
  \else\let\nxt\s@tcols\fi \let\next\relax \nxt}
\def\s@tt@b{\let\nxt\relax \us@false\m@ketabbox}
\def\tabalign{\us@true\m@ketabbox} % non-\outer version of \+
\outer\def\+{\tabalign}
\def\s@tcols#1\columns{\count@#1\dimen@\hsize
  \loop\ifnum\count@>\z@ \@nother \repeat}
\def\@nother{\dimen@ii\dimen@ \divide\dimen@ii\count@
  \setbox\tabs\hbox{\hbox to\dimen@ii{}\unhbox\tabs}%
  \advance\dimen@-\dimen@ii \advance\count@\m@ne}

\def\m@ketabbox{\begingroup
  \global\setbox\tabsyet\copy\tabs
  \global\setbox\tabsdone\null
  \def\cr{\@crtrue\crcr\egroup\egroup
    \ifus@\unvbox\z@\lastbox\fi\endgroup
    \setbox\tabs\hbox{\unhbox\tabsyet\unhbox\tabsdone}}%
  \setbox\z@\vbox\bgroup\@crfalse
    \ialign\bgroup&\t@bbox##\t@bb@x\crcr}

\def\t@bbox{\setbox\z@\hbox\bgroup}
\def\t@bb@x{\if@cr\egroup % now \box\z@ holds the column
  \else\hss\egroup \global\setbox\tabsyet\hbox{\unhbox\tabsyet
      \global\setbox\@ne\lastbox}% now \box\@ne holds its size
    \ifvoid\@ne\global\setbox\@ne\hbox to\wd\z@{}%
    \else\setbox\z@\hbox to\wd\@ne{\unhbox\z@}\fi
    \global\setbox\tabsdone\hbox{\box\@ne\unhbox\tabsdone}\fi
  \box\z@}

\def\hang{\hangindent\parindent}
\def\textindent#1{\indent\llap{#1\enspace}\ignorespaces}
\def\item{\par\hang\textindent}
\def\itemitem{\par\indent \hangindent2\parindent \textindent}
\def\narrower{\advance\leftskip\parindent
  \advance\rightskip\parindent}

\outer\def\beginsection#1\par{\vskip\z@ plus.3\vsize\penalty-250
  \vskip\z@ plus-.3\vsize\bigskip\vskip\parskip
  \message{#1}\leftline{\bf#1}\nobreak\smallskip\noindent}
\outer\def\proclaim #1. #2\par{\medbreak
  \noindent{\bf#1.\enspace}{\sl#2\par}%
  \ifdim\lastskip<\medskipamount \removelastskip\penalty55\medskip\fi}

\def\raggedright{\rightskip\z@ plus2em \spaceskip.3333em \xspaceskip.5em\relax}
\def\ttraggedright{\tt\rightskip\z@ plus2em\relax} % for use with \tt only

\chardef\%=`\%
\chardef\&=`\&
\chardef\#=`\#
\chardef\$=`\$
\chardef\ss="19
\chardef\ae="1A
\chardef\oe="1B
\chardef\o="1C
\chardef\AE="1D
\chardef\OE="1E
\chardef\O="1F
\chardef\i="10 \chardef\j="11 % dotless letters
\def\aa{\accent23a}
\def\l{\char32l}
\def\L{\leavevmode\setbox0\hbox{L}\hbox to\wd0{\hss\char32L}}

\def\leavevmode{\unhbox\voidb@x} % begins a paragraph, if necessary
\def\_{\leavevmode \kern.06em \vbox{\hrule width.3em}}
\def\AA{\leavevmode\setbox0\hbox{!}\dimen@\ht0\advance\dimen@-1ex%
  \rlap{\raise.67\dimen@\hbox{\char'27}}A}

\def\mathhexbox#1#2#3{\leavevmode
  \hbox{$\m@th \mathchar"#1#2#3$}}
\def\dag{\mathhexbox279}
\def\ddag{\mathhexbox27A}
\def\S{\mathhexbox278}
\def\P{\mathhexbox27B}
\def\Orb{\mathhexbox20D}

\def\oalign#1{\leavevmode\vtop{\baselineskip\z@skip \lineskip.25ex%
  \ialign{##\crcr#1\crcr}}} \def\o@lign{\lineskiplimit\z@ \oalign}
\def\ooalign{\lineskiplimit-\maxdimen \oalign} % chars over each other
{\catcode`p=12 \catcode`t=12 \gdef\\#1pt{#1}} \let\getf@ctor=\\
\def\sh@ft#1{\dimen@#1\kern\expandafter\getf@ctor\the\fontdimen1\font
  \dimen@} % kern by #1 times the current slant
\def\d#1{{\o@lign{\relax#1\crcr\hidewidth\sh@ft{-1ex}.\hidewidth}}}
\def\b#1{{\o@lign{\relax#1\crcr\hidewidth\sh@ft{-3ex}%
    \vbox to.2ex{\hbox{\char22}\vss}\hidewidth}}}
\def\c#1{{\setbox\z@\hbox{#1}\ifdim\ht\z@=1ex\accent24 #1%
  \else\ooalign{\unhbox\z@\crcr\hidewidth\char24\hidewidth}\fi}}
\def\copyright{{\ooalign{\hfil\raise.07ex\hbox{c}\hfil\crcr\Orb}}}

\def\dots{\relax\ifmmode\ldots\else$\m@th\ldots\,$\fi}
\def\TeX{T\kern-.1667em\lower.5ex\hbox{E}\kern-.125emX}

\def\`#1{{\accent18 #1}}
\def\'#1{{\accent19 #1}}
\def\v#1{{\accent20 #1}} \let\^^_=\v
\def\u#1{{\accent21 #1}} \let\^^S=\u
\def\=#1{{\accent22 #1}}
\def\^#1{{\accent94 #1}} \let\^^D=\^
\def\.#1{{\accent95 #1}}
\def\H#1{{\accent"7D #1}}
\def\~#1{{\accent"7E #1}}
\def\"#1{{\accent"7F #1}}
\def\t#1{{\edef\next{\the\font}\the\textfont1\accent"7F\next#1}}

\def\hrulefill{\leaders\hrule\hfill}
\def\dotfill{\cleaders\hbox{$\m@th \mkern1.5mu.\mkern1.5mu$}\hfill}
\def\rightarrowfill{$\m@th\smash-\mkern-7mu%
  \cleaders\hbox{$\mkern-2mu\smash-\mkern-2mu$}\hfill
  \mkern-7mu\mathord\rightarrow$}
\def\leftarrowfill{$\m@th\mathord\leftarrow\mkern-7mu%
  \cleaders\hbox{$\mkern-2mu\smash-\mkern-2mu$}\hfill
  \mkern-7mu\smash-$}
\mathchardef\braceld="37A \mathchardef\bracerd="37B
\mathchardef\bracelu="37C \mathchardef\braceru="37D
\def\downbracefill{$\m@th \setbox\z@\hbox{$\braceld$}%
  \braceld\leaders\vrule height\ht\z@ depth\z@\hfill\braceru
  \bracelu\leaders\vrule height\ht\z@ depth\z@\hfill\bracerd$}
\def\upbracefill{$\m@th \setbox\z@\hbox{$\braceld$}%
  \bracelu\leaders\vrule height\ht\z@ depth\z@\hfill\bracerd
  \braceld\leaders\vrule height\ht\z@ depth\z@\hfill\braceru$}

\outer\def\bye{\par\vfill\supereject\end}

% Macros for math setting
\message{math definitions,}

\let\sp=^ \let\sb=_
\def\,{\mskip\thinmuskip}
\def\>{\mskip\medmuskip}
\def\;{\mskip\thickmuskip}
\def\!{\mskip-\thinmuskip}
\def\*{\discretionary{\thinspace\the\textfont2\char2}{}{}}
{\catcode`\'=\active \gdef'{^\bgroup\prim@s}}
\def\prim@s{\prime\futurelet\next\pr@m@s}
\def\pr@m@s{\ifx'\next\let\nxt\pr@@@s \else\ifx^\next\let\nxt\pr@@@t
  \else\let\nxt\egroup\fi\fi \nxt}
\def\pr@@@s#1{\prim@s} \def\pr@@@t#1#2{#2\egroup}
{\catcode`\^^Z=\active \gdef^^Z{\not=}} % ^^Z is like \ne in math

{\catcode`\_=\active \global\let_=\_} % _ in math is either subscript or \_

\mathchardef\alpha="010B
\mathchardef\beta="010C
\mathchardef\gamma="010D
\mathchardef\delta="010E
\mathchardef\epsilon="010F
\mathchardef\zeta="0110
\mathchardef\eta="0111
\mathchardef\theta="0112
\mathchardef\iota="0113
\mathchardef\kappa="0114
\mathchardef\lambda="0115
\mathchardef\mu="0116
\mathchardef\nu="0117
\mathchardef\xi="0118
\mathchardef\pi="0119
\mathchardef\rho="011A
\mathchardef\sigma="011B
\mathchardef\tau="011C
\mathchardef\upsilon="011D
\mathchardef\phi="011E
\mathchardef\chi="011F
\mathchardef\psi="0120
\mathchardef\omega="0121
\mathchardef\varepsilon="0122
\mathchardef\vartheta="0123
\mathchardef\varpi="0124
\mathchardef\varrho="0125
\mathchardef\varsigma="0126
\mathchardef\varphi="0127
\mathchardef\Gamma="7000
\mathchardef\Delta="7001
\mathchardef\Theta="7002
\mathchardef\Lambda="7003
\mathchardef\Xi="7004
\mathchardef\Pi="7005
\mathchardef\Sigma="7006
\mathchardef\Upsilon="7007
\mathchardef\Phi="7008
\mathchardef\Psi="7009
\mathchardef\Omega="700A

\mathchardef\aleph="0240
\def\hbar{{\mathchar'26\mkern-9muh}}
\mathchardef\imath="017B
\mathchardef\jmath="017C
\mathchardef\ell="0160
\mathchardef\wp="017D
\mathchardef\Re="023C
\mathchardef\Im="023D
\mathchardef\partial="0140
\mathchardef\infty="0231
\mathchardef\prime="0230
\mathchardef\emptyset="023B
\mathchardef\nabla="0272
\def\surd{{\mathchar"1270}}
\mathchardef\top="023E
\mathchardef\bot="023F
\def\angle{{\vbox{\ialign{$\m@th\scriptstyle##$\crcr
      \not\mathrel{\mkern14mu}\crcr
      \noalign{\nointerlineskip}
      \mkern2.5mu\leaders\hrule height.34pt\hfill\mkern2.5mu\crcr}}}}
\mathchardef\triangle="0234
\mathchardef\forall="0238
\mathchardef\exists="0239
\mathchardef\neg="023A \let\lnot=\neg
\mathchardef\flat="015B
\mathchardef\natural="015C
\mathchardef\sharp="015D
\mathchardef\clubsuit="027C
\mathchardef\diamondsuit="027D
\mathchardef\heartsuit="027E
\mathchardef\spadesuit="027F

\mathchardef\coprod="1360
\mathchardef\bigvee="1357
\mathchardef\bigwedge="1356
\mathchardef\biguplus="1355
\mathchardef\bigcap="1354
\mathchardef\bigcup="1353
\mathchardef\intop="1352 \def\int{\intop\nolimits}
\mathchardef\prod="1351
\mathchardef\sum="1350
\mathchardef\bigotimes="134E
\mathchardef\bigoplus="134C
\mathchardef\bigodot="134A
\mathchardef\ointop="1348 \def\oint{\ointop\nolimits}
\mathchardef\bigsqcup="1346
\mathchardef\smallint="1273

\mathchardef\triangleleft="212F
\mathchardef\triangleright="212E
\mathchardef\bigtriangleup="2234
\mathchardef\bigtriangledown="2235
\mathchardef\wedge="225E \let\land=\wedge
\mathchardef\vee="225F \let\lor=\vee
\mathchardef\cap="225C
\mathchardef\cup="225B
\mathchardef\ddagger="227A
\mathchardef\dagger="2279
\mathchardef\sqcap="2275
\mathchardef\sqcup="2274
\mathchardef\uplus="225D
\mathchardef\amalg="2271
\mathchardef\diamond="2205
\mathchardef\bullet="220F
\mathchardef\wr="226F
\mathchardef\div="2204
\mathchardef\odot="220C
\mathchardef\oslash="220B
\mathchardef\otimes="220A
\mathchardef\ominus="2209
\mathchardef\oplus="2208
\mathchardef\mp="2207
\mathchardef\pm="2206
\mathchardef\circ="220E
\mathchardef\bigcirc="220D
\mathchardef\setminus="226E % for set difference A\setminus B
\mathchardef\cdot="2201
\mathchardef\ast="2203
\mathchardef\times="2202
\mathchardef\star="213F

\mathchardef\propto="322F
\mathchardef\sqsubseteq="3276
\mathchardef\sqsupseteq="3277
\mathchardef\parallel="326B
\mathchardef\mid="326A
\mathchardef\dashv="3261
\mathchardef\vdash="3260
\mathchardef\nearrow="3225
\mathchardef\searrow="3226
\mathchardef\nwarrow="322D
\mathchardef\swarrow="322E
\mathchardef\Leftrightarrow="322C
\mathchardef\Leftarrow="3228
\mathchardef\Rightarrow="3229
\def\neq{\not=} \let\ne=\neq
\mathchardef\leq="3214 \let\le=\leq
\mathchardef\geq="3215 \let\ge=\geq
\mathchardef\succ="321F
\mathchardef\prec="321E
\mathchardef\approx="3219
\mathchardef\succeq="3217
\mathchardef\preceq="3216
\mathchardef\supset="321B
\mathchardef\subset="321A
\mathchardef\supseteq="3213
\mathchardef\subseteq="3212
\mathchardef\in="3232
\mathchardef\ni="3233 \let\owns=\ni
\mathchardef\gg="321D
\mathchardef\ll="321C
\mathchardef\not="3236
\mathchardef\leftrightarrow="3224
\mathchardef\leftarrow="3220 \let\gets=\leftarrow
\mathchardef\rightarrow="3221 \let\to=\rightarrow
\mathchardef\mapstochar="3237 \def\mapsto{\mapstochar\rightarrow}
\mathchardef\sim="3218
\mathchardef\simeq="3227
\mathchardef\perp="323F
\mathchardef\equiv="3211
\mathchardef\asymp="3210
\mathchardef\smile="315E
\mathchardef\frown="315F
\mathchardef\leftharpoonup="3128
\mathchardef\leftharpoondown="3129
\mathchardef\rightharpoonup="312A
\mathchardef\rightharpoondown="312B

\def\joinrel{\mathrel{\mkern-3mu}}
\def\relbar{\mathrel{\smash-}} % \smash, because - has the same height as +
\def\Relbar{\mathrel=}
\mathchardef\lhook="312C \def\hookrightarrow{\lhook\joinrel\rightarrow}
\mathchardef\rhook="312D \def\hookleftarrow{\leftarrow\joinrel\rhook}
\def\bowtie{\mathrel\triangleright\joinrel\mathrel\triangleleft}
\def\models{\mathrel|\joinrel=}
\def\Longrightarrow{\Relbar\joinrel\Rightarrow}
\def\longrightarrow{\relbar\joinrel\rightarrow}
\def\longleftarrow{\leftarrow\joinrel\relbar}
\def\Longleftarrow{\Leftarrow\joinrel\Relbar}
\def\longmapsto{\mapstochar\longrightarrow}
\def\longleftrightarrow{\leftarrow\joinrel\rightarrow}
\def\Longleftrightarrow{\Leftarrow\joinrel\Rightarrow}
\def\iff{\;\Longleftrightarrow\;}

\mathchardef\ldotp="613A % ldot as a punctuation mark
\mathchardef\cdotp="6201 % cdot as a punctuation mark
\mathchardef\colon="603A % colon as a punctuation mark
\def\ldots{\mathinner{\ldotp\ldotp\ldotp}}
\def\cdots{\mathinner{\cdotp\cdotp\cdotp}}
\def\vdots{\vbox{\baselineskip4\p@ \lineskiplimit\z@
    \kern6\p@\hbox{.}\hbox{.}\hbox{.}}}
\def\ddots{\mathinner{\mkern1mu\raise7\p@\vbox{\kern7\p@\hbox{.}}\mkern2mu
    \raise4\p@\hbox{.}\mkern2mu\raise\p@\hbox{.}\mkern1mu}}

\def\acute{\mathaccent"7013 }
\def\grave{\mathaccent"7012 }
\def\ddot{\mathaccent"707F }
\def\tilde{\mathaccent"707E }
\def\bar{\mathaccent"7016 }
\def\breve{\mathaccent"7015 }
\def\check{\mathaccent"7014 }
\def\hat{\mathaccent"705E }
\def\vec{\mathaccent"017E }
\def\dot{\mathaccent"705F }
\def\widetilde{\mathaccent"0365 }
\def\widehat{\mathaccent"0362 }
\def\overrightarrow#1{\vbox{\m@th\ialign{##\crcr
      \rightarrowfill\crcr\noalign{\kern-\p@\nointerlineskip}
      $\hfil\displaystyle{#1}\hfil$\crcr}}}
\def\overleftarrow#1{\vbox{\m@th\ialign{##\crcr
      \leftarrowfill\crcr\noalign{\kern-\p@\nointerlineskip}
      $\hfil\displaystyle{#1}\hfil$\crcr}}}
\def\overbrace#1{\mathop{\vbox{\m@th\ialign{##\crcr\noalign{\kern3\p@}
      \downbracefill\crcr\noalign{\kern3\p@\nointerlineskip}
      $\hfil\displaystyle{#1}\hfil$\crcr}}}\limits}
\def\underbrace#1{\mathop{\vtop{\m@th\ialign{##\crcr
      $\hfil\displaystyle{#1}\hfil$\crcr\noalign{\kern3\p@\nointerlineskip}
      \upbracefill\crcr\noalign{\kern3\p@}}}}\limits}
\def\skew#1#2#3{{\muskip\z@#1mu\divide\muskip\z@\tw@ \mkern\muskip\z@
    #2{\mkern-\muskip\z@{#3}\mkern\muskip\z@}\mkern-\muskip\z@}{}}

\def\lmoustache{\delimiter"437A340 } % top from (, bottom from )
\def\rmoustache{\delimiter"537B341 } % top from ), bottom from (
\def\lgroup{\delimiter"462833A } % extensible ( with sharper tips
\def\rgroup{\delimiter"562933B } % extensible ) with sharper tips
\def\arrowvert{\delimiter"26A33C } % arrow without arrowheads
\def\Arrowvert{\delimiter"26B33D } % double arrow without arrowheads
\def\bracevert{\delimiter"77C33E } % the vertical bar that extends braces
\def\Vert{\delimiter"26B30D } \let\|=\Vert
\def\vert{\delimiter"26A30C }
\def\uparrow{\delimiter"3222378 }
\def\downarrow{\delimiter"3223379 }
\def\updownarrow{\delimiter"326C33F }
\def\Uparrow{\delimiter"322A37E }
\def\Downarrow{\delimiter"322B37F }
\def\Updownarrow{\delimiter"326D377 }
\def\backslash{\delimiter"26E30F } % for double coset G\backslash H
\def\rangle{\delimiter"526930B }
\def\langle{\delimiter"426830A }
\def\rbrace{\delimiter"5267309 } \let\}=\rbrace
\def\lbrace{\delimiter"4266308 } \let\{=\lbrace
\def\rceil{\delimiter"5265307 }
\def\lceil{\delimiter"4264306 }
\def\rfloor{\delimiter"5263305 }
\def\lfloor{\delimiter"4262304 }

\def\bigl{\mathopen\big}
\def\bigm{\mathrel\big}
\def\bigr{\mathclose\big}
\def\Bigl{\mathopen\Big}
\def\Bigm{\mathrel\Big}
\def\Bigr{\mathclose\Big}
\def\biggl{\mathopen\bigg}
\def\biggm{\mathrel\bigg}
\def\biggr{\mathclose\bigg}
\def\Biggl{\mathopen\Bigg}
\def\Biggm{\mathrel\Bigg}
\def\Biggr{\mathclose\Bigg}
\def\big#1{{\hbox{$\left#1\vbox to8.5\p@{}\right.\n@space$}}}
\def\Big#1{{\hbox{$\left#1\vbox to11.5\p@{}\right.\n@space$}}}
\def\bigg#1{{\hbox{$\left#1\vbox to14.5\p@{}\right.\n@space$}}}
\def\Bigg#1{{\hbox{$\left#1\vbox to17.5\p@{}\right.\n@space$}}}
\def\n@space{\nulldelimiterspace\z@ \m@th}

\def\choose{\atopwithdelims()}
\def\brack{\atopwithdelims[]}
\def\brace{\atopwithdelims\{\}}

\def\sqrt{\radical"270370 }

\def\mathpalette#1#2{\mathchoice{#1\displaystyle{#2}}%
  {#1\textstyle{#2}}{#1\scriptstyle{#2}}{#1\scriptscriptstyle{#2}}}
\newbox\rootbox
\def\root#1\of{\setbox\rootbox
  \hbox{$\m@th\scriptscriptstyle{#1}$}\mathpalette\r@@t}
\def\r@@t#1#2{\setbox\z@\hbox{$\m@th#1\sqrt{#2}$}\dimen@\ht\z@
  \advance\dimen@-\dp\z@
  \mkern5mu\raise.6\dimen@\copy\rootbox \mkern-10mu\box\z@}
\newif\ifv@ \newif\ifh@
\def\vphantom{\v@true\h@false\ph@nt}
\def\hphantom{\v@false\h@true\ph@nt}
\def\phantom{\v@true\h@true\ph@nt}
\def\ph@nt{\ifmmode\def\next{\mathpalette\mathph@nt}%
  \else\let\next\makeph@nt\fi\next}
\def\makeph@nt#1{\setbox\z@\hbox{#1}\finph@nt}
\def\mathph@nt#1#2{\setbox\z@\hbox{$\m@th#1{#2}$}\finph@nt}
\def\finph@nt{\setbox\tw@\null
  \ifv@ \ht\tw@\ht\z@ \dp\tw@\dp\z@\fi
  \ifh@ \wd\tw@\wd\z@\fi \box\tw@}
\def\mathstrut{\vphantom(}
\def\smash{\relax % \relax, in case this comes first in \halign
  \ifmmode\def\next{\mathpalette\mathsm@sh}\else\let\next\makesm@sh
  \fi\next}
\def\makesm@sh#1{\setbox\z@\hbox{#1}\finsm@sh}
\def\mathsm@sh#1#2{\setbox\z@\hbox{$\m@th#1{#2}$}\finsm@sh}
\def\finsm@sh{\ht\z@\z@ \dp\z@\z@ \box\z@}

\def\cong{\mathrel{\mathpalette\@vereq\sim}} % congruence sign
\def\@vereq#1#2{\lower.5\p@\vbox{\lineskiplimit\maxdimen\lineskip-.5\p@
    \ialign{$\m@th#1\hfil##\hfil$\crcr#2\crcr=\crcr}}}
\def\notin{\mathrel{\mathpalette\c@ncel\in}}
\def\c@ncel#1#2{\m@th\ooalign{$\hfil#1\mkern1mu/\hfil$\crcr$#1#2$}}
\def\rightleftharpoons{\mathrel{\mathpalette\rlh@{}}}
\def\rlh@#1{\vcenter{\m@th\hbox{\ooalign{\raise2pt
          \hbox{$#1\rightharpoonup$}\crcr
        $#1\leftharpoondown$}}}}
\def\buildrel#1\over#2{\mathrel{\mathop{\kern\z@#2}\limits^{#1}}}
\def\doteq{\buildrel\textstyle.\over=}

\def\log{\mathop{\rm log}\nolimits}
\def\lg{\mathop{\rm lg}\nolimits}
\def\ln{\mathop{\rm ln}\nolimits}
\def\lim{\mathop{\rm lim}}
\def\limsup{\mathop{\rm lim\,sup}}
\def\liminf{\mathop{\rm lim\,inf}}
\def\sin{\mathop{\rm sin}\nolimits}
\def\arcsin{\mathop{\rm arcsin}\nolimits}
\def\sinh{\mathop{\rm sinh}\nolimits}
\def\cos{\mathop{\rm cos}\nolimits}
\def\arccos{\mathop{\rm arccos}\nolimits}
\def\cosh{\mathop{\rm cosh}\nolimits}
\def\tan{\mathop{\rm tan}\nolimits}
\def\arctan{\mathop{\rm arctan}\nolimits}
\def\tanh{\mathop{\rm tanh}\nolimits}
\def\cot{\mathop{\rm cot}\nolimits}
\def\coth{\mathop{\rm coth}\nolimits}
\def\sec{\mathop{\rm sec}\nolimits}
\def\csc{\mathop{\rm csc}\nolimits}
\def\max{\mathop{\rm max}}
\def\min{\mathop{\rm min}}
\def\sup{\mathop{\rm sup}}
\def\inf{\mathop{\rm inf}}
\def\arg{\mathop{\rm arg}\nolimits}
\def\ker{\mathop{\rm ker}\nolimits}
\def\dim{\mathop{\rm dim}\nolimits}
\def\hom{\mathop{\rm hom}\nolimits}
\def\det{\mathop{\rm det}}
\def\exp{\mathop{\rm exp}\nolimits}
\def\Pr{\mathop{\rm Pr}}
\def\gcd{\mathop{\rm gcd}}
\def\deg{\mathop{\rm deg}\nolimits}

\def\bmod{\nonscript\mskip-\medmuskip\mkern5mu
  \mathbin{\rm mod}\penalty900\mkern5mu\nonscript\mskip-\medmuskip}
\def\pmod#1{\allowbreak\mkern18mu({\rm mod}\,\,#1)}

\def\cases#1{\left\{\,\vcenter{\normalbaselines\m@th
    \ialign{$##\hfil$&\quad##\hfil\crcr#1\crcr}}\right.}
\def\matrix#1{\null\,\vcenter{\normalbaselines\m@th
    \ialign{\hfil$##$\hfil&&\quad\hfil$##$\hfil\crcr
      \mathstrut\crcr\noalign{\kern-\baselineskip}
      #1\crcr\mathstrut\crcr\noalign{\kern-\baselineskip}}}\,}
\def\pmatrix#1{\left(\matrix{#1}\right)}
\newdimen\p@renwd
\setbox0=\hbox{\tenex B} \p@renwd=\wd0 % width of the big left (
\def\bordermatrix#1{\begingroup \m@th
  \setbox\z@\vbox{\def\cr{\crcr\noalign{\kern2\p@\global\let\cr\endline}}%
    \ialign{$##$\hfil\kern2\p@\kern\p@renwd&\thinspace\hfil$##$\hfil
      &&\quad\hfil$##$\hfil\crcr
      \omit\strut\hfil\crcr\noalign{\kern-\baselineskip}%
      #1\crcr\omit\strut\cr}}%
  \setbox\tw@\vbox{\unvcopy\z@\global\setbox\@ne\lastbox}%
  \setbox\tw@\hbox{\unhbox\@ne\unskip\global\setbox\@ne\lastbox}%
  \setbox\tw@\hbox{$\kern\wd\@ne\kern-\p@renwd\left(\kern-\wd\@ne
    \global\setbox\@ne\vbox{\box\@ne\kern2\p@}%
    \vcenter{\kern-\ht\@ne\unvbox\z@\kern-\baselineskip}\,\right)$}%
  \null\;\vbox{\kern\ht\@ne\box\tw@}\endgroup}

\def\openup{\afterassignment\@penup\dimen@=}
\def\@penup{\advance\lineskip\dimen@
  \advance\baselineskip\dimen@
  \advance\lineskiplimit\dimen@}
\def\eqalign#1{\null\,\vcenter{\openup\jot\m@th
  \ialign{\strut\hfil$\displaystyle{##}$&$\displaystyle{{}##}$\hfil
      \crcr#1\crcr}}\,}
\newif\ifdt@p
\def\displ@y{\global\dt@ptrue\openup\jot\m@th
  \everycr{\noalign{\ifdt@p \global\dt@pfalse \ifdim\prevdepth>-1000\p@
      \vskip-\lineskiplimit \vskip\normallineskiplimit \fi
      \else \penalty\interdisplaylinepenalty \fi}}}
\def\@lign{\tabskip\z@skip\everycr{}} % restore inside \displ@y
\def\displaylines#1{\displ@y \tabskip\z@skip
  \halign{\hbox to\displaywidth{$\@lign\hfil\displaystyle##\hfil$}\crcr
    #1\crcr}}
\def\eqalignno#1{\displ@y \tabskip\centering
  \halign to\displaywidth{\hfil$\@lign\displaystyle{##}$\tabskip\z@skip
    &$\@lign\displaystyle{{}##}$\hfil\tabskip\centering
    &\llap{$\@lign##$}\tabskip\z@skip\crcr
    #1\crcr}}
\def\leqalignno#1{\displ@y \tabskip\centering
  \halign to\displaywidth{\hfil$\@lign\displaystyle{##}$\tabskip\z@skip
    &$\@lign\displaystyle{{}##}$\hfil\tabskip\centering
    &\kern-\displaywidth\rlap{$\@lign##$}\tabskip\displaywidth\crcr
    #1\crcr}}

% Definitions related to output

\message{output routines,}

\countdef\pageno=0 \pageno=1 % first page is number 1
\newtoks\headline \headline={\hfil} % headline is normally blank
\newtoks\t@mptoks % to correct an horrible bug that appear when used inside Latex2e 
\newtoks\t@mptoksb % ""  
\newtoks\t@mptoksc % ""
\newtoks\footline \footline={\hss\tenrm\folio\hss}
  % footline is normally a centered page number in font \tenrm
\newif\ifr@ggedbottom
\def\raggedbottom{\topskip 10\p@ plus60\p@ \r@ggedbottomtrue}
\def\normalbottom{\topskip 10\p@ \r@ggedbottomfalse} % undoes \raggedbottom
\def\folio{\ifnum\pageno<\z@ \romannumeral-\pageno \else\number\pageno \fi}
\def\nopagenumbers{\footline{\hfil}} % blank out the footline
\def\advancepageno{\ifnum\pageno<\z@ \global\advance\pageno\m@ne
  \else\global\advance\pageno\@ne \fi} % increase |pageno|

\newinsert\footins
\def\footnote#1{\let\@sf\empty % parameter #2 (the text) is read later
  \ifhmode\edef\@sf{\spacefactor\the\spacefactor}\/\fi
  #1\@sf\vfootnote{#1}}
\def\vfootnote#1{\insert\footins\bgroup
  \interlinepenalty\interfootnotelinepenalty
  \splittopskip\ht\strutbox % top baseline for broken footnotes
  \splitmaxdepth\dp\strutbox \floatingpenalty\@MM
  \leftskip\z@skip \rightskip\z@skip \spaceskip\z@skip \xspaceskip\z@skip
  \textindent{#1}\footstrut\futurelet\next\fo@t}
\def\fo@t{\ifcat\bgroup\noexpand\next \let\next\f@@t
  \else\let\next\f@t\fi \next}
\def\f@@t{\bgroup\aftergroup\@foot\let\next}
\def\f@t#1{#1\@foot}
\def\@foot{\strut\egroup}
\def\footstrut{\vbox to\splittopskip{}}
\skip\footins=\bigskipamount % space added when footnote is present
\count\footins=1000 % footnote magnification factor (1 to 1)
\dimen\footins=8in % maximum footnotes per page

\newinsert\topins
\newif\ifp@ge \newif\if@mid
\def\topinsert{\@midfalse\p@gefalse\@ins}
\def\midinsert{\@midtrue\@ins}
\def\pageinsert{\@midfalse\p@getrue\@ins}
\skip\topins=\z@skip % no space added when a topinsert is present
\count\topins=1000 % magnification factor (1 to 1)
\dimen\topins=\maxdimen % no limit per page
\def\@ins{\par\begingroup\setbox\z@\vbox\bgroup} % start a \vbox
\def\endinsert{\egroup % finish the \vbox
  \if@mid \dimen@\ht\z@ \advance\dimen@\dp\z@ \advance\dimen@12\p@
    \advance\dimen@\pagetotal \advance\dimen@-\pageshrink
    \ifdim\dimen@>\pagegoal\@midfalse\p@gefalse\fi\fi
  \if@mid \bigskip\box\z@\bigbreak
  \else\insert\topins{\penalty100 % floating insertion
    \splittopskip\z@skip
    \splitmaxdepth\maxdimen \floatingpenalty\z@
    \ifp@ge \dimen@\dp\z@
    \vbox to\vsize{\unvbox\z@\kern-\dimen@}% depth is zero
    \else \box\z@\nobreak\bigskip\fi}\fi\endgroup}

\output{\plainoutput}
\def\plainoutput{\shipout\vbox{\makeheadline\pagebody\makefootline}%
  \advancepageno
  \ifnum\outputpenalty>-\@MM \else\dosupereject\fi}
\def\pagebody{\vbox to\vsize{\boxmaxdepth\maxdepth \pagecontents}}
\def\makeheadline{\vbox to\z@{\vskip-22.5\p@
  \line{\vbox to8.5\p@{}\the\headline}\vss}\nointerlineskip}
\def\makefootline{\baselineskip24\p@\lineskiplimit\z@\line{\the\footline}}
\def\dosupereject{\ifnum\insertpenalties>\z@ % something is being held over
  \line{}\kern-\topskip\nobreak\vfill\supereject\fi}

\def\pagecontents{\ifvoid\topins\else\unvbox\topins\fi
  \dimen@=\dp\@cclv \unvbox\@cclv % open up \box255
  \ifvoid\footins\else % footnote info is present
    \vskip\skip\footins
    \footnoterule
    \unvbox\footins\fi
  \ifr@ggedbottom \kern-\dimen@ \vfil \fi}
\def\footnoterule{\kern-3\p@
  \hrule width 2truein \kern 2.6\p@} % the \hrule is .4pt high

% Hyphenation, miscellaneous macros, and initial values for standard layout
\message{hyphenation}

\lefthyphenmin=2 \righthyphenmin=3 % disallow x- or -xx breaks
%\input hyphen

\def\magnification{\afterassignment\m@g\count@}
\def\m@g{\mag\count@
  \hsize6.5truein\vsize8.9truein\dimen\footins8truein}

\def\loggingall{\tracingcommands\tw@\tracingstats\tw@
  \tracingpages\@ne\tracingoutput\@ne\tracinglostchars\@ne
  \tracingmacros\tw@\tracingparagraphs\@ne\tracingrestores\@ne
  \showboxbreadth\maxdimen\showboxdepth\maxdimen\errorstopmode}
\def\tracingall{\tracingonline\@ne\loggingall}

\def\showhyphens#1{\setbox0\vbox{\parfillskip\z@skip\hsize\maxdimen\tenrm
  \pretolerance\m@ne\tolerance\m@ne\hbadness0\showboxdepth0\ #1}}

\normalbaselines\rm % select roman font
\nonfrenchspacing % punctuation affects the spacing
\catcode`@=12 % at signs are no longer letters

%\def\fmtname{plain}\def\fmtversion{3.14159265} % identifies the current format



==> sptools.mac <==
% File sptools
% written by Michael Bensimhoun, www.m.bensimhoun@gmail.com
% jerusalem, 19/6/2003



           %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
           %         SPECIAL TOOLS            %
 			  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Redirecting in case where LuaTeX is the default TeX engine:

\redirectluatex{sptools}{mac}

\newpackage sptools.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ALLOWING PRIVATE CONTOL SEQUENCES

\makeatprivate


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ALLOWING PRIVATE CONTROL SEQUENCES

\makeatprivate

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%AFTERGROUPS%

% Sometimes, it is necessary to expand a control sequence after a certain number 
% of groups.   This is the aim of the following macro.
% USAGE: \aftergrouplevel gr_level\cs will expand the control sequence after the 
% group of level gr_level (1 outest group, 2 the first group inside the outest group,
% etc.). For instance, if you want to expand a control sequence \cs after 
% the group just before the outest group, it suffice to type 
% <<\aftergrouplevel 2\cs>>. In this spirit, it may be useful to use the ETeX 
% command \currentgrouplevel that return the level of the group it is called from. 
% For example, if you want to expand a control sequence \cs just after the group
% that follows the innest group, it suffice to type
% << \aftergrouplevel{\numexpr \currentgrouplevel -1 }\cs>>.
% Like \aftergroup, if several \aftergrouplevel appear sequencially, they will expand
% in accordance to this order.
% Note: if gr_level in the argument of \aftergrouplevel above is greater than 
% \currentgrouplevel (in the place \aftergrouplevel has been called), then the 
% control sequence \cs will be immediately expanded.



\newtoks\gr@uptoks

\newtoks\tempgr@uptoks

\newif\ifgr@uprecursion

\newError\aftergrlevlerr@{argument of \noexpand\aftergrouplevel must be at least 1}%


\protected\def\aftergrouplevel#1#2{%
	\ifnum #1<\@ne \Error\aftergrlevlerr@
	\fi
	\tempcount@ #1 \edef\tempvar@{\the\tempcount@}%
	\ifnum\currentgrouplevel > \tempcount@
	 	\expandafter\expandafter\expandafter\gappend%
				\expandafter\pdevelopgr@up\tempvar@/:/#2(to:)\gr@uptoks  
		\ifgr@uprecursion \else 
			\aftergroup\lowergr@uplevel \gr@uprecursiontrue 
		\fi 
	\else \ifnum\currentgrouplevel=\tempcount@ \aftergroup #2% 
	\else #2%
	\fi\fi
} 


%			-----------------------------------


\def\lowergr@uplevel{%
	\the\gr@uptoks
	\global\gr@uptoks\tempgr@uptoks 
	\ifgr@uprecursion \aftergroup\lowergr@uplevel \fi
} 


\def\developgr@up#1/:/#2{%
	\ifnum \currentgrouplevel > #1 %
	   \append\developgr@up#1/:/#2(to:)\tempgr@uptoks 
	   \ifgr@uprecursion \else \gr@uprecursiontrue \fi 
	\else \aftergroup #2% 
	\fi
}

\def\pdevelopgr@up{\developgr@up}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% BINARY TREES

% Here is a set of macros that allows building binary trees made of nodes, and then to 
% sort the nodes according to their sorting key. 
% Each node must be given a UNIQUE KEY, and also a SORTING KEY. 
% One can associate to a node multiple information fields.
% To declare a new binary tree, use \newbinarytree{tree_name}.
% Then basically, one insert the nodes one after one using the sequences of macros:
% \newnode{tree_name}{unique_node_key}{}{}{}{sorting_value}
% (optionally) \setnodeinfo{tree_name}{unique_node_key}{{field_1}{field_2}...{field_n}}
% \insertnode{tree_name}{unique_node_key}.
% To retrieve a certain node information field, say the n-th field, use 
% \getnodeinfo{tree_name}{unique_key}[n]
% To get a sorted list of the node unique keys (according to the sorting key of the nodes), 
% use a toks list and the macro 
% \getsortedkeys (of:)tree_name(into:)\toks_list
% In place of a sorted list of the keys, it is also possible to run a procedure for each
% node in the sorted order (see the doc below).
% IMPORTANT: It must be understood that the argument provided by the user in the macros
% above are immediately TOTALLY expanded. So, if you have a reason to use a macro that 
% should be expanded later, use \noexpand before this macro. 
% Also, we point out that all the node definitions are global, so that they will not 
% be make vanished by groups.
% Several other tools are defined below. See the doc associated to each section.

%-----------------------------------

% Macro utilities: 

\def\@@preparenode#1#2{\xdef\@@expandednodename{#1_#2}}

\def\thenode{\expandafterafter \detokenize{\@@expandednodename}}

\def\setnode#1#2(#3){% #1 cs name , #2 node id, #3 binary tree name
   \expandafterafter\glet #1\csname #3_#2\endcsname
}   


% ------------------

% NODE STRUCTURE:

\def\newbinarytree#1{%
	\expandafter\glet\csname #1_head\endcsname = \nullnode
}

\def\node#1#2#3#4#5#6[#7]{%  #1 - binarytree name, #2 node id, #3 parent node id, #4 left child node id, #5 right child node id, #6 value, #7 desired field nb
   \if\isvoid{#7}#6%
	\else 
		\ifcase #7\empty \or #1\or #2\or #3\or #4\or #5\or #6\fi
	\fi
}	

\def\nullnode{\nullnode}



%----------

% NODE UTILITIES:


% create a new node:
\def\newnode #1#2#3#4#5#6{% #1 - binarytree name, #2 node id, #3 parent node id, #4 left child node id, #5 right child node id, #6 value
	\expandafter\xdef\csname #1_#2\endcsname {\noexpand\node{#1}{#2}{#3}{#4}{#5}{#6}}%
}	

% showing the node:
\def\shownode#1#2{% #1 binary tree name, #2 node id
	\expandafter\show\csname #1_#2\endcsname
}	

% delete a node
\def\deletenode#1#2{% #1 binary tree name, #2 node id
	\expandafter\gdef\csname #1_#2\endcsname {}%
}

% Replace node #2 with node #3:
\def\replacenode #1#2#3{% #1 binary tree name, #2 first node id, #3 second node id
	\def\@@insertnodelate ##1\relax{\expandafter\gdef\csname #1_#2\endcsname{##1}}% 
	\expandafter\@@insertnodelate\csname #1_#3\endcsname \relax  
}	

%--------

% NODE CONTENT:
%
% To each node of the form \node{tree_name}{node_id}{parent_name}{left_child_id}{right_child_id}{value}, 
% you can associate as many information fields as you wish, by using 
% \setnodeinfo {tree_name}{node_id}{{info_field1}{info_field2}...{info_field_n}}.
% Then the information in field n can be retrieved by calling 
% \getnodeinfo{tree_name}{node_id}[n].
% Actually, the above command expands to \nodeinfo{info_field1}{info_field2}...{info_field_i}[n]
% which is defined here to select the desired field.
% So, you can also redefine the macro \nodeinfo{..}{..}...{..}[n] according to your needs.


\def\setnodeinfo#1#2#3{% #1, binarytree name, #2 node id, #3 fields, in the form {field1}{field2}...
	\expandafter\xdef\csname #1_#2_fields\endcsname {\noexpand\nodeinfo #3}%
}	

% In what follows, we want the macro \getnodeinfo be totally expandable, which complicates the matter:

\def\endg@bbleother{\endg@bbleother}
	
\def\g@bbleother#1#2#3{%
	\ifnum\numexpr #1+1 = \Numexpr{#2}% 
		#3%
	\fi	
	\expandafter\ifx\csname #3\endcsname \endg@bbleother
	\expandafter\g@bbletw@
	\else 
		\expandafter\g@bbleother 
	\fi
	{#1+1}{#2}%
}	
	
\def\nodeinfo#1[#2]{%
	\g@bbleother 0{#2}#1{endg@bbleother}%
}

\def\getnodeinfo #1#2[#3]{%
	\csname #1_#2_fields\endcsname [#3]%
}

\def\shownodeinfo#1#2{\expandafter\show\csname #1_#2_fields\endcsname}

%--------

% BUILDING THE BINARY TREE:

% In what follows, a macro \comparevalues{#1}{#2} is assumed to be defined, 
% which sets a macro \cmpresult to 1 or 0, according to whether #1 > #2 or not 
% (#1 and #2 are the values of the nodes to be compared). 

% Here, comparevalues is supposed to compare the values of two counts 
% (use \numexpr number to compare two numeric expressions).
% Of course, this has to be redefined according to your needs.

\def\comparevalues#1#2{\ifnum \numexpr #1 > #2 \def\cmpresult{1}\else \def\cmpresult{0}\fi}

% Insert node procedure:

\def\insertnode#1#2{% #1 binary tree name, #2 inserted node id
	\expandafter \ifx\csname #1_head\endcsname \nullnode
		\replacenode{#1}{head}{#2}%
	\else
		\setnode\currentnode{head}(#1)%
		\@@insertnode{#1}{#2}%
	\fi
}

\def\@@insertnode#1#2{%
	\edef\val@ne{\csname #1_#2\endcsname[]}%
	\edef\valtw@{\currentnode[]}%
	\edef\nodeid{\currentnode[2]}%
	\edef\parentid{\currentnode[3]}%
	\edef\leftchildid{\currentnode[4]}%
	\edef\rightchildid{\currentnode[5]}%
	\comparevalues\val@ne\valtw@ 
	\ifnum \numexpr \cmpresult = 1 
		\ifis\rightchildid\empty 
			\newnode{#1}{#2}{\nodeid}{}{}{\val@ne}
			\newnode{#1}{\nodeid}{\parentid}{\leftchildid}{#2}{\valtw@}% update child of nodeid 
		\else 
			\setnode\currentnode\rightchildid(#1)%
			\@@insertnode{#1}{#2}% 
		\fi	
	\else 
		\ifis\leftchildid\empty
			\newnode{#1}{#2}{\nodeid}{}{}{\val@ne}
			\newnode{#1}{\nodeid}{\parentid}{#2}{\rightchildid}{\valtw@}% update child of nodeid
		\else
			\setnode\currentnode\leftchildid(#1)%
			\@@insertnode{#1}{#2}%
		\fi	
	\fi
	\let\currentnode=\nullnode 
}

%-------------------------------------------

% SORTING THE NODES:

% USAGE 1:
% \getsortedkeys (of:)binary_tree_name(into:)\toks_name 
%
% will generate a sorted list of the node keys of the form {key_1}{key_2}...{key_n}, 
% stored into the toks "toks_name".
% If you redefine the macro \noderoutine #1{...} in a TOTALLY EXPANDABLE way, 
% where #1 is supposed to be the key of a node, toks_name will contain the action 
% of \noderoutine on each node keys, in the correct (sorted) order.
% \noderoutine must be totally expandable in this usage otherwise and error occur.
%
% USAGE 2:	
% \getsortedkeys (of:)binary_tree_name(into:)\relax 
% 
% If you redefine the macro \noderoutine #1{...}, 
% where #1 is supposed to be the key of a node, the result will be the action 
% of \noderoutine on each node keys, in the correct (sorted) order. 
% Notice that \noderoutine needs not be totally expandable in this usage.
% This method may be more efficients that obtaining first 
% the list of the sorted keys, and then to use a loop macro like \forevery, 
% because the memory may be exceeded if the list is too long.


% Default \noderoutine:

\def\noderoutine #1{{\csname\@@treeName_#1\endcsname [2]}}% the unique key of the current node


\def\getsortedkeys (of:)#1(into:)#2{% #1 - binary tree name, #2 token list, or \relax
	\setnode\@@headnode{head}(#1)%
	\let\@@treeKeyList=#2
	\ifx\@@headnode \nullnode % case where the tree is null
		\unless\ifx \@@treeKeyList\relax
			\global #2={}%
		\fi	
	\else	 % non empty tree
		\edef\@@treeName{#1}%
		\ifx\@@treeKeyList\relax
			\@@getsortedkeys{\@@headnode[2]}%
		\else
			\edef\@@sortedList{\@@getsortedkeys{\@@headnode[2]}}%
			%\show\@@sortedList
			\expandafter\gappend\@@sortedList(to:)#2\relax
		\fi	
	\fi	
}


% An effort has been done here to make the following macros totally expandable:

\def\@@getsortedkeysLeft #1\relax{\@@getsortedkeys{#1[4]}} 

\def\@@getsortedkeysRight #1\relax{\@@getsortedkeys{#1[5]}}

\def\@@getsortedkeys#1{%
	\expandafter \ifx\csname \csname \@@treeName_#1\endcsname[4]true\endcsname \true % just test if the left child is void (hugh!)
	\else 
		\expandafter\@@getsortedkeysLeft \csname \@@treeName_#1\endcsname \relax
	\fi
	\noderoutine{#1}% the unique key of the current node
	\expandafter \ifx \csname \csname \@@treeName_#1\endcsname[5]true\endcsname \true % just test if the left child is void (hugh!)
	\else
		\expandafter\@@getsortedkeysRight \csname \@@treeName_#1\endcsname \relax
	\fi
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% LEXICOGRAPHIC COMPARING

% Macro \alphabeticcompare #1#2, where #1 is the first string of characters and
% #2 is the second string of characters, allows comparing the two strings according
% to the alphabetic order. This macro set the variable \cmpresult to 1 if #1 > #2 
% and to 0 otherwise (alphabetic ordering).
% For example, it is now possible to define the \comparevalues procedure for binary 
% trees simply by:
% \let\comparevalues=\alphabeticcompare
% But in general, it is much mode efficient to first convert each string of characters 
% to be compared to a string of numbers using \convertalphanumeric:#1(into:)\var
% and to define \comparevalue by \let\comparevalues=\lexicocompare, before calling the \insertnode
% procedure.
% In this way, during the \insertnode procedure, a lot of redundant work will not be avoided. 


\def\alphabeticcompare #1#2{%
	\convertalphanumeric:#1(into:)\firststr
	\convertalphanumeric:#2(into:)\secondstr
	\lexicocompare\firststr\secondstr
}

%--------------------------------


% First, the procedure \convertalphanumeric converts a string of characters into a corresponding string of numbers, 
% which keeps the lexicographic order between the letters (according to the ascii code). In this ordering,
% a capital letter has the same value as its corresponding small cap letter. Also, the space and the letters 
% "_", "-", "@", "&" "~" are assigned the value 0, in order to fit with alphabetic standard ordering where these 
% symbols separates the words.
% All characters that are not in the range 0-9, a-z, A-Z, aleph-tav (in utf-8 encoding)
% are ignored. Also, accented a,e,i,o,u letters in UTF-8 are considered as equivalent to their non accented version.
%
% USAGE: \convertalphanumeric:some_string_of_characters(into:)\some_var 
% (note that there is no spaces between the ":" and before (into:)

\begingroup
\obeyspaces
\makechar\~
\gdef\makespacetilde{\def {~}}%
\endgroup

\def\convertalphanumeric:{%
	\begingroup 
	\obeyspaces
	\makechar\-
	\makespacetilde % this seems to be the only way to make the space recognized below
	\@convertalphanumeric@
}

\def\@convertalphanumeric@ #1(into:)#2{%
	\endlinechar=\m@ne
	\everyeof{\noexpand}%
	\edef\t@mpvar{#1}% % this step is needed in some particular circumstances
	\edef\t@mpvar{\expandafterafter\scantokens{\t@mpvar}}%
	\edef\t@mpvar{0\expandafter\alphatonum\t@mpvar\relax}% % we add "0" to kill all further zeros at the begining of the string in \@@cancelzeros at the next line
	\edef\t@mpvar{\expandafter\@@cancelzeros\t@mpvar{}{}}%
	\xdef #2{\expandafter \g@bble@ne \t@mpvar}% now the \g@bble@ne kills the first 0.
	\endgroup
}


\def\@@cancelzeros #1#2{%
	\if\isvoid{#1}%
	\else
		\if\isvoid{#2}%
			{#1}\expandafter\@@cancelzeros@B
		\else 
			\ifnum \numexpr #2 = \z@ 
				\unless\ifnum \numexpr #1 = \z@
					{#1}%
				\fi
			\else 
				{#1}%	
			\fi
			\expandafter\@@cancelzeros@	
		\fi	
	\fi
	{#2}%
}	

\def\@@cancelzeros@{\expandafter\@@cancelzeros}

\def\@@cancelzeros@B{\expandafter\g@bbletw@}

\def\alphatonum #1{%
	\ifx \relax #1%
	\else 
		\if Ã#1%
			\expandafter \@@delayedalphatonum
		\else
			\if ×#1% 
				\expandafter \@@delayedutfheightheb
			\else
				\expandafter\ifx\csname @@alpha_\detokenize{#1}_@@\endcsname\relax 
				\else {\csname @@alpha_#1_@@\endcsname}%
				\fi
				\expandafter\@@delayedalphatonum
			\fi	
		\fi
	\fi
}

\def\@@utfheighthebcase #1{%
	\ifx \relax #1% 
	\else
		\expandafter\ifx\csname @@heb_alpha_\detokenize{#1}_@@\endcsname\relax 
		\else {\csname @@heb_alpha_#1_@@\endcsname}%
		\fi
		\expandafter\alphatonum
	\fi
}

\def\@@delayedalphatonum{\expandafter\@@delayedalphatonumB}

\def\@@delayedalphatonumB{\expandafter\alphatonum}

\def\@@delayedutfheightheb{\expandafter\@@delayedutfheighthebB}

\def\@@delayedutfheighthebB{\expandafter\@@utfheighthebcase}

%-------

\def\@@delayedDef@@{\expandafter\gdef\csname @@alpha_\var _@@\endcsname}

\tempcount@=48
\foreach 0,1,2,3,4,5,6,7,8,9<--\var (do:){%
	\expandafterafter\@@delayedDef@@{\the\tempcount@}\gadvance\t@mpcount\@ne
}

\tempcount@=97
\foreach a,b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u,v,w,x,y,z<--\var (do:){%
	\expandafterafter\@@delayedDef@@{\the\tempcount@}\gadvance\t@mpcount\@ne
}

\tempcount@=97
\foreach A,B,C,D,E,F,G,H,I,J,K,L,M,N,O,P,Q,R,S,T,U,V,W,X,Y,Z<--\var (do:){%
	\expandafterafter\@@delayedDef@@{\the\tempcount@}\gadvance\t@mpcount\@ne
}

\begingroup % the space MUST be the least value character. Similarly, 
			   % the characters "_", "-", "@", "~" which may be used
				% inside the name must be considered as spaces, hence of
				% value equal to 0.
\makechar\~
\expandafter\gdef\csname @@alpha_~_@@\endcsname{0}%
\def\voidmac #1{}%
\obeyspaces%
\expandafter\gdef\csname\voidmac{}@@alpha_ _@@\endcsname{0}%
\endgroup
\expandafter\def\csname @@alpha_@_@@\endcsname{0}
\expandafter\def\csname @@alpha___@@\endcsname{0}
\expandafter\def\csname @@alpha_-_@@\endcsname{0}
\expandafter\def\csname @@alpha_&_@@\endcsname{0}


% Accented characters (UTF-8):

% accented "a" :
\foreach  ,¡,¤,¢,£,€,,",',ƒ<--\var (do:){%
	\expandafterafter\@@delayedDef@@{97}%
}

% accented "e" : 
\foreach ©,¨,«,ª,‰,ˆ,‹,Š<--\var (do:){%
	\expandafterafter\@@delayedDef@@{101}%
}

% accented "i" :
\foreach ¯,¬,®,­,,Œ,Ž,<--\var (do:){%
	\expandafterafter\@@delayedDef@@{105}%
}

% accented "u" :
\foreach º,¹,¼,»,š,™,œ,›<--\var (do:){%
	\expandafterafter\@@delayedDef@@{117}%
}

% accented "o" :
\foreach ³,²,¶,´,",',–,"<--\var (do:){%
	\expandafterafter\@@delayedDef@@{111}%
}

%-----

% Hebrew letters:

\def\@@hebdelayedDef{\expandafter\gdef\csname @@heb_alpha_\var _@@\endcsname}

\tempcount@=224
\foreach ,',',",",•,–,—,˜,™,›,œ,ž, ,¡,¢,¤,¦,§,¨,©,ª<--\var (do:){%
	\expandafterafter\@@hebdelayedDef{\the\tempcount@}%
		\gadvance\t@mpcount\@ne
		% The following is to match the ASCII code:
		\ifnum\tempcount@=234\gadvance\t@mpcount\@ne
		\else \ifnum\tempcount@=237\gadvance\t@mpcount\@ne
		\else \ifnum\tempcount@=239\gadvance\t@mpcount\@ne
		\else \ifnum\tempcount@=243\gadvance\t@mpcount\@ne
		\else \ifnum\tempcount@=245\gadvance\t@mpcount\@ne
		\fi\fi\fi\fi\fi 
}

% Final letters process (should have the same alphanumeric values as the normal letter form):
\expandafter\def\csname @@heb_alpha_š_@@\endcsname{235}
\expandafter\def\csname @@heb_alpha__@@\endcsname{238}
\expandafter\def\csname @@heb_alpha_Ÿ_@@\endcsname{240}
\expandafter\def\csname @@heb_alpha_£_@@\endcsname{244}
\expandafter\def\csname @@heb_alpha_¥_@@\endcsname{246}

%------------

% Now, the lexicographic comparison procedure:
% It set the variable \cmpresults to 1 if #1 > #2 (in the lexicographic order), and to 0 otherwise
% #1 and #2 are not string of characters, but string of numbers representing the characters like
% {97}{118}{100}{111}.

\newtoks\cmptoks

\def\lexicocompare #1#2{% #1 first array of numbers, #2 second array of number. Return 1 if #1 <= #2 and 0 otherwise.
   \edef\tempvar@{#1}%
	\cmptoks=\expandafter{\tempvar@\toksterminal}%
	\edef\tempvar@{#2}%
	\temptoks@=\expandafter{\tempvar@\toksterminal}%
	\def\cmpresult{0}% % by default, it is assumed that #1 <= #2 (in the lexicographic order)
	\let\n@xt=\@@lexicocompare
	\n@xt
}

\def\@@lexicocompare{%
	\pop\cmptoks(into:)\@@firstvar
	\pop\temptoks@(into:)\@@secondvar
	\ifx\@@firstvar\toksterminal % first string is null
		\let\n@xt=\relax % default value 0 will be returned
	\else	
		\ifx\@@secondvar\toksterminal % hence the first string is not null but the second one is
			\def\cmpresult{1}% the second string is smaller that then first one
			\let\n@xt=\relax % break loop
		\else	
			\ifnum \numexpr \@@firstvar > \@@secondvar
				\def\cmpresult{1}%
				\let\n@xt=\relax % break loop
			\else
				\ifnum \numexpr \@@firstvar < \@@secondvar
					\let\n@xt\relax % break loop, default value 0 will be returned
				\fi	
			\fi	
		\fi
	\fi	
	\n@xt
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% End of file sptools.mac
% written by Michael Bensimhoun

